Measurement of the $B^0_s\to\mu^+\mu^-$ decay properties and search for the $B^0\to\mu^+\mu^-$ and $B^0_s\to\mu^+\mu^-\gamma$ decays

An improved measurement of the decay $B^0_s\to\mu^+\mu^-$ and searches for the decays $B^0\to\mu^+\mu^-$ and $B^0_s\to\mu^+\mu^-\gamma$ are performed at the LHCb experiment using data collected in proton-proton collisions at $\sqrt{s} = 7,~8$ and $13$ TeV, corresponding to integrated luminosities of 1, 2 and 6 fb$^{-1}$, respectively. The $B^0_s\to\mu^+\mu^-$ branching fraction and effective lifetime are measured to be ${\mathcal{B}}(B^0_s\to\mu^+\mu^-)=\left(3.09^{+0.46+0.15}_{-0.43-0.11}\right)\times 10^{-9}$ and $\tau(B^0_s\to\mu^+\mu^-)=(2.07\pm 0.29\pm 0.03)$ ps, respectively, where the uncertainties include both statistical and systematic contributions. No significant signal for $B^0\to\mu^+\mu^-$ and $B^0_s\to\mu^+\mu^-\gamma$ decays is found and the upper limits $\mathcal{B}(B^0\to\mu^+\mu^-)<2.6\times 10^{-10}$ and $\mathcal{B}(B^0_s\to\mu^+\mu^-\gamma)<2.0\times 10^{-9}$ at 95% confidence level are determined, where the latter is limited to the range $m_{\mu\mu} > 4.9$ GeV$/c^2$. Additionally, the ratio between the $B^0\to\mu^+\mu^-$ and $B^0_s\to\mu^+\mu^-$ branching fractions is measured to be $\mathcal{R}_{\mu^+\mu^-}<0.095$ at 95% confidence level. The results are in agreement with the Standard Model predictions.

==> figs/Fig10_left_a.C <==
void Fig10_left_a()
{
//=========Macro generated from canvas: canv_nopull_Run1_BDTbin2/canvas for BDT bin Run1_BDTbin2
//=========  (Sat Apr 17 19:16:46 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run1_BDTbin2 = new TCanvas("canv_nopull_Run1_BDTbin2", "canvas for BDT bin Run1_BDTbin2",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run1_BDTbin2->SetHighLightColor(2);
   canv_nopull_Run1_BDTbin2->Range(4709.877,-9.907381,6067.901,44.51375);
   canv_nopull_Run1_BDTbin2->SetFillColor(0);
   canv_nopull_Run1_BDTbin2->SetBorderMode(0);
   canv_nopull_Run1_BDTbin2->SetBorderSize(2);
   canv_nopull_Run1_BDTbin2->SetTickx(1);
   canv_nopull_Run1_BDTbin2->SetTicky(1);
   canv_nopull_Run1_BDTbin2->SetLeftMargin(0.14);
   canv_nopull_Run1_BDTbin2->SetRightMargin(0.05);
   canv_nopull_Run1_BDTbin2->SetTopMargin(0.05);
   canv_nopull_Run1_BDTbin2->SetBottomMargin(0.16);
   canv_nopull_Run1_BDTbin2->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin2->SetFrameBorderMode(0);
   canv_nopull_Run1_BDTbin2->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin2->SetFrameBorderMode(0);
   
   TH1D *frame_2d5b580__1 = new TH1D("frame_2d5b580__1","Run1_BDTbin2",22,4900,6000);
   frame_2d5b580__1->SetBinContent(1,41.7927);
   frame_2d5b580__1->SetMinimum(-1.2);
   frame_2d5b580__1->SetMaximum(41.7927);
   frame_2d5b580__1->SetEntries(1);
   frame_2d5b580__1->SetDirectory(0);
   frame_2d5b580__1->SetStats(0);
   frame_2d5b580__1->SetLineWidth(2);
   frame_2d5b580__1->SetMarkerStyle(20);
   frame_2d5b580__1->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_2d5b580__1->GetXaxis()->SetNdivisions(505);
   frame_2d5b580__1->GetXaxis()->SetLabelFont(132);
   frame_2d5b580__1->GetXaxis()->SetLabelOffset(0.01);
   frame_2d5b580__1->GetXaxis()->SetLabelSize(0.06);
   frame_2d5b580__1->GetXaxis()->SetTitleSize(0.06);
   frame_2d5b580__1->GetXaxis()->SetTitleOffset(1.1);
   frame_2d5b580__1->GetXaxis()->SetTitleFont(132);
   frame_2d5b580__1->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_2d5b580__1->GetYaxis()->SetLabelFont(132);
   frame_2d5b580__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2d5b580__1->GetYaxis()->SetLabelSize(0.06);
   frame_2d5b580__1->GetYaxis()->SetTitleSize(0.06);
   frame_2d5b580__1->GetYaxis()->SetTitleOffset(0.8);
   frame_2d5b580__1->GetYaxis()->SetTitleFont(132);
   frame_2d5b580__1->GetZaxis()->SetLabelFont(132);
   frame_2d5b580__1->GetZaxis()->SetLabelSize(0.06);
   frame_2d5b580__1->GetZaxis()->SetTitleSize(0.072);
   frame_2d5b580__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2d5b580__1->GetZaxis()->SetTitleFont(132);
   frame_2d5b580__1->Draw("FUNC");
   
   Double_t data_fx3001[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3001[22] = {
   33,
   27,
   26,
   18,
   14,
   13,
   20,
   17,
   16,
   19,
   23,
   18,
   7,
   13,
   12,
   10,
   9,
   12,
   8,
   4,
   8,
   3};
   Double_t data_felx3001[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3001[22] = {
   5.715302,
   5.163771,
   5.066015,
   4.202887,
   3.6965,
   3.558662,
   4.434448,
   4.082184,
   3.957801,
   4.320219,
   4.760717,
   4.202887,
   2.58147,
   3.558662,
   3.415266,
   3.108694,
   2.943461,
   3.415266,
   2.768386,
   1.914339,
   2.768386,
   1.632705};
   Double_t data_fehx3001[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3001[22] = {
   6.802567,
   6.260244,
   6.164324,
   5.321007,
   4.830381,
   4.697573,
   5.546519,
   5.203719,
   5.083066,
   5.435196,
   5.865235,
   5.321007,
   3.770281,
   4.697573,
   4.559819,
   4.26695,
   4.110204,
   4.559819,
   3.945142,
   3.162753,
   3.945142,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin2_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Run1_BDTbin2_plot__mass",100,4790,6110);
   Graph_data3001->SetMinimum(1.230566);
   Graph_data3001->SetMaximum(43.64609);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx1[35] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5275,
   5300,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy1[35] = {
   -0.6143336,
   -0.6114616,
   -0.6067557,
   -0.5949679,
   -0.5688394,
   -0.5143747,
   -0.4573745,
   -0.3975403,
   -0.3345362,
   -0.2679727,
   -0.197303,
   -0.1601004,
   -0.1212127,
   -0.04043597,
   -0.02426022,
   -0.01253345,
   -0.005438615,
   -0.001941892,
   -0.0001297249,
   -3.415951e-06,
   -1.201908e-10,
   -4.922284e-17,
   -6.133322e-18,
   -0,
   -0,
   -0,
   -0,
   -0,
   -3.553454e-11,
   -4.076628e-06,
   -0.0002877546,
   -0.001646605,
   -0.003584672,
   -0.006977727,
   -0.006977727};
   TGraph *graph = new TGraph(35,B0s_mumugamma_fx1,B0s_mumugamma_fy1);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma1 = new TH1F("Graph_B0s_mumugamma1","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_B0s_mumugamma1->SetMinimum(-0.6757669);
   Graph_B0s_mumugamma1->SetMaximum(0.06143336);
   Graph_B0s_mumugamma1->SetDirectory(0);
   Graph_B0s_mumugamma1->SetStats(0);
   Graph_B0s_mumugamma1->SetLineWidth(2);
   Graph_B0s_mumugamma1->SetMarkerStyle(20);
   Graph_B0s_mumugamma1->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma1->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma1->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma1->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma1->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma1->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma1->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma1->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma1->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma1->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma1->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma1->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma1->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma1->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma1->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma1->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma1->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma1);
   
   graph->Draw("l");
   
   Double_t Graph0_fx2[70] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5275,
   5300,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5300,
   5275,
   5250,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy2[70] = {
   -0.2342689,
   -0.2331737,
   -0.2313792,
   -0.226884,
   -0.2169203,
   -0.1961508,
   -0.1744144,
   -0.1515973,
   -0.1275715,
   -0.1021882,
   -0.07523918,
   -0.06105241,
   -0.04622306,
   -0.01541978,
   -0.009251351,
   -0.004779483,
   -0.002073952,
   -0.0007405179,
   -4.946908e-05,
   -1.302633e-06,
   -4.583335e-11,
   -1.877055e-17,
   -2.338871e-18,
   0,
   0,
   0,
   0,
   0,
   -1.355068e-11,
   -1.554574e-06,
   -0.0001097318,
   -0.0006279135,
   -0.001366973,
   -0.002660874,
   -0.002660874,
   -0.01129458,
   -0.01129458,
   -0.005802372,
   -0.002665296,
   -0.0004657773,
   -6.598682e-06,
   -5.751839e-11,
   -0,
   -0,
   -0,
   -0,
   -0,
   -9.927774e-18,
   -7.967513e-17,
   -1.945482e-10,
   -5.52927e-06,
   -0.0002099807,
   -0.003143267,
   -0.008803277,
   -0.02028741,
   -0.03926909,
   -0.06545215,
   -0.1962024,
   -0.2591484,
   -0.3193668,
   -0.4337571,
   -0.541501,
   -0.6434832,
   -0.7403345,
   -0.8325986,
   -0.9207586,
   -0.9630517,
   -0.9821322,
   -0.9897495,
   -0.9943982};
   graph = new TGraph(70,Graph0_fx2,Graph0_fy2);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph02 = new TH1F("Graph_Graph02","Graph",100,4790,6110);
   Graph_Graph02->SetMinimum(-1.093838);
   Graph_Graph02->SetMaximum(0.09943982);
   Graph_Graph02->SetDirectory(0);
   Graph_Graph02->SetStats(0);
   Graph_Graph02->SetLineWidth(2);
   Graph_Graph02->SetMarkerStyle(20);
   Graph_Graph02->GetXaxis()->SetNdivisions(505);
   Graph_Graph02->GetXaxis()->SetLabelFont(132);
   Graph_Graph02->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph02->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph02->GetXaxis()->SetTitleFont(132);
   Graph_Graph02->GetYaxis()->SetLabelFont(132);
   Graph_Graph02->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph02->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph02->GetYaxis()->SetTitleFont(132);
   Graph_Graph02->GetZaxis()->SetLabelFont(132);
   Graph_Graph02->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph02->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph02->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph02->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph02);
   
   graph->Draw("f");
   
   TH1D *frame_2d5b580__2 = new TH1D("frame_2d5b580__2","Run1_BDTbin2",22,4900,6000);
   frame_2d5b580__2->SetBinContent(1,41.7927);
   frame_2d5b580__2->SetMinimum(-1.2);
   frame_2d5b580__2->SetMaximum(41.7927);
   frame_2d5b580__2->SetEntries(1);
   frame_2d5b580__2->SetDirectory(0);
   frame_2d5b580__2->SetStats(0);
   frame_2d5b580__2->SetLineWidth(2);
   frame_2d5b580__2->SetMarkerStyle(20);
   frame_2d5b580__2->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_2d5b580__2->GetXaxis()->SetNdivisions(505);
   frame_2d5b580__2->GetXaxis()->SetLabelFont(132);
   frame_2d5b580__2->GetXaxis()->SetLabelOffset(0.01);
   frame_2d5b580__2->GetXaxis()->SetLabelSize(0.06);
   frame_2d5b580__2->GetXaxis()->SetTitleSize(0.06);
   frame_2d5b580__2->GetXaxis()->SetTitleOffset(1.1);
   frame_2d5b580__2->GetXaxis()->SetTitleFont(132);
   frame_2d5b580__2->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_2d5b580__2->GetYaxis()->SetLabelFont(132);
   frame_2d5b580__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2d5b580__2->GetYaxis()->SetLabelSize(0.06);
   frame_2d5b580__2->GetYaxis()->SetTitleSize(0.06);
   frame_2d5b580__2->GetYaxis()->SetTitleOffset(0.8);
   frame_2d5b580__2->GetYaxis()->SetTitleFont(132);
   frame_2d5b580__2->GetZaxis()->SetLabelFont(132);
   frame_2d5b580__2->GetZaxis()->SetLabelSize(0.06);
   frame_2d5b580__2->GetZaxis()->SetTitleSize(0.072);
   frame_2d5b580__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2d5b580__2->GetZaxis()->SetTitleFont(132);
   frame_2d5b580__2->Draw("AXISSAME");
   
   TH1D *frame_2d59950__3 = new TH1D("frame_2d59950__3","Run1_BDTbin2",22,4900,6000);
   frame_2d59950__3->SetBinContent(1,41.7927);
   frame_2d59950__3->SetMinimum(-1.2);
   frame_2d59950__3->SetMaximum(41.7927);
   frame_2d59950__3->SetEntries(1);
   frame_2d59950__3->SetDirectory(0);
   frame_2d59950__3->SetStats(0);
   frame_2d59950__3->SetLineWidth(2);
   frame_2d59950__3->SetMarkerStyle(20);
   frame_2d59950__3->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_2d59950__3->GetXaxis()->SetNdivisions(505);
   frame_2d59950__3->GetXaxis()->SetLabelFont(132);
   frame_2d59950__3->GetXaxis()->SetLabelOffset(0.01);
   frame_2d59950__3->GetXaxis()->SetLabelSize(0.06);
   frame_2d59950__3->GetXaxis()->SetTitleSize(0.06);
   frame_2d59950__3->GetXaxis()->SetTitleOffset(1.1);
   frame_2d59950__3->GetXaxis()->SetTitleFont(132);
   frame_2d59950__3->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_2d59950__3->GetYaxis()->SetLabelFont(132);
   frame_2d59950__3->GetYaxis()->SetLabelOffset(0.01);
   frame_2d59950__3->GetYaxis()->SetLabelSize(0.06);
   frame_2d59950__3->GetYaxis()->SetTitleSize(0.06);
   frame_2d59950__3->GetYaxis()->SetTitleOffset(0.8);
   frame_2d59950__3->GetYaxis()->SetTitleFont(132);
   frame_2d59950__3->GetZaxis()->SetLabelFont(132);
   frame_2d59950__3->GetZaxis()->SetLabelSize(0.06);
   frame_2d59950__3->GetZaxis()->SetTitleSize(0.072);
   frame_2d59950__3->GetZaxis()->SetTitleOffset(1.2);
   frame_2d59950__3->GetZaxis()->SetTitleFont(132);
   frame_2d59950__3->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx3[186] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5314.062,
   5312.5,
   5309.375,
   5306.25,
   5303.125,
   5300,
   5298.438,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5265.625,
   5262.5,
   5259.375,
   5256.25,
   5254.688,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5234.375,
   5231.25,
   5228.125,
   5225,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy3[186] = {
   0.002496075,
   0.003065625,
   0.003903595,
   0.005233625,
   0.007598813,
   0.01268818,
   0.01803666,
   0.02239525,
   0.02895306,
   0.03359691,
   0.03970546,
   0.04801024,
   0.05984247,
   0.06780486,
   0.07778886,
   0.09061036,
   0.1075698,
   0.1182332,
   0.1308615,
   0.1460125,
   0.1644657,
   0.1868671,
   0.211634,
   0.2384837,
   0.2673972,
   0.2983169,
   0.3311459,
   0.3657514,
   0.4019345,
   0.478133,
   0.5574235,
   0.6368716,
   0.7130788,
   0.748832,
   0.7824067,
   0.8133569,
   0.8412581,
   0.8657175,
   0.8863829,
   0.9029512,
   0.9151758,
   0.9228728,
   0.9259255,
   0.9242874,
   0.9179836,
   0.9071096,
   0.8918296,
   0.8723717,
   0.8490228,
   0.8221211,
   0.792048,
   0.7592196,
   0.7240762,
   0.6486702,
   0.5694904,
   0.4899654,
   0.4131404,
   0.3765191,
   0.3414134,
   0.3080332,
   0.2765249,
   0.2469979,
   0.2195212,
   0.1941272,
   0.1708148,
   0.1495534,
   0.1302871,
   0.1129389,
   0.09739801,
   0.08399074,
   0.07320788,
   0.06442755,
   0.05721317,
   0.04607697,
   0.03799017,
   0.02723733,
   0.02057859,
   0.01615145,
   0.01078556,
   0.005877567,
   0.002606558,
   0.001493497,
   0.0009773303,
   0.0006938778,
   0.00052058,
   0.0004064391,
   0.0003270301,
   0.0002694153,
   0.0002261999,
   0.0001928988,
   0.0001666578,
   0.0001455875,
   0.0001455875,
   2.772323e-05,
   2.772323e-05,
   3.174983e-05,
   3.676687e-05,
   4.313691e-05,
   5.140799e-05,
   6.244194e-05,
   7.766063e-05,
   9.955418e-05,
   0.0001328287,
   0.000187324,
   0.0002867319,
   0.0005016358,
   0.001135831,
   0.002091562,
   0.003139321,
   0.004004736,
   0.005306501,
   0.007405515,
   0.008979237,
   0.01113677,
   0.01254511,
   0.01421125,
   0.01626537,
   0.01885422,
   0.02193889,
   0.02541004,
   0.02926895,
   0.03353018,
   0.03820378,
   0.04329446,
   0.04880086,
   0.05471475,
   0.06102043,
   0.06769422,
   0.07469905,
   0.08200938,
   0.09730704,
   0.1130787,
   0.1287531,
   0.1436295,
   0.1505499,
   0.1570066,
   0.162915,
   0.1681951,
   0.1727741,
   0.1765872,
   0.1795801,
   0.1817092,
   0.1829434,
   0.1832646,
   0.182668,
   0.1811624,
   0.1787699,
   0.1755255,
   0.171476,
   0.1666791,
   0.1612022,
   0.1551204,
   0.1485152,
   0.1414726,
   0.1264305,
   0.1107031,
   0.09495969,
   0.07978588,
   0.07255876,
   0.0656518,
   0.05908563,
   0.05289555,
   0.04710279,
   0.04172076,
   0.03675854,
   0.03234381,
   0.02876216,
   0.02581158,
   0.02334428,
   0.02125555,
   0.01792422,
   0.01539872,
   0.01342836,
   0.01185479,
   0.009513243,
   0.007867733,
   0.006661848,
   0.005735204,
   0.004433739,
   0.003568532,
   0.002506859,
   0.001497173,
   0.001028501,
   0.0007652989,
   0.0005996931,
   0.0004872814};
   graph = new TGraph(186,B0_mumu_fx3,B0_mumu_fy3);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu3 = new TH1F("Graph_B0_mumu3","",186,4790,6110);
   Graph_B0_mumu3->SetMinimum(2.49509e-05);
   Graph_B0_mumu3->SetMaximum(1.018515);
   Graph_B0_mumu3->SetDirectory(0);
   Graph_B0_mumu3->SetStats(0);
   Graph_B0_mumu3->SetLineWidth(2);
   Graph_B0_mumu3->SetMarkerStyle(20);
   Graph_B0_mumu3->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu3->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu3->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu3->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu3->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu3->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu3->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu3->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu3->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu3->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu3->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu3->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu3->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu3->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu3->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu3->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu3->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu3);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx4[200] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5434.375,
   5431.25,
   5428.125,
   5425,
   5423.438,
   5421.875,
   5420.312,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5396.875,
   5393.75,
   5390.625,
   5389.062,
   5387.5,
   5385.938,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5350,
   5346.875,
   5343.75,
   5342.188,
   5340.625,
   5339.062,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy4[200] = {
   0.008548375,
   0.01004897,
   0.0120733,
   0.0149261,
   0.01918974,
   0.02611591,
   0.03890355,
   0.05012539,
   0.06843001,
   0.08249671,
   0.1024423,
   0.1324998,
   0.1538421,
   0.1819159,
   0.2202006,
   0.2447205,
   0.2749295,
   0.3118826,
   0.3583617,
   0.4182906,
   0.4551338,
   0.4979865,
   0.5483503,
   0.6082547,
   0.6805059,
   0.7686237,
   0.8702396,
   0.9797565,
   1.098013,
   1.224899,
   1.360156,
   1.503365,
   1.653936,
   1.811101,
   2.141223,
   2.483983,
   2.827047,
   2.994276,
   3.15611,
   3.310605,
   3.455823,
   3.589875,
   3.710959,
   3.817402,
   3.907699,
   3.98055,
   4.034888,
   4.069909,
   4.085091,
   4.080206,
   4.055328,
   4.010828,
   3.947368,
   3.865882,
   3.767554,
   3.65379,
   3.526178,
   3.386462,
   3.236489,
   3.078179,
   2.913476,
   2.572576,
   2.228462,
   1.894048,
   1.733853,
   1.579786,
   1.43271,
   1.293305,
   1.162078,
   1.039366,
   0.9253561,
   0.8200914,
   0.7234929,
   0.6353742,
   0.5554583,
   0.4833922,
   0.4179618,
   0.3620773,
   0.3168134,
   0.2798807,
   0.2236891,
   0.1834118,
   0.1534634,
   0.1305341,
   0.09817185,
   0.07681574,
   0.05110228,
   0.0366889,
   0.02179807,
   0.01049743,
   0.006260129,
   0.004194841,
   0.003025474,
   0.002295523,
   0.001807433,
   0.00146394,
   0.001212455,
   0.001022435,
   0.0008751193,
   0.0008751193,
   0.0005780777,
   0.0005780777,
   0.0006761899,
   0.0008029,
   0.0009708305,
   0.001200561,
   0.001527595,
   0.002017748,
   0.002805067,
   0.004200426,
   0.007077085,
   0.01480639,
   0.02506709,
   0.03504586,
   0.05290254,
   0.06774575,
   0.09020001,
   0.1060516,
   0.1266532,
   0.1541343,
   0.1919626,
   0.2164656,
   0.2460804,
   0.2828521,
   0.3287905,
   0.3813816,
   0.4399923,
   0.5048709,
   0.5762029,
   0.6540957,
   0.7385658,
   0.8295285,
   0.9267879,
   1.030029,
   1.138811,
   1.252567,
   1.3706,
   1.616089,
   1.867319,
   2.11478,
   2.233832,
   2.347955,
   2.455791,
   2.556015,
   2.647356,
   2.728628,
   2.798753,
   2.856784,
   2.901925,
   2.933551,
   2.95122,
   2.954684,
   2.943894,
   2.919002,
   2.880357,
   2.828496,
   2.764133,
   2.688146,
   2.601551,
   2.505484,
   2.40118,
   2.289939,
   2.173108,
   2.052049,
   1.802637,
   1.552023,
   1.309364,
   1.193434,
   1.082157,
   0.9761609,
   0.8759494,
   0.7818974,
   0.6942576,
   0.6131678,
   0.5396885,
   0.4792948,
   0.4298836,
   0.38857,
   0.3536043,
   0.3236939,
   0.2978661,
   0.2556465,
   0.2227366,
   0.1964772,
   0.1753399,
   0.1574484,
   0.1300613,
   0.1099419,
   0.0946301,
   0.07304866,
   0.05872309,
   0.04862208,
   0.03548813,
   0.02744828,
   0.01830912,
   0.01337704,
   0.01035166,
   0.008334193,
   0.006907178,
   0.005852551};
   graph = new TGraph(200,B0s_mumu_fx4,B0s_mumu_fy4);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu4 = new TH1F("Graph_B0s_mumu4","",200,4790,6110);
   Graph_B0s_mumu4->SetMinimum(0.0005202699);
   Graph_B0s_mumu4->SetMaximum(4.493543);
   Graph_B0s_mumu4->SetDirectory(0);
   Graph_B0s_mumu4->SetStats(0);
   Graph_B0s_mumu4->SetLineWidth(2);
   Graph_B0s_mumu4->SetMarkerStyle(20);
   Graph_B0s_mumu4->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu4->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu4->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu4->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu4->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu4->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu4->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu4->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu4->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu4->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu4->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu4->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu4->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu4->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu4->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu4->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu4->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu4);
   
   graph->Draw("f");
   
   Double_t data_fx3002[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3002[22] = {
   33,
   27,
   26,
   18,
   14,
   13,
   20,
   17,
   16,
   19,
   23,
   18,
   7,
   13,
   12,
   10,
   9,
   12,
   8,
   4,
   8,
   3};
   Double_t data_felx3002[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3002[22] = {
   5.715302,
   5.163771,
   5.066015,
   4.202887,
   3.6965,
   3.558662,
   4.434448,
   4.082184,
   3.957801,
   4.320219,
   4.760717,
   4.202887,
   2.58147,
   3.558662,
   3.415266,
   3.108694,
   2.943461,
   3.415266,
   2.768386,
   1.914339,
   2.768386,
   1.632705};
   Double_t data_fehx3002[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3002[22] = {
   6.802567,
   6.260244,
   6.164324,
   5.321007,
   4.830381,
   4.697573,
   5.546519,
   5.203719,
   5.083066,
   5.435196,
   5.865235,
   5.321007,
   3.770281,
   4.697573,
   4.559819,
   4.26695,
   4.110204,
   4.559819,
   3.945142,
   3.162753,
   3.945142,
   2.918186};
   grae = new TGraphAsymmErrors(22,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin2_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Run1_BDTbin2_plot__mass",100,4790,6110);
   Graph_data3002->SetMinimum(1.230566);
   Graph_data3002->SetMaximum(43.64609);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   Double_t Total_fx5[57] = {
   4900,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5112.5,
   5125,
   5150,
   5175,
   5200,
   5212.5,
   5225,
   5250,
   5262.5,
   5275,
   5281.25,
   5287.5,
   5300,
   5312.5,
   5318.75,
   5325,
   5328.125,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5400,
   5406.25,
   5412.5,
   5418.75,
   5425,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy5[57] = {
   28.54778,
   28.17261,
   27.67289,
   26.58788,
   24.55673,
   22.38215,
   21.3018,
   20.28746,
   19.84085,
   19.44181,
   18.77432,
   18.26201,
   17.86978,
   17.73707,
   17.66203,
   17.55533,
   17.47659,
   17.30215,
   17.15317,
   16.95778,
   16.47274,
   16.01012,
   15.84693,
   15.76391,
   15.76797,
   15.82071,
   16.0732,
   16.45717,
   16.92352,
   17.3921,
   17.76143,
   17.87754,
   17.93462,
   17.92636,
   17.85022,
   17.70761,
   17.50377,
   16.94921,
   15.59504,
   14.97689,
   14.46988,
   14.0835,
   13.81982,
   13.50978,
   13.28324,
   12.54351,
   11.88044,
   11.25768,
   10.66944,
   10.11345,
   9.587962,
   9.091058,
   8.620757,
   8.175287,
   7.753147,
   7.345918,
   7.345918};
   graph = new TGraph(57,Total_fx5,Total_fy5);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total5 = new TH1F("Graph_Total5","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_Total5->SetMinimum(5.225731);
   Graph_Total5->SetMaximum(30.66797);
   Graph_Total5->SetDirectory(0);
   Graph_Total5->SetStats(0);
   Graph_Total5->SetLineWidth(2);
   Graph_Total5->SetMarkerStyle(20);
   Graph_Total5->GetXaxis()->SetNdivisions(505);
   Graph_Total5->GetXaxis()->SetLabelFont(132);
   Graph_Total5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total5->GetXaxis()->SetLabelSize(0.06);
   Graph_Total5->GetXaxis()->SetTitleSize(0.072);
   Graph_Total5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total5->GetXaxis()->SetTitleFont(132);
   Graph_Total5->GetYaxis()->SetLabelFont(132);
   Graph_Total5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total5->GetYaxis()->SetLabelSize(0.06);
   Graph_Total5->GetYaxis()->SetTitleSize(0.072);
   Graph_Total5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total5->GetYaxis()->SetTitleFont(132);
   Graph_Total5->GetZaxis()->SetLabelFont(132);
   Graph_Total5->GetZaxis()->SetLabelSize(0.06);
   Graph_Total5->GetZaxis()->SetTitleSize(0.072);
   Graph_Total5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total5);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx6[100] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy6[100] = {
   0.007200463,
   0.008478073,
   0.01020374,
   0.01263888,
   0.01628339,
   0.02221252,
   0.03317592,
   0.04280676,
   0.05852605,
   0.0706099,
   0.0877455,
   0.113565,
   0.131892,
   0.1559886,
   0.1888245,
   0.2100302,
   0.2357034,
   0.2673096,
   0.3070041,
   0.3580784,
   0.3894139,
   0.4257954,
   0.4684602,
   0.5190692,
   0.5799003,
   0.6541561,
   0.7417037,
   0.8370071,
   0.9399554,
   1.050424,
   1.168158,
   1.292761,
   1.423685,
   1.560233,
   1.846623,
   2.14331,
   2.439548,
   2.583692,
   2.723025,
   2.855892,
   2.980654,
   3.095713,
   3.199552,
   3.290768,
   3.368098,
   3.430454,
   3.476945,
   3.506902,
   3.519888,
   3.515713,
   3.49444,
   3.456377,
   3.402076,
   3.332318,
   3.248091,
   3.150573,
   3.041097,
   2.921126,
   2.792222,
   2.656005,
   2.514128,
   2.219947,
   1.922276,
   1.632324,
   1.49321,
   1.359299,
   1.231369,
   1.110047,
   0.9958031,
   0.8889661,
   0.7897259,
   0.6981471,
   0.6141819,
   0.5376832,
   0.46842,
   0.4060914,
   0.3504069,
   0.3040788,
   0.2666395,
   0.2359217,
   0.1889117,
   0.1550325,
   0.1297575,
   0.110367,
   0.0829588,
   0.06485914,
   0.04307407,
   0.03087799,
   0.01830223,
   0.008787255,
   0.005230278,
   0.003499954,
   0.002521611,
   0.001911559,
   0.001503997,
   0.001217385,
   0.001007677,
   0.0008493125,
   0.0007265985,
   0.0007265985};
   graph = new TGraph(100,B0s_mumu_fx6,B0s_mumu_fy6);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu6 = new TH1F("Graph_B0s_mumu6","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_B0s_mumu6->SetMinimum(0.0006539386);
   Graph_B0s_mumu6->SetMaximum(3.871804);
   Graph_B0s_mumu6->SetDirectory(0);
   Graph_B0s_mumu6->SetStats(0);
   Graph_B0s_mumu6->SetLineWidth(2);
   Graph_B0s_mumu6->SetMarkerStyle(20);
   Graph_B0s_mumu6->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu6->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu6->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu6->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu6->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu6->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu6->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu6->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu6->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu6->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu6->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu6->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu6->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu6->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu6->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu6->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu6->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu6);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx7[93] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy7[93] = {
   0.001491678,
   0.001832659,
   0.002334447,
   0.003131063,
   0.004547993,
   0.007597522,
   0.0108026,
   0.01341449,
   0.01734413,
   0.02012938,
   0.0237866,
   0.02876174,
   0.03584863,
   0.04061661,
   0.04659379,
   0.05426729,
   0.0644127,
   0.07078875,
   0.07833654,
   0.08738734,
   0.09840476,
   0.1118128,
   0.1266774,
   0.1427932,
   0.1601464,
   0.1787013,
   0.1983988,
   0.2191551,
   0.2408602,
   0.2865464,
   0.3340633,
   0.3816511,
   0.4272757,
   0.4486736,
   0.4687636,
   0.4872795,
   0.5039686,
   0.5185967,
   0.5309542,
   0.5408605,
   0.5481691,
   0.5527704,
   0.554595,
   0.5536154,
   0.5498464,
   0.5433448,
   0.5342084,
   0.5225729,
   0.508609,
   0.492518,
   0.4745273,
   0.4548847,
   0.4338528,
   0.3887116,
   0.3412845,
   0.2936362,
   0.2475749,
   0.2256091,
   0.2045538,
   0.1845268,
   0.1656198,
   0.1478994,
   0.1314078,
   0.1161655,
   0.1021725,
   0.08941117,
   0.07784857,
   0.0674389,
   0.05812611,
   0.05012805,
   0.04370956,
   0.03848633,
   0.03417497,
   0.02752811,
   0.02269784,
   0.01627192,
   0.01229166,
   0.009645387,
   0.006438561,
   0.003506699,
   0.001554097,
   0.0008901147,
   0.0005823272,
   0.0004133533,
   0.0003100671,
   0.0002420498,
   0.000194736,
   0.0001604116,
   0.0001346684,
   0.0001148329,
   9.92038e-05,
   8.665537e-05,
   8.665537e-05};
   graph = new TGraph(93,B0_mumu_fx7,B0_mumu_fy7);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu7 = new TH1F("Graph_B0_mumu7","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_B0_mumu7->SetMinimum(7.798984e-05);
   Graph_B0_mumu7->SetMaximum(0.6100459);
   Graph_B0_mumu7->SetDirectory(0);
   Graph_B0_mumu7->SetStats(0);
   Graph_B0_mumu7->SetLineWidth(2);
   Graph_B0_mumu7->SetMarkerStyle(20);
   Graph_B0_mumu7->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu7->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu7->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu7->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu7->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu7->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu7->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu7->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu7->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu7->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu7->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu7->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu7->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu7->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu7->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu7->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu7->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu7);
   
   graph->Draw("l");
   
   Double_t B_hh_fx8[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy8[73] = {
   0.06164673,
   0.1134036,
   0.1618949,
   0.2061327,
   0.2247823,
   0.2345925,
   0.2473285,
   0.2656069,
   0.2912062,
   0.3244314,
   0.3440215,
   0.3659611,
   0.3907588,
   0.4187946,
   0.4500551,
   0.4839798,
   0.5566601,
   0.595863,
   0.6398291,
   0.6646877,
   0.692025,
   0.7221476,
   0.755205,
   0.7910212,
   0.8292034,
   0.9098034,
   0.989158,
   1.025308,
   1.057498,
   1.084644,
   1.105832,
   1.120352,
   1.127587,
   1.127367,
   1.119665,
   1.104614,
   1.082507,
   1.053771,
   1.018871,
   0.9785053,
   0.9334369,
   0.5114245,
   0.4650149,
   0.4224196,
   0.3839105,
   0.3494602,
   0.3189194,
   0.2920042,
   0.2683433,
   0.2475302,
   0.2128423,
   0.1849599,
   0.1618781,
   0.1424463,
   0.126022,
   0.112292,
   0.09197218,
   0.07897861,
   0.07033751,
   0.05824407,
   0.0495647,
   0.03944299,
   0.03164956,
   0.02396117,
   0.01695896,
   0.01130448,
   0.007298989,
   0.004716449,
   0.003081398,
   0.002007209,
   0.001286249,
   0.0008122917,
   0.0008122917};
   graph = new TGraph(73,B_hh_fx8,B_hh_fy8);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh8 = new TH1F("Graph_B_hh8","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_B_hh8->SetMinimum(0.0007310626);
   Graph_B_hh8->SetMaximum(1.240265);
   Graph_B_hh8->SetDirectory(0);
   Graph_B_hh8->SetStats(0);
   Graph_B_hh8->SetLineWidth(2);
   Graph_B_hh8->SetMarkerStyle(20);
   Graph_B_hh8->GetXaxis()->SetNdivisions(505);
   Graph_B_hh8->GetXaxis()->SetLabelFont(132);
   Graph_B_hh8->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh8->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh8->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh8->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh8->GetXaxis()->SetTitleFont(132);
   Graph_B_hh8->GetYaxis()->SetLabelFont(132);
   Graph_B_hh8->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh8->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh8->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh8->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh8->GetYaxis()->SetTitleFont(132);
   Graph_B_hh8->GetZaxis()->SetLabelFont(132);
   Graph_B_hh8->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh8->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh8->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh8);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx9[40] = {
   4900,
   4903.125,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4950,
   5000,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy9[40] = {
   2.693832,
   2.690838,
   2.682049,
   2.648074,
   2.595083,
   2.527649,
   2.217256,
   1.723531,
   1.120267,
   0.9861458,
   0.8633151,
   0.7498478,
   0.6446526,
   0.5479671,
   0.4607245,
   0.3836759,
   0.3170469,
   0.2604915,
   0.2131782,
   0.1740492,
   0.1419459,
   0.09431504,
   0.0625925,
   0.04135761,
   0.02708617,
   0.01116626,
   0.004403801,
   0.001778179,
   0.000809589,
   0.0004346418,
   0.0002648664,
   0.0001712038,
   0.0001115189,
   7.113071e-05,
   4.379745e-05,
   2.585721e-05,
   1.459291e-05,
   7.862758e-06,
   4.042446e-06,
   4.042446e-06};
   graph = new TGraph(40,B0_pimunu_fx9,B0_pimunu_fy9);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu9 = new TH1F("Graph_B0_pimunu9","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_B0_pimunu9->SetMinimum(3.638202e-06);
   Graph_B0_pimunu9->SetMaximum(2.963215);
   Graph_B0_pimunu9->SetDirectory(0);
   Graph_B0_pimunu9->SetStats(0);
   Graph_B0_pimunu9->SetLineWidth(2);
   Graph_B0_pimunu9->SetMarkerStyle(20);
   Graph_B0_pimunu9->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu9->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu9->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu9->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu9->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu9->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu9->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu9->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu9->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu9->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu9->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu9->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu9->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu9->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu9->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu9->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu9->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu9);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx10[45] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy10[45] = {
   0.3250514,
   0.3237345,
   0.3199387,
   0.3139653,
   0.3060028,
   0.2960328,
   0.2839592,
   0.2698277,
   0.2539056,
   0.2365941,
   0.2183468,
   0.1810432,
   0.1630701,
   0.1461854,
   0.1306607,
   0.1165553,
   0.1037813,
   0.09219623,
   0.08166757,
   0.07211442,
   0.06350081,
   0.05580577,
   0.04900478,
   0.04305129,
   0.03787124,
   0.03337531,
   0.02605354,
   0.02040874,
   0.01597572,
   0.01247473,
   0.009724474,
   0.005931544,
   0.00369631,
   0.002387697,
   0.001603407,
   0.001108525,
   0.0007774338,
   0.0005464197,
   0.0003821292,
   0.0002648624,
   0.0001814061,
   0.0001223866,
   8.106425e-05,
   5.255847e-05,
   5.255847e-05};
   graph = new TGraph(45,B0s_Kmunu_fx10,B0s_Kmunu_fy10);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu10 = new TH1F("Graph_B0s_Kmunu10","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_B0s_Kmunu10->SetMinimum(4.730262e-05);
   Graph_B0s_Kmunu10->SetMaximum(0.3575513);
   Graph_B0s_Kmunu10->SetDirectory(0);
   Graph_B0s_Kmunu10->SetStats(0);
   Graph_B0s_Kmunu10->SetLineWidth(2);
   Graph_B0s_Kmunu10->SetMarkerStyle(20);
   Graph_B0s_Kmunu10->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu10->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu10->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu10->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu10->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu10->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu10->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu10->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu10->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu10->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu10->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu10->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu10->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu10->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu10->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu10->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu10->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu10);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx11[42] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy11[42] = {
   0.06486822,
   0.06478471,
   0.06453707,
   0.06412894,
   0.06356483,
   0.06285406,
   0.06200642,
   0.05994386,
   0.05747734,
   0.05470932,
   0.0486397,
   0.03612405,
   0.03026323,
   0.02752177,
   0.02493689,
   0.02252833,
   0.02031163,
   0.0182949,
   0.01647962,
   0.01486056,
   0.0134256,
   0.01215873,
   0.01104128,
   0.009175666,
   0.007684386,
   0.006457416,
   0.005423674,
   0.003788716,
   0.002608423,
   0.001782366,
   0.001218632,
   0.0008365063,
   0.0005746749,
   0.0003922817,
   0.0002640204,
   0.0001741386,
   0.0001121262,
   7.033584e-05,
   4.294322e-05,
   2.550389e-05,
   1.472228e-05,
   1.472228e-05};
   graph = new TGraph(42,Lambda0b_pmunu_fx11,Lambda0b_pmunu_fy11);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu11 = new TH1F("Graph_Lambda0b_pmunu11","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_Lambda0b_pmunu11->SetMinimum(1.325005e-05);
   Graph_Lambda0b_pmunu11->SetMaximum(0.07135357);
   Graph_Lambda0b_pmunu11->SetDirectory(0);
   Graph_Lambda0b_pmunu11->SetStats(0);
   Graph_Lambda0b_pmunu11->SetLineWidth(2);
   Graph_Lambda0b_pmunu11->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu11->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu11->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu11->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu11->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu11->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu11->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu11->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu11->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu11->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu11->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu11->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu11->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu11->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu11->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu11->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu11);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx12[48] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4937.5,
   4943.75,
   4950,
   5000,
   5006.25,
   5012.5,
   5025,
   5037.5,
   5043.75,
   5050,
   5056.25,
   5062.5,
   5075,
   5087.5,
   5093.75,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5162.5,
   5175,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy12[48] = {
   1.318466,
   1.316093,
   1.309602,
   1.29172,
   1.276672,
   1.268844,
   1.257964,
   1.055958,
   1.022292,
   0.9829418,
   0.8976062,
   0.812474,
   0.7677384,
   0.7193659,
   0.6664274,
   0.6089508,
   0.4852137,
   0.3627936,
   0.3069151,
   0.2564001,
   0.2118314,
   0.1733451,
   0.1407572,
   0.1135284,
   0.09105508,
   0.07272631,
   0.05787268,
   0.04591852,
   0.02877917,
   0.01802551,
   0.007293074,
   0.001568296,
   0.000500894,
   0.0002208554,
   0.0001249911,
   8.20883e-05,
   5.731612e-05,
   4.107595e-05,
   3.012493e-05,
   2.276288e-05,
   1.782363e-05,
   1.44748e-05,
   1.214228e-05,
   1.044758e-05,
   9.153058e-06,
   8.115593e-06,
   7.251632e-06,
   7.251632e-06};
   graph = new TGraph(48,B_pimumu_fx12,B_pimumu_fy12);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu12 = new TH1F("Graph_B_pimumu12","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_B_pimumu12->SetMinimum(6.526469e-06);
   Graph_B_pimumu12->SetMaximum(1.450312);
   Graph_B_pimumu12->SetDirectory(0);
   Graph_B_pimumu12->SetStats(0);
   Graph_B_pimumu12->SetLineWidth(2);
   Graph_B_pimumu12->SetMarkerStyle(20);
   Graph_B_pimumu12->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu12->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu12->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu12->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu12->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu12->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu12->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu12->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu12->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu12->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu12->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu12->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu12->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu12->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu12->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu12->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu12->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu12);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx13[48] = {
   4900,
   4903.125,
   4906.25,
   4909.375,
   4912.5,
   4915.625,
   4918.75,
   4925,
   4937.5,
   4943.75,
   4950,
   4956.25,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy13[48] = {
   1.15571,
   1.153714,
   1.14787,
   1.138361,
   1.125477,
   1.109603,
   1.091189,
   1.048725,
   0.9555,
   0.9111074,
   0.8705867,
   0.8343067,
   0.8018552,
   0.7447803,
   0.6928,
   0.6432576,
   0.5969213,
   0.5548841,
   0.4799486,
   0.4049633,
   0.327619,
   0.2905654,
   0.2559181,
   0.2242168,
   0.1956172,
   0.1699922,
   0.147063,
   0.1082495,
   0.07772547,
   0.0546465,
   0.03794622,
   0.02623599,
   0.01816423,
   0.01265019,
   0.006349534,
   0.003389377,
   0.001914075,
   0.001127011,
   0.0006846913,
   0.0004261449,
   0.0002704381,
   0.0001748488,
   0.0001155625,
   7.849557e-05,
   5.502451e-05,
   3.984375e-05,
   2.974154e-05,
   2.974154e-05};
   graph = new TGraph(48,Bc_Jpsimunu_fx13,Bc_Jpsimunu_fy13);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu13 = new TH1F("Graph_Bc_Jpsimunu13","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_Bc_Jpsimunu13->SetMinimum(2.676739e-05);
   Graph_Bc_Jpsimunu13->SetMaximum(1.271278);
   Graph_Bc_Jpsimunu13->SetDirectory(0);
   Graph_Bc_Jpsimunu13->SetStats(0);
   Graph_Bc_Jpsimunu13->SetLineWidth(2);
   Graph_Bc_Jpsimunu13->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu13->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu13->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu13->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu13->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu13->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu13->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu13->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu13->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu13->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu13->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu13->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu13->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu13->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu13->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu13->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu13->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu13->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu13);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx14[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy14[24] = {
   23.54611,
   22.3326,
   21.18164,
   20.08999,
   19.05461,
   18.07259,
   17.14117,
   16.25776,
   15.41988,
   14.62518,
   13.87144,
   13.15654,
   12.47849,
   11.83538,
   11.22541,
   10.64689,
   10.09817,
   9.57774,
   9.084129,
   8.615957,
   8.171913,
   7.750754,
   7.351301,
   7.351301};
   graph = new TGraph(24,Combinatorial_fx14,Combinatorial_fy14);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run1_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial14 = new TH1F("Graph_Combinatorial14","Projection of model_Run1_BDTbin2",100,4790,6110);
   Graph_Combinatorial14->SetMinimum(5.73182);
   Graph_Combinatorial14->SetMaximum(25.16559);
   Graph_Combinatorial14->SetDirectory(0);
   Graph_Combinatorial14->SetStats(0);
   Graph_Combinatorial14->SetLineWidth(2);
   Graph_Combinatorial14->SetMarkerStyle(20);
   Graph_Combinatorial14->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial14->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial14->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial14->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial14->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial14->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial14->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial14->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial14->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial14->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial14->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial14->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial14->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial14->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial14->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial14->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial14->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial14);
   
   graph->Draw("l");
   
   Double_t Graph1_fx15[2] = {
   4900,
   6000};
   Double_t Graph1_fy15[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx15,Graph1_fy15);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph115 = new TH1F("Graph_Graph115","Graph",100,4790,6110);
   Graph_Graph115->SetMinimum(0);
   Graph_Graph115->SetMaximum(1.1);
   Graph_Graph115->SetDirectory(0);
   Graph_Graph115->SetStats(0);
   Graph_Graph115->SetLineWidth(2);
   Graph_Graph115->SetMarkerStyle(20);
   Graph_Graph115->GetXaxis()->SetNdivisions(505);
   Graph_Graph115->GetXaxis()->SetLabelFont(132);
   Graph_Graph115->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph115->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph115->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph115->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph115->GetXaxis()->SetTitleFont(132);
   Graph_Graph115->GetYaxis()->SetLabelFont(132);
   Graph_Graph115->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph115->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph115->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph115->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph115->GetYaxis()->SetTitleFont(132);
   Graph_Graph115->GetZaxis()->SetLabelFont(132);
   Graph_Graph115->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph115->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph115->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph115->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph115);
   
   graph->Draw("l");
   
   Double_t data_2_fx3003[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3003[22] = {
   33,
   27,
   26,
   18,
   14,
   13,
   20,
   17,
   16,
   19,
   23,
   18,
   7,
   13,
   12,
   10,
   9,
   12,
   8,
   4,
   8,
   3};
   Double_t data_2_felx3003[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3003[22] = {
   5.715302,
   5.163771,
   5.066015,
   4.202887,
   3.6965,
   3.558662,
   4.434448,
   4.082184,
   3.957801,
   4.320219,
   4.760717,
   4.202887,
   2.58147,
   3.558662,
   3.415266,
   3.108694,
   2.943461,
   3.415266,
   2.768386,
   1.914339,
   2.768386,
   1.632705};
   Double_t data_2_fehx3003[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3003[22] = {
   6.802567,
   6.260244,
   6.164324,
   5.321007,
   4.830381,
   4.697573,
   5.546519,
   5.203719,
   5.083066,
   5.435196,
   5.865235,
   5.321007,
   3.770281,
   4.697573,
   4.559819,
   4.26695,
   4.110204,
   4.559819,
   3.945142,
   3.162753,
   3.945142,
   2.918186};
   grae = new TGraphAsymmErrors(22,data_2_fx3003,data_2_fy3003,data_2_felx3003,data_2_fehx3003,data_2_fely3003,data_2_fehy3003);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run1_BDTbin2_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23003 = new TH1F("Graph_data_23003","Histogram of Run1_BDTbin2_plot__mass",100,4790,6110);
   Graph_data_23003->SetMinimum(1.230566);
   Graph_data_23003->SetMaximum(43.64609);
   Graph_data_23003->SetDirectory(0);
   Graph_data_23003->SetStats(0);
   Graph_data_23003->SetLineWidth(2);
   Graph_data_23003->SetMarkerStyle(20);
   Graph_data_23003->GetXaxis()->SetNdivisions(505);
   Graph_data_23003->GetXaxis()->SetLabelFont(132);
   Graph_data_23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23003->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23003->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23003->GetXaxis()->SetTitleFont(132);
   Graph_data_23003->GetYaxis()->SetLabelFont(132);
   Graph_data_23003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23003->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23003->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23003->GetYaxis()->SetTitleFont(132);
   Graph_data_23003->GetZaxis()->SetLabelFont(132);
   Graph_data_23003->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23003->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23003);
   
   grae->Draw("p");
   
   TH1D *frame_2d59950__4 = new TH1D("frame_2d59950__4","Run1_BDTbin2",22,4900,6000);
   frame_2d59950__4->SetBinContent(1,41.7927);
   frame_2d59950__4->SetMinimum(-1.2);
   frame_2d59950__4->SetMaximum(41.7927);
   frame_2d59950__4->SetEntries(1);
   frame_2d59950__4->SetDirectory(0);
   frame_2d59950__4->SetStats(0);
   frame_2d59950__4->SetLineWidth(2);
   frame_2d59950__4->SetMarkerStyle(20);
   frame_2d59950__4->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_2d59950__4->GetXaxis()->SetNdivisions(505);
   frame_2d59950__4->GetXaxis()->SetLabelFont(132);
   frame_2d59950__4->GetXaxis()->SetLabelOffset(0.01);
   frame_2d59950__4->GetXaxis()->SetLabelSize(0.06);
   frame_2d59950__4->GetXaxis()->SetTitleSize(0.06);
   frame_2d59950__4->GetXaxis()->SetTitleOffset(1.1);
   frame_2d59950__4->GetXaxis()->SetTitleFont(132);
   frame_2d59950__4->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_2d59950__4->GetYaxis()->SetLabelFont(132);
   frame_2d59950__4->GetYaxis()->SetLabelOffset(0.01);
   frame_2d59950__4->GetYaxis()->SetLabelSize(0.06);
   frame_2d59950__4->GetYaxis()->SetTitleSize(0.06);
   frame_2d59950__4->GetYaxis()->SetTitleOffset(0.8);
   frame_2d59950__4->GetYaxis()->SetTitleFont(132);
   frame_2d59950__4->GetZaxis()->SetLabelFont(132);
   frame_2d59950__4->GetZaxis()->SetLabelSize(0.06);
   frame_2d59950__4->GetZaxis()->SetTitleSize(0.072);
   frame_2d59950__4->GetZaxis()->SetTitleOffset(1.2);
   frame_2d59950__4->GetZaxis()->SetTitleFont(132);
   frame_2d59950__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("3 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.25 #leq BDT < 0.40");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run1_BDTbin2->Modified();
   canv_nopull_Run1_BDTbin2->cd();
   canv_nopull_Run1_BDTbin2->SetSelected(canv_nopull_Run1_BDTbin2);

   canv_nopull_Run1_BDTbin2->SaveAs("Fig10_left_a.pdf");
   canv_nopull_Run1_BDTbin2->SaveAs("Fig10_left_a.png");
   canv_nopull_Run1_BDTbin2->SaveAs("Fig10_left_a.eps");

}


==> figs/Fig10_left_b.C <==
void Fig10_left_b()
{
//=========Macro generated from canvas: canv_nopull_Run1_BDTbin3/canvas for BDT bin Run1_BDTbin3
//=========  (Sat Apr 17 19:16:50 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run1_BDTbin3 = new TCanvas("canv_nopull_Run1_BDTbin3", "canvas for BDT bin Run1_BDTbin3",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run1_BDTbin3->SetHighLightColor(2);
   canv_nopull_Run1_BDTbin3->Range(4709.877,-2.759559,6067.901,10.73769);
   canv_nopull_Run1_BDTbin3->SetFillColor(0);
   canv_nopull_Run1_BDTbin3->SetBorderMode(0);
   canv_nopull_Run1_BDTbin3->SetBorderSize(2);
   canv_nopull_Run1_BDTbin3->SetTickx(1);
   canv_nopull_Run1_BDTbin3->SetTicky(1);
   canv_nopull_Run1_BDTbin3->SetLeftMargin(0.14);
   canv_nopull_Run1_BDTbin3->SetRightMargin(0.05);
   canv_nopull_Run1_BDTbin3->SetTopMargin(0.05);
   canv_nopull_Run1_BDTbin3->SetBottomMargin(0.16);
   canv_nopull_Run1_BDTbin3->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin3->SetFrameBorderMode(0);
   canv_nopull_Run1_BDTbin3->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin3->SetFrameBorderMode(0);
   
   TH1D *frame_37749c0__5 = new TH1D("frame_37749c0__5","Run1_BDTbin3",22,4900,6000);
   frame_37749c0__5->SetBinContent(1,10.06282);
   frame_37749c0__5->SetMinimum(-0.6);
   frame_37749c0__5->SetMaximum(10.06282);
   frame_37749c0__5->SetEntries(1);
   frame_37749c0__5->SetDirectory(0);
   frame_37749c0__5->SetStats(0);
   frame_37749c0__5->SetLineWidth(2);
   frame_37749c0__5->SetMarkerStyle(20);
   frame_37749c0__5->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_37749c0__5->GetXaxis()->SetNdivisions(505);
   frame_37749c0__5->GetXaxis()->SetLabelFont(132);
   frame_37749c0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_37749c0__5->GetXaxis()->SetLabelSize(0.06);
   frame_37749c0__5->GetXaxis()->SetTitleSize(0.06);
   frame_37749c0__5->GetXaxis()->SetTitleOffset(1.1);
   frame_37749c0__5->GetXaxis()->SetTitleFont(132);
   frame_37749c0__5->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_37749c0__5->GetYaxis()->SetLabelFont(132);
   frame_37749c0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_37749c0__5->GetYaxis()->SetLabelSize(0.06);
   frame_37749c0__5->GetYaxis()->SetTitleSize(0.06);
   frame_37749c0__5->GetYaxis()->SetTitleOffset(0.8);
   frame_37749c0__5->GetYaxis()->SetTitleFont(132);
   frame_37749c0__5->GetZaxis()->SetLabelFont(132);
   frame_37749c0__5->GetZaxis()->SetLabelSize(0.06);
   frame_37749c0__5->GetZaxis()->SetTitleSize(0.072);
   frame_37749c0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_37749c0__5->GetZaxis()->SetTitleFont(132);
   frame_37749c0__5->Draw("FUNC");
   
   Double_t data_fx3004[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3004[22] = {
   6,
   4,
   6,
   2,
   1,
   3,
   2,
   1,
   1,
   4,
   2,
   4,
   1,
   -100,
   1,
   3,
   3,
   2,
   -100,
   3,
   1,
   2};
   Double_t data_felx3004[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3004[22] = {
   2.379931,
   1.914339,
   2.379931,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   0.8272462,
   1.914339,
   1.291815,
   1.914339,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   1.632705,
   1.291815,
   0,
   1.632705,
   0.8272462,
   1.291815};
   Double_t data_fehx3004[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3004[22] = {
   3.583642,
   3.162753,
   3.583642,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.299527,
   3.162753,
   2.63786,
   3.162753,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin3_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3004 = new TH1F("Graph_data3004","Histogram of Run1_BDTbin3_plot__mass",100,4790,6110);
   Graph_data3004->SetMinimum(-110.9584);
   Graph_data3004->SetMaximum(20.54201);
   Graph_data3004->SetDirectory(0);
   Graph_data3004->SetStats(0);
   Graph_data3004->SetLineWidth(2);
   Graph_data3004->SetMarkerStyle(20);
   Graph_data3004->GetXaxis()->SetNdivisions(505);
   Graph_data3004->GetXaxis()->SetLabelFont(132);
   Graph_data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_data3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3004->GetXaxis()->SetTitleFont(132);
   Graph_data3004->GetYaxis()->SetLabelFont(132);
   Graph_data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_data3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3004->GetYaxis()->SetTitleFont(132);
   Graph_data3004->GetZaxis()->SetLabelFont(132);
   Graph_data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_data3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3004);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx16[40] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy16[40] = {
   -0.3469887,
   -0.3458162,
   -0.3436492,
   -0.3379717,
   -0.3251018,
   -0.2976707,
   -0.2679876,
   -0.2521355,
   -0.2354974,
   -0.2179722,
   -0.1994461,
   -0.1797965,
   -0.158906,
   -0.1366929,
   -0.1131792,
   -0.06385269,
   -0.04044821,
   -0.02992126,
   -0.02057992,
   -0.01281471,
   -0.007004959,
   -0.003261092,
   -0.001259403,
   -9.915076e-05,
   -3.060245e-06,
   -1.425577e-10,
   -1.302098e-16,
   -0,
   -0,
   -0,
   -0,
   -1.451273e-17,
   -3.148424e-18,
   -1.982899e-11,
   -2.275568e-06,
   -0.000160668,
   -0.0009195554,
   -0.002002104,
   -0.00389764,
   -0.00389764};
   TGraph *graph = new TGraph(40,B0s_mumugamma_fx16,B0s_mumugamma_fy16);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma16 = new TH1F("Graph_B0s_mumugamma16","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_B0s_mumugamma16->SetMinimum(-0.3816876);
   Graph_B0s_mumugamma16->SetMaximum(0.03469887);
   Graph_B0s_mumugamma16->SetDirectory(0);
   Graph_B0s_mumugamma16->SetStats(0);
   Graph_B0s_mumugamma16->SetLineWidth(2);
   Graph_B0s_mumugamma16->SetMarkerStyle(20);
   Graph_B0s_mumugamma16->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma16->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma16->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma16->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma16->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma16->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma16->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma16->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma16->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma16->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma16->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma16->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma16->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma16->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma16->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma16->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma16->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma16);
   
   graph->Draw("l");
   
   Double_t Graph0_fx17[80] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5337.5,
   5325,
   5300,
   5250,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5075,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy17[80] = {
   -0.1323201,
   -0.1318729,
   -0.1310466,
   -0.1288815,
   -0.1239738,
   -0.1135132,
   -0.1021939,
   -0.09614892,
   -0.08980416,
   -0.08312117,
   -0.07605644,
   -0.0685633,
   -0.06059694,
   -0.05212625,
   -0.04315955,
   -0.02434948,
   -0.01542445,
   -0.01141012,
   -0.007847914,
   -0.004886738,
   -0.002671259,
   -0.001243579,
   -0.0004802588,
   -3.780998e-05,
   -1.166989e-06,
   -5.43627e-11,
   -4.965399e-17,
   0,
   0,
   0,
   0,
   -5.534261e-18,
   -1.200615e-18,
   -7.561555e-12,
   -8.677613e-07,
   -6.126885e-05,
   -0.0003506617,
   -0.0007634788,
   -0.001486319,
   -0.001486319,
   -0.00630896,
   -0.00630896,
   -0.003240728,
   -0.001488449,
   -0.0002600671,
   -3.683375e-06,
   -3.209643e-11,
   -5.096233e-18,
   -2.349121e-17,
   -0,
   -0,
   -0,
   -0,
   -2.107656e-16,
   -2.307527e-10,
   -4.953501e-06,
   -0.0001604915,
   -0.002038548,
   -0.005278604,
   -0.01133866,
   -0.02074267,
   -0.03331194,
   -0.0484324,
   -0.06547196,
   -0.1033559,
   -0.1831988,
   -0.2212596,
   -0.257215,
   -0.2910297,
   -0.3228358,
   -0.3528233,
   -0.3811905,
   -0.408122,
   -0.4337813,
   -0.4818281,
   -0.5262298,
   -0.5470618,
   -0.5562518,
   -0.5597594,
   -0.5616573};
   graph = new TGraph(80,Graph0_fx17,Graph0_fy17);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1185;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph017 = new TH1F("Graph_Graph017","Graph",100,4790,6110);
   Graph_Graph017->SetMinimum(-0.6178231);
   Graph_Graph017->SetMaximum(0.05616573);
   Graph_Graph017->SetDirectory(0);
   Graph_Graph017->SetStats(0);
   Graph_Graph017->SetLineWidth(2);
   Graph_Graph017->SetMarkerStyle(20);
   Graph_Graph017->GetXaxis()->SetNdivisions(505);
   Graph_Graph017->GetXaxis()->SetLabelFont(132);
   Graph_Graph017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph017->GetXaxis()->SetTitleFont(132);
   Graph_Graph017->GetYaxis()->SetLabelFont(132);
   Graph_Graph017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph017->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph017->GetYaxis()->SetTitleFont(132);
   Graph_Graph017->GetZaxis()->SetLabelFont(132);
   Graph_Graph017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph017->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph017);
   
   graph->Draw("f");
   
   TH1D *frame_37749c0__6 = new TH1D("frame_37749c0__6","Run1_BDTbin3",22,4900,6000);
   frame_37749c0__6->SetBinContent(1,10.06282);
   frame_37749c0__6->SetMinimum(-0.6);
   frame_37749c0__6->SetMaximum(10.06282);
   frame_37749c0__6->SetEntries(1);
   frame_37749c0__6->SetDirectory(0);
   frame_37749c0__6->SetStats(0);
   frame_37749c0__6->SetLineWidth(2);
   frame_37749c0__6->SetMarkerStyle(20);
   frame_37749c0__6->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_37749c0__6->GetXaxis()->SetNdivisions(505);
   frame_37749c0__6->GetXaxis()->SetLabelFont(132);
   frame_37749c0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_37749c0__6->GetXaxis()->SetLabelSize(0.06);
   frame_37749c0__6->GetXaxis()->SetTitleSize(0.06);
   frame_37749c0__6->GetXaxis()->SetTitleOffset(1.1);
   frame_37749c0__6->GetXaxis()->SetTitleFont(132);
   frame_37749c0__6->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_37749c0__6->GetYaxis()->SetLabelFont(132);
   frame_37749c0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_37749c0__6->GetYaxis()->SetLabelSize(0.06);
   frame_37749c0__6->GetYaxis()->SetTitleSize(0.06);
   frame_37749c0__6->GetYaxis()->SetTitleOffset(0.8);
   frame_37749c0__6->GetYaxis()->SetTitleFont(132);
   frame_37749c0__6->GetZaxis()->SetLabelFont(132);
   frame_37749c0__6->GetZaxis()->SetLabelSize(0.06);
   frame_37749c0__6->GetZaxis()->SetTitleSize(0.072);
   frame_37749c0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_37749c0__6->GetZaxis()->SetTitleFont(132);
   frame_37749c0__6->Draw("AXISSAME");
   
   TH1D *frame_37e73a0__7 = new TH1D("frame_37e73a0__7","Run1_BDTbin3",22,4900,6000);
   frame_37e73a0__7->SetBinContent(1,10.06282);
   frame_37e73a0__7->SetMinimum(-0.6);
   frame_37e73a0__7->SetMaximum(10.06282);
   frame_37e73a0__7->SetEntries(1);
   frame_37e73a0__7->SetDirectory(0);
   frame_37e73a0__7->SetStats(0);
   frame_37e73a0__7->SetLineWidth(2);
   frame_37e73a0__7->SetMarkerStyle(20);
   frame_37e73a0__7->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_37e73a0__7->GetXaxis()->SetNdivisions(505);
   frame_37e73a0__7->GetXaxis()->SetLabelFont(132);
   frame_37e73a0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_37e73a0__7->GetXaxis()->SetLabelSize(0.06);
   frame_37e73a0__7->GetXaxis()->SetTitleSize(0.06);
   frame_37e73a0__7->GetXaxis()->SetTitleOffset(1.1);
   frame_37e73a0__7->GetXaxis()->SetTitleFont(132);
   frame_37e73a0__7->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_37e73a0__7->GetYaxis()->SetLabelFont(132);
   frame_37e73a0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_37e73a0__7->GetYaxis()->SetLabelSize(0.06);
   frame_37e73a0__7->GetYaxis()->SetTitleSize(0.06);
   frame_37e73a0__7->GetYaxis()->SetTitleOffset(0.8);
   frame_37e73a0__7->GetYaxis()->SetTitleFont(132);
   frame_37e73a0__7->GetZaxis()->SetLabelFont(132);
   frame_37e73a0__7->GetZaxis()->SetLabelSize(0.06);
   frame_37e73a0__7->GetZaxis()->SetTitleSize(0.072);
   frame_37e73a0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_37e73a0__7->GetZaxis()->SetTitleFont(132);
   frame_37e73a0__7->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx18[186] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5314.062,
   5312.5,
   5309.375,
   5306.25,
   5303.125,
   5300,
   5298.438,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5265.625,
   5262.5,
   5259.375,
   5256.25,
   5254.688,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5234.375,
   5231.25,
   5228.125,
   5225,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy18[186] = {
   0.001544166,
   0.001910945,
   0.002454736,
   0.003325536,
   0.004890401,
   0.008300612,
   0.01192044,
   0.01488606,
   0.01936364,
   0.02254046,
   0.026725,
   0.03241522,
   0.04051634,
   0.0459592,
   0.05277025,
   0.06149036,
   0.07297233,
   0.08015856,
   0.08863429,
   0.09875207,
   0.1109989,
   0.1258268,
   0.1422432,
   0.1600072,
   0.1791035,
   0.1994473,
   0.2210557,
   0.2438123,
   0.2675821,
   0.3175172,
   0.3693248,
   0.421101,
   0.4706622,
   0.4938903,
   0.5156996,
   0.5358148,
   0.5539794,
   0.5698429,
   0.5832405,
   0.5939785,
   0.6018994,
   0.6068859,
   0.6088634,
   0.6078023,
   0.6037185,
   0.5966731,
   0.5867708,
   0.5741574,
   0.559016,
   0.5415629,
   0.5220423,
   0.5007203,
   0.4778794,
   0.4288067,
   0.3771968,
   0.3252551,
   0.2749475,
   0.2509227,
   0.2278551,
   0.2058907,
   0.1851254,
   0.1656339,
   0.1474647,
   0.1306427,
   0.1151708,
   0.1010329,
   0.08819595,
   0.07661297,
   0.06622047,
   0.05708766,
   0.04968678,
   0.04366586,
   0.03873856,
   0.03114117,
   0.02563838,
   0.01834192,
   0.01383664,
   0.01084753,
   0.007232222,
   0.00393408,
   0.001741827,
   0.0009972705,
   0.0006523179,
   0.0004629954,
   0.0003472911,
   0.0002711044,
   0.0002181115,
   0.0001796689,
   0.0001508379,
   0.0001286236,
   0.0001111204,
   9.706721e-05,
   9.706721e-05,
   1.782524e-05,
   1.782524e-05,
   2.041527e-05,
   2.364265e-05,
   2.774078e-05,
   3.306256e-05,
   4.016299e-05,
   4.995805e-05,
   6.405227e-05,
   8.547936e-05,
   0.0001205857,
   0.0001846636,
   0.0003233268,
   0.0007333446,
   0.001352928,
   0.002033962,
   0.002597645,
   0.003447255,
   0.004820923,
   0.005853432,
   0.007272131,
   0.008206138,
   0.009299264,
   0.01065893,
   0.01237103,
   0.01436882,
   0.01660545,
   0.01908655,
   0.02182061,
   0.02481323,
   0.02806665,
   0.03157927,
   0.03534518,
   0.03935383,
   0.04358968,
   0.04802654,
   0.05265499,
   0.06231266,
   0.07225483,
   0.08211348,
   0.09144266,
   0.09578056,
   0.09982514,
   0.103524,
   0.1068278,
   0.1096916,
   0.1120756,
   0.1139462,
   0.1152767,
   0.1160478,
   0.1162485,
   0.1158758,
   0.114935,
   0.1134399,
   0.111412,
   0.10888,
   0.1058795,
   0.1025124,
   0.09872611,
   0.09458616,
   0.09015655,
   0.08067567,
   0.07075682,
   0.0608303,
   0.05126556,
   0.04671035,
   0.04234114,
   0.03816815,
   0.03418756,
   0.03049685,
   0.02706169,
   0.02388932,
   0.02107101,
   0.01877392,
   0.01687013,
   0.01527078,
   0.01391168,
   0.01173468,
   0.01007717,
   0.008780248,
   0.007742512,
   0.006195948,
   0.005108364,
   0.004312421,
   0.003700054,
   0.002842888,
   0.002275034,
   0.001581931,
   0.000929336,
   0.0006302492,
   0.0004640495,
   0.0003604094,
   0.0002906029};
   graph = new TGraph(186,B0_mumu_fx18,B0_mumu_fy18);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu18 = new TH1F("Graph_B0_mumu18","",186,4790,6110);
   Graph_B0_mumu18->SetMinimum(1.604272e-05);
   Graph_B0_mumu18->SetMaximum(0.6697479);
   Graph_B0_mumu18->SetDirectory(0);
   Graph_B0_mumu18->SetStats(0);
   Graph_B0_mumu18->SetLineWidth(2);
   Graph_B0_mumu18->SetMarkerStyle(20);
   Graph_B0_mumu18->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu18->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu18->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu18->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu18->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu18->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu18->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu18->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu18->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu18->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu18->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu18->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu18->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu18->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu18->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu18->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu18->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu18);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx19[200] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5434.375,
   5431.25,
   5428.125,
   5425,
   5423.438,
   5421.875,
   5420.312,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5396.875,
   5393.75,
   5390.625,
   5389.062,
   5387.5,
   5385.938,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5350,
   5346.875,
   5343.75,
   5342.188,
   5340.625,
   5339.062,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy19[200] = {
   0.005314077,
   0.006286678,
   0.007607129,
   0.009481358,
   0.0123054,
   0.01693658,
   0.02558327,
   0.03324017,
   0.04581921,
   0.05553734,
   0.06936759,
   0.09027908,
   0.1051557,
   0.1247398,
   0.1514475,
   0.1685719,
   0.1895777,
   0.2152669,
   0.2474944,
   0.2888873,
   0.3142364,
   0.34362,
   0.3780104,
   0.4187069,
   0.467482,
   0.5266223,
   0.5952869,
   0.6693529,
   0.7492053,
   0.83475,
   0.9257949,
   1.022042,
   1.123079,
   1.228378,
   1.44906,
   1.677543,
   1.905636,
   2.016625,
   2.123917,
   2.226241,
   2.322335,
   2.410968,
   2.49097,
   2.561254,
   2.620846,
   2.668904,
   2.704737,
   2.727827,
   2.737835,
   2.734616,
   2.718215,
   2.688873,
   2.647018,
   2.593255,
   2.528348,
   2.453208,
   2.368866,
   2.276453,
   2.177171,
   2.07227,
   1.96302,
   1.736508,
   1.507308,
   1.283898,
   1.176728,
   1.073351,
   0.9745845,
   0.8808229,
   0.7924222,
   0.7096283,
   0.6325844,
   0.5613399,
   0.4958605,
   0.4360385,
   0.3817042,
   0.3326365,
   0.2882683,
   0.2495703,
   0.2181258,
   0.1925033,
   0.1535861,
   0.1257479,
   0.1050847,
   0.08928853,
   0.06703555,
   0.05238204,
   0.03477941,
   0.02493619,
   0.01478959,
   0.007109317,
   0.00423554,
   0.002836453,
   0.002044877,
   0.001551012,
   0.001220914,
   0.0009886799,
   0.0008186944,
   0.0006902826,
   0.000590747,
   0.000590747,
   0.0003656834,
   0.0003656834,
   0.0004277445,
   0.0005078975,
   0.0006141299,
   0.0007594656,
   0.000966378,
   0.001276534,
   0.001774826,
   0.00265822,
   0.004480407,
   0.009381986,
   0.01589924,
   0.02224724,
   0.03362839,
   0.04310839,
   0.05748093,
   0.06764909,
   0.0808902,
   0.09859714,
   0.1230505,
   0.1389369,
   0.1581849,
   0.182332,
   0.2116533,
   0.2447931,
   0.2816222,
   0.3222842,
   0.3668826,
   0.415473,
   0.4680563,
   0.5245722,
   0.5848931,
   0.64882,
   0.7160786,
   0.7862415,
   0.8591085,
   1.01023,
   1.16466,
   1.316524,
   1.389517,
   1.459451,
   1.525502,
   1.586864,
   1.642768,
   1.692495,
   1.73539,
   1.770879,
   1.798481,
   1.817817,
   1.828619,
   1.830737,
   1.824141,
   1.808923,
   1.785294,
   1.753581,
   1.714215,
   1.667729,
   1.614738,
   1.555932,
   1.492058,
   1.423906,
   1.352294,
   1.278049,
   1.124935,
   0.9708446,
   0.8213597,
   0.7498221,
   0.6810666,
   0.6154821,
   0.5533802,
   0.494996,
   0.4404915,
   0.3899588,
   0.3440912,
   0.3061827,
   0.2749297,
   0.248692,
   0.2264112,
   0.2072987,
   0.190757,
   0.1636455,
   0.1424568,
   0.1255204,
   0.1118532,
   0.1003137,
   0.08261542,
   0.06961919,
   0.05973846,
   0.04584086,
   0.03664715,
   0.03018815,
   0.02183316,
   0.01675387,
   0.01102998,
   0.007973835,
   0.006115947,
   0.00488656,
   0.00402285,
   0.003388366};
   graph = new TGraph(200,B0s_mumu_fx19,B0s_mumu_fy19);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu19 = new TH1F("Graph_B0s_mumu19","",200,4790,6110);
   Graph_B0s_mumu19->SetMinimum(0.0003291151);
   Graph_B0s_mumu19->SetMaximum(3.011582);
   Graph_B0s_mumu19->SetDirectory(0);
   Graph_B0s_mumu19->SetStats(0);
   Graph_B0s_mumu19->SetLineWidth(2);
   Graph_B0s_mumu19->SetMarkerStyle(20);
   Graph_B0s_mumu19->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu19->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu19->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu19->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu19->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu19->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu19->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu19->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu19->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu19->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu19->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu19->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu19->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu19->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu19->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu19->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu19->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu19);
   
   graph->Draw("f");
   
   Double_t data_fx3005[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3005[22] = {
   6,
   4,
   6,
   2,
   1,
   3,
   2,
   1,
   1,
   4,
   2,
   4,
   1,
   -100,
   1,
   3,
   3,
   2,
   -100,
   3,
   1,
   2};
   Double_t data_felx3005[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3005[22] = {
   2.379931,
   1.914339,
   2.379931,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   0.8272462,
   1.914339,
   1.291815,
   1.914339,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   1.632705,
   1.291815,
   0,
   1.632705,
   0.8272462,
   1.291815};
   Double_t data_fehx3005[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3005[22] = {
   3.583642,
   3.162753,
   3.583642,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.299527,
   3.162753,
   2.63786,
   3.162753,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(22,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin3_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3005 = new TH1F("Graph_data3005","Histogram of Run1_BDTbin3_plot__mass",100,4790,6110);
   Graph_data3005->SetMinimum(-110.9584);
   Graph_data3005->SetMaximum(20.54201);
   Graph_data3005->SetDirectory(0);
   Graph_data3005->SetStats(0);
   Graph_data3005->SetLineWidth(2);
   Graph_data3005->SetMarkerStyle(20);
   Graph_data3005->GetXaxis()->SetNdivisions(505);
   Graph_data3005->GetXaxis()->SetLabelFont(132);
   Graph_data3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3005->GetXaxis()->SetLabelSize(0.06);
   Graph_data3005->GetXaxis()->SetTitleSize(0.072);
   Graph_data3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3005->GetXaxis()->SetTitleFont(132);
   Graph_data3005->GetYaxis()->SetLabelFont(132);
   Graph_data3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3005->GetYaxis()->SetLabelSize(0.06);
   Graph_data3005->GetYaxis()->SetTitleSize(0.072);
   Graph_data3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3005->GetYaxis()->SetTitleFont(132);
   Graph_data3005->GetZaxis()->SetLabelFont(132);
   Graph_data3005->GetZaxis()->SetLabelSize(0.06);
   Graph_data3005->GetZaxis()->SetTitleSize(0.072);
   Graph_data3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3005);
   
   grae->Draw("p");
   
   Double_t Total_fx20[86] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5381.25,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy20[86] = {
   5.85807,
   5.835402,
   5.802627,
   5.709824,
   5.587269,
   5.447205,
   5.157727,
   5.001142,
   4.829311,
   4.100374,
   3.715683,
   3.527726,
   3.35343,
   3.198777,
   3.066054,
   2.954748,
   2.863451,
   2.791236,
   2.736396,
   2.695314,
   2.668121,
   2.663256,
   2.684896,
   2.721328,
   2.776771,
   2.842614,
   2.865315,
   2.870372,
   2.850389,
   2.802326,
   2.72986,
   2.643165,
   2.556504,
   2.485197,
   2.444189,
   2.44039,
   2.45194,
   2.484321,
   2.54729,
   2.645307,
   2.766815,
   2.909149,
   3.068974,
   3.421632,
   3.773401,
   3.928904,
   4.059784,
   4.158644,
   4.194136,
   4.219537,
   4.234418,
   4.238507,
   4.231671,
   4.213955,
   4.18554,
   4.146776,
   4.040281,
   3.899877,
   3.732575,
   3.546369,
   3.34958,
   2.955461,
   2.771226,
   2.601967,
   2.450594,
   2.318551,
   2.206007,
   2.112109,
   2.036682,
   1.983479,
   1.914993,
   1.871275,
   1.814073,
   1.740534,
   1.684015,
   1.586894,
   1.49945,
   1.418272,
   1.342381,
   1.271291,
   1.204539,
   1.141662,
   1.082283,
   1.026127,
   0.9687959,
   0.9687959};
   graph = new TGraph(86,Total_fx20,Total_fy20);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total20 = new TH1F("Graph_Total20","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_Total20->SetMinimum(0.4798685);
   Graph_Total20->SetMaximum(6.346998);
   Graph_Total20->SetDirectory(0);
   Graph_Total20->SetStats(0);
   Graph_Total20->SetLineWidth(2);
   Graph_Total20->SetMarkerStyle(20);
   Graph_Total20->GetXaxis()->SetNdivisions(505);
   Graph_Total20->GetXaxis()->SetLabelFont(132);
   Graph_Total20->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total20->GetXaxis()->SetLabelSize(0.06);
   Graph_Total20->GetXaxis()->SetTitleSize(0.072);
   Graph_Total20->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total20->GetXaxis()->SetTitleFont(132);
   Graph_Total20->GetYaxis()->SetLabelFont(132);
   Graph_Total20->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total20->GetYaxis()->SetLabelSize(0.06);
   Graph_Total20->GetYaxis()->SetTitleSize(0.072);
   Graph_Total20->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total20->GetYaxis()->SetTitleFont(132);
   Graph_Total20->GetZaxis()->SetLabelFont(132);
   Graph_Total20->GetZaxis()->SetLabelSize(0.06);
   Graph_Total20->GetZaxis()->SetTitleSize(0.072);
   Graph_Total20->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total20);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx21[100] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy21[100] = {
   0.004351222,
   0.005154764,
   0.006246844,
   0.007798653,
   0.01013962,
   0.01398328,
   0.02116857,
   0.02753667,
   0.03800368,
   0.04609224,
   0.05760422,
   0.07500877,
   0.08738742,
   0.1036776,
   0.1258806,
   0.1402126,
   0.1575491,
   0.1788618,
   0.20557,
   0.2398221,
   0.2607676,
   0.2850156,
   0.3133512,
   0.3468183,
   0.3868323,
   0.4353567,
   0.4926228,
   0.5549222,
   0.6221006,
   0.6940651,
   0.7706385,
   0.8515541,
   0.9364503,
   1.024869,
   1.209952,
   1.401239,
   1.591842,
   1.684459,
   1.773911,
   1.859149,
   1.939133,
   2.012853,
   2.079349,
   2.137735,
   2.187213,
   2.227099,
   2.25683,
   2.275984,
   2.284286,
   2.281617,
   2.268016,
   2.243677,
   2.208949,
   2.164322,
   2.110421,
   2.047988,
   1.977865,
   1.900977,
   1.818311,
   1.730893,
   1.639772,
   1.450584,
   1.258769,
   1.071503,
   0.9814847,
   0.8947149,
   0.8117023,
   0.732858,
   0.6584972,
   0.5888423,
   0.5240287,
   0.4641113,
   0.4090724,
   0.3588304,
   0.3132486,
   0.2721449,
   0.2353002,
   0.2038776,
   0.1785313,
   0.1577769,
   0.1260916,
   0.103319,
   0.08636691,
   0.07338473,
   0.05507197,
   0.04300521,
   0.02851332,
   0.02041771,
   0.01208579,
   0.005794862,
   0.00344688,
   0.00230564,
   0.001660705,
   0.001258695,
   0.0009901897,
   0.0008014049,
   0.000663296,
   0.0005590135,
   0.0004782152,
   0.0004782152};
   graph = new TGraph(100,B0s_mumu_fx21,B0s_mumu_fy21);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu21 = new TH1F("Graph_B0s_mumu21","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_B0s_mumu21->SetMinimum(0.0004303937);
   Graph_B0s_mumu21->SetMaximum(2.512667);
   Graph_B0s_mumu21->SetDirectory(0);
   Graph_B0s_mumu21->SetStats(0);
   Graph_B0s_mumu21->SetLineWidth(2);
   Graph_B0s_mumu21->SetMarkerStyle(20);
   Graph_B0s_mumu21->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu21->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu21->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu21->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu21->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu21->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu21->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu21->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu21->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu21->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu21->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu21->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu21->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu21->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu21->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu21->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu21->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu21);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx22[93] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5254.688,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy22[93] = {
   0.0009173842,
   0.001135677,
   0.001459393,
   0.001977893,
   0.002909869,
   0.004941272,
   0.007097739,
   0.008864474,
   0.01153185,
   0.01342644,
   0.01591668,
   0.01930558,
   0.02412943,
   0.02736972,
   0.03142371,
   0.03661252,
   0.043442,
   0.04771467,
   0.05275221,
   0.05876299,
   0.06603497,
   0.07485804,
   0.08465244,
   0.09525202,
   0.1066455,
   0.1188077,
   0.1316984,
   0.1452613,
   0.1594238,
   0.1891737,
   0.2200408,
   0.2508883,
   0.2804094,
   0.2942382,
   0.3072129,
   0.3191636,
   0.3299294,
   0.3393614,
   0.3473262,
   0.3537092,
   0.3584172,
   0.3613808,
   0.3625559,
   0.3619251,
   0.3594976,
   0.3553097,
   0.3494232,
   0.3419245,
   0.3329219,
   0.3225434,
   0.3109337,
   0.2982504,
   0.284661,
   0.2554601,
   0.2247258,
   0.1937839,
   0.1638012,
   0.1494746,
   0.1357224,
   0.1226222,
   0.1102353,
   0.09860657,
   0.08776567,
   0.07772795,
   0.06849573,
   0.06005974,
   0.0524007,
   0.04549089,
   0.03929575,
   0.0338733,
   0.02949302,
   0.025936,
   0.02300534,
   0.0184973,
   0.01522965,
   0.01089459,
   0.008217142,
   0.006440746,
   0.004292575,
   0.002333712,
   0.001032577,
   0.000590967,
   0.0003864518,
   0.0002742374,
   0.0002056717,
   0.0001605312,
   0.0001291373,
   0.0001063657,
   8.928937e-05,
   7.613311e-05,
   6.576781e-05,
   5.744622e-05,
   5.744622e-05};
   graph = new TGraph(93,B0_mumu_fx22,B0_mumu_fy22);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu22 = new TH1F("Graph_B0_mumu22","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_B0_mumu22->SetMinimum(5.17016e-05);
   Graph_B0_mumu22->SetMaximum(0.3988058);
   Graph_B0_mumu22->SetDirectory(0);
   Graph_B0_mumu22->SetStats(0);
   Graph_B0_mumu22->SetLineWidth(2);
   Graph_B0_mumu22->SetMarkerStyle(20);
   Graph_B0_mumu22->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu22->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu22->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu22->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu22->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu22->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu22->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu22->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu22->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu22->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu22->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu22->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu22->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu22->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu22->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu22->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu22->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu22);
   
   graph->Draw("l");
   
   Double_t B_hh_fx23[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy23[73] = {
   0.02472002,
   0.04547427,
   0.06491903,
   0.08265816,
   0.09013656,
   0.09407038,
   0.09917748,
   0.106507,
   0.1167722,
   0.1300954,
   0.1379509,
   0.1467486,
   0.1566923,
   0.1679345,
   0.1804698,
   0.1940734,
   0.2232179,
   0.2389381,
   0.2565682,
   0.2665364,
   0.2774985,
   0.2895775,
   0.3028334,
   0.3171955,
   0.3325064,
   0.3648265,
   0.3966473,
   0.4111434,
   0.4240512,
   0.4349366,
   0.4434331,
   0.4492557,
   0.4521568,
   0.4520686,
   0.4489801,
   0.4429447,
   0.4340799,
   0.4225568,
   0.4085622,
   0.3923757,
   0.3743035,
   0.2050786,
   0.1864686,
   0.1693881,
   0.1539461,
   0.1401318,
   0.1278851,
   0.1170922,
   0.1076043,
   0.09925834,
   0.08534868,
   0.074168,
   0.06491231,
   0.05712023,
   0.05053418,
   0.04502853,
   0.03688038,
   0.03167002,
   0.02820499,
   0.02335558,
   0.01987519,
   0.01581644,
   0.01269131,
   0.009608306,
   0.006800457,
   0.00453304,
   0.002926858,
   0.001891272,
   0.001235625,
   0.0008048808,
   0.0005157792,
   0.0003257249,
   0.0003257249};
   graph = new TGraph(73,B_hh_fx23,B_hh_fy23);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh23 = new TH1F("Graph_B_hh23","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_B_hh23->SetMinimum(0.0002931524);
   Graph_B_hh23->SetMaximum(0.4973399);
   Graph_B_hh23->SetDirectory(0);
   Graph_B_hh23->SetStats(0);
   Graph_B_hh23->SetLineWidth(2);
   Graph_B_hh23->SetMarkerStyle(20);
   Graph_B_hh23->GetXaxis()->SetNdivisions(505);
   Graph_B_hh23->GetXaxis()->SetLabelFont(132);
   Graph_B_hh23->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh23->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh23->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh23->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh23->GetXaxis()->SetTitleFont(132);
   Graph_B_hh23->GetYaxis()->SetLabelFont(132);
   Graph_B_hh23->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh23->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh23->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh23->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh23->GetYaxis()->SetTitleFont(132);
   Graph_B_hh23->GetZaxis()->SetLabelFont(132);
   Graph_B_hh23->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh23->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh23->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh23);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx24[46] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy24[46] = {
   1.632829,
   1.630651,
   1.624189,
   1.613532,
   1.598788,
   1.580185,
   1.557967,
   1.503755,
   1.438679,
   1.365381,
   1.286415,
   1.20405,
   1.036117,
   0.8717092,
   0.7165029,
   0.643587,
   0.5743744,
   0.5092653,
   0.4486231,
   0.3927087,
   0.3416923,
   0.2956368,
   0.2544663,
   0.2180142,
   0.1860272,
   0.1581739,
   0.1340955,
   0.09572534,
   0.0679176,
   0.04801445,
   0.03386945,
   0.02385236,
   0.01177603,
   0.005813504,
   0.002928703,
   0.001555968,
   0.000901264,
   0.0005804731,
   0.0004147087,
   0.0003216182,
   0.0002630468,
   0.0002212115,
   0.0001879324,
   0.0001595752,
   0.0001346197,
   0.0001346197};
   graph = new TGraph(46,B0_pimunu_fx24,B0_pimunu_fy24);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu24 = new TH1F("Graph_B0_pimunu24","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_B0_pimunu24->SetMinimum(0.0001211577);
   Graph_B0_pimunu24->SetMaximum(1.796099);
   Graph_B0_pimunu24->SetDirectory(0);
   Graph_B0_pimunu24->SetStats(0);
   Graph_B0_pimunu24->SetLineWidth(2);
   Graph_B0_pimunu24->SetMarkerStyle(20);
   Graph_B0_pimunu24->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu24->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu24->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu24->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu24->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu24->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu24->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu24->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu24->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu24->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu24->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu24->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu24->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu24->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu24->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu24->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu24->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu24);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx25[42] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy25[42] = {
   0.1806945,
   0.1803001,
   0.1791456,
   0.1772907,
   0.1748228,
   0.1718628,
   0.1685363,
   0.1612642,
   0.1465454,
   0.1324717,
   0.1176789,
   0.1020105,
   0.08659226,
   0.07213203,
   0.0587964,
   0.05262177,
   0.04684092,
   0.04150113,
   0.03663029,
   0.0322347,
   0.02829942,
   0.02479286,
   0.02167727,
   0.01646417,
   0.01239016,
   0.009251487,
   0.006882884,
   0.005132732,
   0.002940623,
   0.001794432,
   0.001171281,
   0.0008079619,
   0.0005808328,
   0.0004308412,
   0.0003273604,
   0.0002533547,
   0.0001989946,
   0.0001583271,
   0.0001274894,
   0.0001037954,
   8.530651e-05,
   8.530651e-05};
   graph = new TGraph(42,B0s_Kmunu_fx25,B0s_Kmunu_fy25);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu25 = new TH1F("Graph_B0s_Kmunu25","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_B0s_Kmunu25->SetMinimum(7.677586e-05);
   Graph_B0s_Kmunu25->SetMaximum(0.1987554);
   Graph_B0s_Kmunu25->SetDirectory(0);
   Graph_B0s_Kmunu25->SetStats(0);
   Graph_B0s_Kmunu25->SetLineWidth(2);
   Graph_B0s_Kmunu25->SetMarkerStyle(20);
   Graph_B0s_Kmunu25->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu25->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu25->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu25->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu25->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu25->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu25->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu25->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu25->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu25->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu25->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu25->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu25->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu25->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu25->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu25->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu25->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu25);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx26[40] = {
   4900,
   4925,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy26[40] = {
   0.02765269,
   0.02758708,
   0.02735974,
   0.02716221,
   0.02689349,
   0.02654263,
   0.02610107,
   0.02556325,
   0.02492769,
   0.02419745,
   0.02337946,
   0.02248457,
   0.02152637,
   0.01948122,
   0.01528318,
   0.01329923,
   0.01144842,
   0.009743584,
   0.008189335,
   0.006789789,
   0.005550187,
   0.004474598,
   0.003562704,
   0.002807686,
   0.002196634,
   0.001712158,
   0.00133454,
   0.001043984,
   0.0008222195,
   0.0005244397,
   0.0003473918,
   0.0002357701,
   0.0001605773,
   0.0001076664,
   7.008311e-05,
   4.388924e-05,
   2.630094e-05,
   1.503577e-05,
   8.186401e-06,
   8.186401e-06};
   graph = new TGraph(40,Lambda0b_pmunu_fx26,Lambda0b_pmunu_fy26);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu26 = new TH1F("Graph_Lambda0b_pmunu26","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_Lambda0b_pmunu26->SetMinimum(7.36776e-06);
   Graph_Lambda0b_pmunu26->SetMaximum(0.03041714);
   Graph_Lambda0b_pmunu26->SetDirectory(0);
   Graph_Lambda0b_pmunu26->SetStats(0);
   Graph_Lambda0b_pmunu26->SetLineWidth(2);
   Graph_Lambda0b_pmunu26->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu26->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu26->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu26->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu26->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu26->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu26->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu26->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu26->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu26->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu26->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu26->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu26->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu26->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu26->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu26->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu26->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu26->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu26);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx27[50] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4950,
   4956.25,
   4962.5,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5012.5,
   5025,
   5031.25,
   5037.5,
   5043.75,
   5050,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy27[50] = {
   0.7515388,
   0.7492482,
   0.7428935,
   0.7334544,
   0.7217213,
   0.666712,
   0.6567138,
   0.64962,
   0.6399742,
   0.6340749,
   0.6254426,
   0.6134309,
   0.5982859,
   0.5625996,
   0.5241016,
   0.5031834,
   0.4802944,
   0.4550779,
   0.4275062,
   0.1692471,
   0.1425923,
   0.1188799,
   0.09815248,
   0.08028329,
   0.06510015,
   0.05240043,
   0.04190082,
   0.03332435,
   0.0208663,
   0.01298753,
   0.008106723,
   0.005111146,
   0.002135856,
   0.0009830444,
   0.0002953594,
   0.0001296354,
   7.659997e-05,
   5.562605e-05,
   4.442826e-05,
   3.69355e-05,
   3.145728e-05,
   2.731766e-05,
   2.409952e-05,
   2.150024e-05,
   1.930267e-05,
   1.736217e-05,
   1.55923e-05,
   1.394789e-05,
   1.240956e-05,
   1.240956e-05};
   graph = new TGraph(50,B_pimumu_fx27,B_pimumu_fy27);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu27 = new TH1F("Graph_B_pimumu27","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_B_pimumu27->SetMinimum(1.116861e-05);
   Graph_B_pimumu27->SetMaximum(0.8266915);
   Graph_B_pimumu27->SetDirectory(0);
   Graph_B_pimumu27->SetStats(0);
   Graph_B_pimumu27->SetLineWidth(2);
   Graph_B_pimumu27->SetMarkerStyle(20);
   Graph_B_pimumu27->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu27->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu27->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu27->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu27->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu27->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu27->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu27->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu27->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu27->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu27->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu27->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu27->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu27->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu27->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu27->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu27->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu27);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx28[45] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy28[45] = {
   0.4952957,
   0.4941344,
   0.4907163,
   0.4851636,
   0.4776511,
   0.4684378,
   0.4577898,
   0.4331927,
   0.4055703,
   0.3760345,
   0.3153102,
   0.2866833,
   0.2605308,
   0.2369135,
   0.2152941,
   0.1756713,
   0.1572326,
   0.1399024,
   0.1239538,
   0.1095878,
   0.09685314,
   0.08566474,
   0.07584834,
   0.06718893,
   0.05257275,
   0.04065913,
   0.03087089,
   0.02294061,
   0.01667727,
   0.01187709,
   0.008311714,
   0.003929548,
   0.001824412,
   0.0008550481,
   0.0004168047,
   0.0002197135,
   0.0001295328,
   8.562822e-05,
   6.145346e-05,
   4.589949e-05,
   3.457102e-05,
   2.580489e-05,
   1.893825e-05,
   1.3625e-05,
   1.3625e-05};
   graph = new TGraph(45,Bc_Jpsimunu_fx28,Bc_Jpsimunu_fy28);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu28 = new TH1F("Graph_Bc_Jpsimunu28","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_Bc_Jpsimunu28->SetMinimum(1.22625e-05);
   Graph_Bc_Jpsimunu28->SetMaximum(0.5448239);
   Graph_Bc_Jpsimunu28->SetDirectory(0);
   Graph_Bc_Jpsimunu28->SetStats(0);
   Graph_Bc_Jpsimunu28->SetLineWidth(2);
   Graph_Bc_Jpsimunu28->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu28->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu28->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu28->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu28->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu28->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu28->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu28->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu28->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu28->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu28->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu28->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu28->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu28->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu28->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu28->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu28->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu28->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu28);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx29[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy29[24] = {
   3.112879,
   2.952449,
   2.800288,
   2.655968,
   2.519087,
   2.38926,
   2.266124,
   2.149334,
   2.038563,
   1.933501,
   1.833853,
   1.739341,
   1.6497,
   1.564679,
   1.484039,
   1.407556,
   1.335014,
   1.266211,
   1.200954,
   1.13906,
   1.080356,
   1.024677,
   0.971868,
   0.971868};
   graph = new TGraph(24,Combinatorial_fx29,Combinatorial_fy29);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run1_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial29 = new TH1F("Graph_Combinatorial29","Projection of model_Run1_BDTbin3",100,4790,6110);
   Graph_Combinatorial29->SetMinimum(0.7577669);
   Graph_Combinatorial29->SetMaximum(3.32698);
   Graph_Combinatorial29->SetDirectory(0);
   Graph_Combinatorial29->SetStats(0);
   Graph_Combinatorial29->SetLineWidth(2);
   Graph_Combinatorial29->SetMarkerStyle(20);
   Graph_Combinatorial29->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial29->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial29->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial29->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial29->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial29->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial29->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial29->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial29->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial29->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial29->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial29->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial29->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial29->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial29->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial29->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial29->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial29);
   
   graph->Draw("l");
   
   Double_t Graph1_fx30[2] = {
   4900,
   6000};
   Double_t Graph1_fy30[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx30,Graph1_fy30);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph130 = new TH1F("Graph_Graph130","Graph",100,4790,6110);
   Graph_Graph130->SetMinimum(0);
   Graph_Graph130->SetMaximum(1.1);
   Graph_Graph130->SetDirectory(0);
   Graph_Graph130->SetStats(0);
   Graph_Graph130->SetLineWidth(2);
   Graph_Graph130->SetMarkerStyle(20);
   Graph_Graph130->GetXaxis()->SetNdivisions(505);
   Graph_Graph130->GetXaxis()->SetLabelFont(132);
   Graph_Graph130->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph130->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph130->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph130->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph130->GetXaxis()->SetTitleFont(132);
   Graph_Graph130->GetYaxis()->SetLabelFont(132);
   Graph_Graph130->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph130->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph130->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph130->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph130->GetYaxis()->SetTitleFont(132);
   Graph_Graph130->GetZaxis()->SetLabelFont(132);
   Graph_Graph130->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph130->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph130->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph130->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph130);
   
   graph->Draw("l");
   
   Double_t data_2_fx3006[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3006[22] = {
   6,
   4,
   6,
   2,
   1,
   3,
   2,
   1,
   1,
   4,
   2,
   4,
   1,
   -100,
   1,
   3,
   3,
   2,
   -100,
   3,
   1,
   2};
   Double_t data_2_felx3006[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3006[22] = {
   2.379931,
   1.914339,
   2.379931,
   1.291815,
   0.8272462,
   1.632705,
   1.291815,
   0.8272462,
   0.8272462,
   1.914339,
   1.291815,
   1.914339,
   0.8272462,
   0,
   0.8272462,
   1.632705,
   1.632705,
   1.291815,
   0,
   1.632705,
   0.8272462,
   1.291815};
   Double_t data_2_fehx3006[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3006[22] = {
   3.583642,
   3.162753,
   3.583642,
   2.63786,
   2.299527,
   2.918186,
   2.63786,
   2.299527,
   2.299527,
   3.162753,
   2.63786,
   3.162753,
   2.299527,
   1.147874,
   2.299527,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(22,data_2_fx3006,data_2_fy3006,data_2_felx3006,data_2_fehx3006,data_2_fely3006,data_2_fehy3006);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run1_BDTbin3_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23006 = new TH1F("Graph_data_23006","Histogram of Run1_BDTbin3_plot__mass",100,4790,6110);
   Graph_data_23006->SetMinimum(-110.9584);
   Graph_data_23006->SetMaximum(20.54201);
   Graph_data_23006->SetDirectory(0);
   Graph_data_23006->SetStats(0);
   Graph_data_23006->SetLineWidth(2);
   Graph_data_23006->SetMarkerStyle(20);
   Graph_data_23006->GetXaxis()->SetNdivisions(505);
   Graph_data_23006->GetXaxis()->SetLabelFont(132);
   Graph_data_23006->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23006->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23006->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23006->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23006->GetXaxis()->SetTitleFont(132);
   Graph_data_23006->GetYaxis()->SetLabelFont(132);
   Graph_data_23006->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23006->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23006->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23006->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23006->GetYaxis()->SetTitleFont(132);
   Graph_data_23006->GetZaxis()->SetLabelFont(132);
   Graph_data_23006->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23006->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23006->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23006);
   
   grae->Draw("p");
   
   TH1D *frame_37e73a0__8 = new TH1D("frame_37e73a0__8","Run1_BDTbin3",22,4900,6000);
   frame_37e73a0__8->SetBinContent(1,10.06282);
   frame_37e73a0__8->SetMinimum(-0.6);
   frame_37e73a0__8->SetMaximum(10.06282);
   frame_37e73a0__8->SetEntries(1);
   frame_37e73a0__8->SetDirectory(0);
   frame_37e73a0__8->SetStats(0);
   frame_37e73a0__8->SetLineWidth(2);
   frame_37e73a0__8->SetMarkerStyle(20);
   frame_37e73a0__8->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_37e73a0__8->GetXaxis()->SetNdivisions(505);
   frame_37e73a0__8->GetXaxis()->SetLabelFont(132);
   frame_37e73a0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_37e73a0__8->GetXaxis()->SetLabelSize(0.06);
   frame_37e73a0__8->GetXaxis()->SetTitleSize(0.06);
   frame_37e73a0__8->GetXaxis()->SetTitleOffset(1.1);
   frame_37e73a0__8->GetXaxis()->SetTitleFont(132);
   frame_37e73a0__8->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_37e73a0__8->GetYaxis()->SetLabelFont(132);
   frame_37e73a0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_37e73a0__8->GetYaxis()->SetLabelSize(0.06);
   frame_37e73a0__8->GetYaxis()->SetTitleSize(0.06);
   frame_37e73a0__8->GetYaxis()->SetTitleOffset(0.8);
   frame_37e73a0__8->GetYaxis()->SetTitleFont(132);
   frame_37e73a0__8->GetZaxis()->SetLabelFont(132);
   frame_37e73a0__8->GetZaxis()->SetLabelSize(0.06);
   frame_37e73a0__8->GetZaxis()->SetTitleSize(0.072);
   frame_37e73a0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_37e73a0__8->GetZaxis()->SetTitleFont(132);
   frame_37e73a0__8->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1187;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("3 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.40 #leq BDT < 0.50");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run1_BDTbin3->Modified();
   canv_nopull_Run1_BDTbin3->cd();
   canv_nopull_Run1_BDTbin3->SetSelected(canv_nopull_Run1_BDTbin3);

   canv_nopull_Run1_BDTbin3->SaveAs("Fig10_left_b.pdf");
   canv_nopull_Run1_BDTbin3->SaveAs("Fig10_left_b.png");
   canv_nopull_Run1_BDTbin3->SaveAs("Fig10_left_b.eps");

}


==> figs/Fig10_left_c.C <==
void Fig10_left_c()
{
//=========Macro generated from canvas: canv_nopull_Run1_BDTbin4/canvas for BDT bin Run1_BDTbin4
//=========  (Sat Apr 17 19:16:54 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run1_BDTbin4 = new TCanvas("canv_nopull_Run1_BDTbin4", "canvas for BDT bin Run1_BDTbin4",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run1_BDTbin4->SetHighLightColor(2);
   canv_nopull_Run1_BDTbin4->Range(4709.877,-1.98007,6067.901,6.645367);
   canv_nopull_Run1_BDTbin4->SetFillColor(0);
   canv_nopull_Run1_BDTbin4->SetBorderMode(0);
   canv_nopull_Run1_BDTbin4->SetBorderSize(2);
   canv_nopull_Run1_BDTbin4->SetTickx(1);
   canv_nopull_Run1_BDTbin4->SetTicky(1);
   canv_nopull_Run1_BDTbin4->SetLeftMargin(0.14);
   canv_nopull_Run1_BDTbin4->SetRightMargin(0.05);
   canv_nopull_Run1_BDTbin4->SetTopMargin(0.05);
   canv_nopull_Run1_BDTbin4->SetBottomMargin(0.16);
   canv_nopull_Run1_BDTbin4->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin4->SetFrameBorderMode(0);
   canv_nopull_Run1_BDTbin4->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin4->SetFrameBorderMode(0);
   
   TH1D *frame_3b90c50__9 = new TH1D("frame_3b90c50__9","Run1_BDTbin4",22,4900,6000);
   frame_3b90c50__9->SetBinContent(1,6.214095);
   frame_3b90c50__9->SetMinimum(-0.6);
   frame_3b90c50__9->SetMaximum(6.214095);
   frame_3b90c50__9->SetEntries(1);
   frame_3b90c50__9->SetDirectory(0);
   frame_3b90c50__9->SetStats(0);
   frame_3b90c50__9->SetLineWidth(2);
   frame_3b90c50__9->SetMarkerStyle(20);
   frame_3b90c50__9->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3b90c50__9->GetXaxis()->SetNdivisions(505);
   frame_3b90c50__9->GetXaxis()->SetLabelFont(132);
   frame_3b90c50__9->GetXaxis()->SetLabelOffset(0.01);
   frame_3b90c50__9->GetXaxis()->SetLabelSize(0.06);
   frame_3b90c50__9->GetXaxis()->SetTitleSize(0.06);
   frame_3b90c50__9->GetXaxis()->SetTitleOffset(1.1);
   frame_3b90c50__9->GetXaxis()->SetTitleFont(132);
   frame_3b90c50__9->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3b90c50__9->GetYaxis()->SetLabelFont(132);
   frame_3b90c50__9->GetYaxis()->SetLabelOffset(0.01);
   frame_3b90c50__9->GetYaxis()->SetLabelSize(0.06);
   frame_3b90c50__9->GetYaxis()->SetTitleSize(0.06);
   frame_3b90c50__9->GetYaxis()->SetTitleOffset(0.8);
   frame_3b90c50__9->GetYaxis()->SetTitleFont(132);
   frame_3b90c50__9->GetZaxis()->SetLabelFont(132);
   frame_3b90c50__9->GetZaxis()->SetLabelSize(0.06);
   frame_3b90c50__9->GetZaxis()->SetTitleSize(0.072);
   frame_3b90c50__9->GetZaxis()->SetTitleOffset(1.2);
   frame_3b90c50__9->GetZaxis()->SetTitleFont(132);
   frame_3b90c50__9->Draw("FUNC");
   
   Double_t data_fx3007[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3007[22] = {
   3,
   1,
   2,
   1,
   1,
   -100,
   -100,
   3,
   2,
   2,
   1,
   2,
   2,
   1,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   1,
   1};
   Double_t data_felx3007[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3007[22] = {
   1.632705,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462};
   Double_t data_fehx3007[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3007[22] = {
   2.918186,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin4_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3007 = new TH1F("Graph_data3007","Histogram of Run1_BDTbin4_plot__mass",100,4790,6110);
   Graph_data3007->SetMinimum(-110.5918);
   Graph_data3007->SetMaximum(16.51);
   Graph_data3007->SetDirectory(0);
   Graph_data3007->SetStats(0);
   Graph_data3007->SetLineWidth(2);
   Graph_data3007->SetMarkerStyle(20);
   Graph_data3007->GetXaxis()->SetNdivisions(505);
   Graph_data3007->GetXaxis()->SetLabelFont(132);
   Graph_data3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetXaxis()->SetLabelSize(0.06);
   Graph_data3007->GetXaxis()->SetTitleSize(0.072);
   Graph_data3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetXaxis()->SetTitleFont(132);
   Graph_data3007->GetYaxis()->SetLabelFont(132);
   Graph_data3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetYaxis()->SetLabelSize(0.06);
   Graph_data3007->GetYaxis()->SetTitleSize(0.072);
   Graph_data3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetYaxis()->SetTitleFont(132);
   Graph_data3007->GetZaxis()->SetLabelFont(132);
   Graph_data3007->GetZaxis()->SetLabelSize(0.06);
   Graph_data3007->GetZaxis()->SetTitleSize(0.072);
   Graph_data3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3007);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx31[40] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy31[40] = {
   -0.3105377,
   -0.3094883,
   -0.307549,
   -0.3024679,
   -0.2909499,
   -0.2664005,
   -0.2398356,
   -0.2256487,
   -0.2107584,
   -0.1950743,
   -0.1784944,
   -0.160909,
   -0.142213,
   -0.1223334,
   -0.1012897,
   -0.05714499,
   -0.03619914,
   -0.02677804,
   -0.01841801,
   -0.01146853,
   -0.00626909,
   -0.002918515,
   -0.001127103,
   -8.873501e-05,
   -2.738767e-06,
   -1.27582e-10,
   -1.165313e-16,
   -0,
   -0,
   -0,
   -0,
   -1.298818e-17,
   -2.817683e-18,
   -1.774597e-11,
   -2.036521e-06,
   -0.0001437899,
   -0.0008229564,
   -0.001791783,
   -0.003488194,
   -0.003488194};
   TGraph *graph = new TGraph(40,B0s_mumugamma_fx31,B0s_mumugamma_fy31);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma31 = new TH1F("Graph_B0s_mumugamma31","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_B0s_mumugamma31->SetMinimum(-0.3415914);
   Graph_B0s_mumugamma31->SetMaximum(0.03105377);
   Graph_B0s_mumugamma31->SetDirectory(0);
   Graph_B0s_mumugamma31->SetStats(0);
   Graph_B0s_mumugamma31->SetLineWidth(2);
   Graph_B0s_mumugamma31->SetMarkerStyle(20);
   Graph_B0s_mumugamma31->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma31->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma31->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma31->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma31->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma31->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma31->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma31->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma31->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma31->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma31->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma31->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma31->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma31->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma31->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma31->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma31->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma31);
   
   graph->Draw("l");
   
   Double_t Graph0_fx32[80] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5337.5,
   5325,
   5300,
   5250,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5075,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy32[80] = {
   -0.1184199,
   -0.1180197,
   -0.1172802,
   -0.1153426,
   -0.1109504,
   -0.1015887,
   -0.0914585,
   -0.0860485,
   -0.08037026,
   -0.07438931,
   -0.06806674,
   -0.06136075,
   -0.05423125,
   -0.0466504,
   -0.03862566,
   -0.02179157,
   -0.01380412,
   -0.01021149,
   -0.007023493,
   -0.004373388,
   -0.002390644,
   -0.001112942,
   -0.0004298077,
   -3.383806e-05,
   -1.044397e-06,
   -4.865192e-11,
   -4.443785e-17,
   0,
   0,
   0,
   0,
   -4.952889e-18,
   -1.07449e-18,
   -6.767216e-12,
   -7.766033e-07,
   -5.483258e-05,
   -0.0003138248,
   -0.0006832756,
   -0.001330182,
   -0.001330182,
   -0.005646206,
   -0.005646206,
   -0.002900291,
   -0.001332088,
   -0.0002327471,
   -3.296438e-06,
   -2.872471e-11,
   -4.560875e-18,
   -2.102346e-17,
   -0,
   -0,
   -0,
   -0,
   -1.886248e-16,
   -2.065122e-10,
   -4.433137e-06,
   -0.000143632,
   -0.001824399,
   -0.004724089,
   -0.01014754,
   -0.01856366,
   -0.02981253,
   -0.04334459,
   -0.05859416,
   -0.09249841,
   -0.1639538,
   -0.1980163,
   -0.2301947,
   -0.2604572,
   -0.288922,
   -0.3157593,
   -0.3411466,
   -0.365249,
   -0.3882127,
   -0.4312122,
   -0.4709495,
   -0.4895931,
   -0.4978177,
   -0.5009568,
   -0.5026554};
   graph = new TGraph(80,Graph0_fx32,Graph0_fy32);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1190;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph032 = new TH1F("Graph_Graph032","Graph",100,4790,6110);
   Graph_Graph032->SetMinimum(-0.552921);
   Graph_Graph032->SetMaximum(0.05026554);
   Graph_Graph032->SetDirectory(0);
   Graph_Graph032->SetStats(0);
   Graph_Graph032->SetLineWidth(2);
   Graph_Graph032->SetMarkerStyle(20);
   Graph_Graph032->GetXaxis()->SetNdivisions(505);
   Graph_Graph032->GetXaxis()->SetLabelFont(132);
   Graph_Graph032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph032->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph032->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph032->GetXaxis()->SetTitleFont(132);
   Graph_Graph032->GetYaxis()->SetLabelFont(132);
   Graph_Graph032->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph032->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph032->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph032->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph032->GetYaxis()->SetTitleFont(132);
   Graph_Graph032->GetZaxis()->SetLabelFont(132);
   Graph_Graph032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph032->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph032);
   
   graph->Draw("f");
   
   TH1D *frame_3b90c50__10 = new TH1D("frame_3b90c50__10","Run1_BDTbin4",22,4900,6000);
   frame_3b90c50__10->SetBinContent(1,6.214095);
   frame_3b90c50__10->SetMinimum(-0.6);
   frame_3b90c50__10->SetMaximum(6.214095);
   frame_3b90c50__10->SetEntries(1);
   frame_3b90c50__10->SetDirectory(0);
   frame_3b90c50__10->SetStats(0);
   frame_3b90c50__10->SetLineWidth(2);
   frame_3b90c50__10->SetMarkerStyle(20);
   frame_3b90c50__10->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3b90c50__10->GetXaxis()->SetNdivisions(505);
   frame_3b90c50__10->GetXaxis()->SetLabelFont(132);
   frame_3b90c50__10->GetXaxis()->SetLabelOffset(0.01);
   frame_3b90c50__10->GetXaxis()->SetLabelSize(0.06);
   frame_3b90c50__10->GetXaxis()->SetTitleSize(0.06);
   frame_3b90c50__10->GetXaxis()->SetTitleOffset(1.1);
   frame_3b90c50__10->GetXaxis()->SetTitleFont(132);
   frame_3b90c50__10->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3b90c50__10->GetYaxis()->SetLabelFont(132);
   frame_3b90c50__10->GetYaxis()->SetLabelOffset(0.01);
   frame_3b90c50__10->GetYaxis()->SetLabelSize(0.06);
   frame_3b90c50__10->GetYaxis()->SetTitleSize(0.06);
   frame_3b90c50__10->GetYaxis()->SetTitleOffset(0.8);
   frame_3b90c50__10->GetYaxis()->SetTitleFont(132);
   frame_3b90c50__10->GetZaxis()->SetLabelFont(132);
   frame_3b90c50__10->GetZaxis()->SetLabelSize(0.06);
   frame_3b90c50__10->GetZaxis()->SetTitleSize(0.072);
   frame_3b90c50__10->GetZaxis()->SetTitleOffset(1.2);
   frame_3b90c50__10->GetZaxis()->SetTitleFont(132);
   frame_3b90c50__10->Draw("AXISSAME");
   
   TH1D *frame_3a45240__11 = new TH1D("frame_3a45240__11","Run1_BDTbin4",22,4900,6000);
   frame_3a45240__11->SetBinContent(1,6.214095);
   frame_3a45240__11->SetMinimum(-0.6);
   frame_3a45240__11->SetMaximum(6.214095);
   frame_3a45240__11->SetEntries(1);
   frame_3a45240__11->SetDirectory(0);
   frame_3a45240__11->SetStats(0);
   frame_3a45240__11->SetLineWidth(2);
   frame_3a45240__11->SetMarkerStyle(20);
   frame_3a45240__11->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a45240__11->GetXaxis()->SetNdivisions(505);
   frame_3a45240__11->GetXaxis()->SetLabelFont(132);
   frame_3a45240__11->GetXaxis()->SetLabelOffset(0.01);
   frame_3a45240__11->GetXaxis()->SetLabelSize(0.06);
   frame_3a45240__11->GetXaxis()->SetTitleSize(0.06);
   frame_3a45240__11->GetXaxis()->SetTitleOffset(1.1);
   frame_3a45240__11->GetXaxis()->SetTitleFont(132);
   frame_3a45240__11->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a45240__11->GetYaxis()->SetLabelFont(132);
   frame_3a45240__11->GetYaxis()->SetLabelOffset(0.01);
   frame_3a45240__11->GetYaxis()->SetLabelSize(0.06);
   frame_3a45240__11->GetYaxis()->SetTitleSize(0.06);
   frame_3a45240__11->GetYaxis()->SetTitleOffset(0.8);
   frame_3a45240__11->GetYaxis()->SetTitleFont(132);
   frame_3a45240__11->GetZaxis()->SetLabelFont(132);
   frame_3a45240__11->GetZaxis()->SetLabelSize(0.06);
   frame_3a45240__11->GetZaxis()->SetTitleSize(0.072);
   frame_3a45240__11->GetZaxis()->SetTitleOffset(1.2);
   frame_3a45240__11->GetZaxis()->SetTitleFont(132);
   frame_3a45240__11->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx33[184] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5303.125,
   5300,
   5298.438,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5265.625,
   5262.5,
   5259.375,
   5256.25,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5234.375,
   5231.25,
   5228.125,
   5225,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy33[184] = {
   0.001468281,
   0.001826424,
   0.002360099,
   0.003219623,
   0.004774462,
   0.008188483,
   0.01183177,
   0.01482359,
   0.01934537,
   0.02255771,
   0.02677818,
   0.0325151,
   0.0406625,
   0.04612056,
   0.05293075,
   0.06161559,
   0.07299013,
   0.08007307,
   0.08839096,
   0.09826918,
   0.110152,
   0.1244473,
   0.1402203,
   0.1572326,
   0.1754639,
   0.1948695,
   0.2153819,
   0.2593343,
   0.3062853,
   0.3548096,
   0.4031405,
   0.4492619,
   0.4708276,
   0.4910399,
   0.5096399,
   0.5263821,
   0.5410398,
   0.5534104,
   0.5633196,
   0.570626,
   0.5752243,
   0.5770475,
   0.5760692,
   0.5723036,
   0.5658054,
   0.5566687,
   0.5450244,
   0.5310371,
   0.5149013,
   0.4968371,
   0.4770849,
   0.4558999,
   0.4102881,
   0.3621642,
   0.3135497,
   0.2662607,
   0.2217794,
   0.2009497,
   0.1812017,
   0.1626102,
   0.1452264,
   0.1290798,
   0.1141793,
   0.100516,
   0.08806527,
   0.07678872,
   0.06663699,
   0.05754322,
   0.04995015,
   0.04379019,
   0.03876731,
   0.03105592,
   0.02549782,
   0.0213395,
   0.01816697,
   0.01366517,
   0.01069013,
   0.007106058,
   0.00385242,
   0.001700488,
   0.0009722263,
   0.0006354168,
   0.0004507591,
   0.0003379857,
   0.0002637667,
   0.0002121624,
   0.0001747383,
   0.000146678,
   0.0001250617,
   0.0001080325,
   9.436192e-05,
   9.436192e-05,
   1.601565e-05,
   1.601565e-05,
   1.83445e-05,
   2.124688e-05,
   2.493298e-05,
   2.972072e-05,
   3.61103e-05,
   4.492754e-05,
   5.761998e-05,
   7.692638e-05,
   0.0001085819,
   0.0001664254,
   0.0002918278,
   0.0006640041,
   0.00122926,
   0.00185362,
   0.002372389,
   0.003157231,
   0.003722188,
   0.004432566,
   0.005395643,
   0.006724355,
   0.007603591,
   0.008632292,
   0.009927509,
   0.01152313,
   0.0133356,
   0.01535157,
   0.01757932,
   0.02002514,
   0.02269278,
   0.02558303,
   0.02869337,
   0.03201758,
   0.03554552,
   0.03926282,
   0.0471865,
   0.05558731,
   0.06419952,
   0.07270677,
   0.08072926,
   0.08445264,
   0.08792009,
   0.09108778,
   0.09391457,
   0.09636296,
   0.09839982,
   0.09999719,
   0.1011329,
   0.101791,
   0.1019622,
   0.1016442,
   0.1008414,
   0.09956504,
   0.09783306,
   0.09566941,
   0.09310367,
   0.09017036,
   0.08690817,
   0.08335913,
   0.07956774,
   0.07144271,
   0.06290379,
   0.05430494,
   0.04596029,
   0.03812732,
   0.03446513,
   0.03099706,
   0.0277362,
   0.02469148,
   0.0218704,
   0.01935436,
   0.0172896,
   0.0155683,
   0.01411517,
   0.01287522,
   0.01087935,
   0.009351851,
   0.008152055,
   0.007189283,
   0.005750307,
   0.00473588,
   0.003989045,
   0.003420329,
   0.002619463,
   0.002089432,
   0.001443987,
   0.0008394806,
   0.0005645159,
   0.0004127315,
   0.0003186274,
   0.0002555668};
   graph = new TGraph(184,B0_mumu_fx33,B0_mumu_fy33);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu33 = new TH1F("Graph_B0_mumu33","",184,4790,6110);
   Graph_B0_mumu33->SetMinimum(1.441408e-05);
   Graph_B0_mumu33->SetMaximum(0.6347507);
   Graph_B0_mumu33->SetDirectory(0);
   Graph_B0_mumu33->SetStats(0);
   Graph_B0_mumu33->SetLineWidth(2);
   Graph_B0_mumu33->SetMarkerStyle(20);
   Graph_B0_mumu33->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu33->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu33->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu33->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu33->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu33->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu33->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu33->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu33->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu33->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu33->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu33->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu33->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu33->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu33->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu33->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu33->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu33);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx34[202] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5426.562,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5434.375,
   5431.25,
   5428.125,
   5426.562,
   5425,
   5423.438,
   5421.875,
   5420.312,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5396.875,
   5393.75,
   5390.625,
   5389.062,
   5387.5,
   5385.938,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5350,
   5346.875,
   5343.75,
   5342.188,
   5340.625,
   5339.062,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy34[202] = {
   0.005061424,
   0.006013788,
   0.007312278,
   0.009164094,
   0.01196929,
   0.01659757,
   0.02529923,
   0.03304622,
   0.04582314,
   0.05572005,
   0.06982599,
   0.09117356,
   0.10636,
   0.1263386,
   0.1535434,
   0.1710826,
   0.1922725,
   0.218279,
   0.2507972,
   0.2923778,
   0.3177353,
   0.3470251,
   0.3811632,
   0.4213611,
   0.4692519,
   0.5269397,
   0.5937507,
   0.6656961,
   0.7430249,
   0.8256195,
   0.9132705,
   1.00567,
   1.102476,
   1.20296,
   1.412918,
   1.629315,
   1.844474,
   1.948885,
   2.049654,
   2.145615,
   2.23561,
   2.318519,
   2.393273,
   2.458886,
   2.514475,
   2.559276,
   2.592664,
   2.614171,
   2.623491,
   2.620491,
   2.605214,
   2.577877,
   2.538867,
   2.48873,
   2.428159,
   2.35798,
   2.279129,
   2.192635,
   2.099592,
   2.001145,
   1.898457,
   1.684993,
   1.468143,
   1.255857,
   1.153634,
   1.054809,
   0.9601244,
   0.8699902,
   0.7847671,
   0.7047143,
   0.6299958,
   0.5606872,
   0.4967843,
   0.4382126,
   0.3848371,
   0.3364719,
   0.2928224,
   0.2536159,
   0.2211495,
   0.1947317,
   0.1727598,
   0.1547853,
   0.1263546,
   0.1053369,
   0.08932321,
   0.06685059,
   0.05211429,
   0.03448739,
   0.02467227,
   0.01459256,
   0.00699499,
   0.004161487,
   0.002784425,
   0.002006171,
   0.00152099,
   0.00119688,
   0.0009689581,
   0.0008021872,
   0.0006762399,
   0.0005786379,
   0.0005786379,
   0.0003391397,
   0.0003391397,
   0.0003967223,
   0.0004711021,
   0.0005697004,
   0.0007046225,
   0.0008967659,
   0.001184897,
   0.001648064,
   0.002469872,
   0.004167352,
   0.008745718,
   0.01485491,
   0.02082496,
   0.03156927,
   0.04055393,
   0.0542294,
   0.06394027,
   0.07662698,
   0.09366003,
   0.1046616,
   0.1172995,
   0.1327243,
   0.1515522,
   0.1752149,
   0.2027248,
   0.2334377,
   0.2674279,
   0.304807,
   0.3456505,
   0.3899912,
   0.4378137,
   0.4890488,
   0.5435689,
   0.6011848,
   0.6616421,
   0.724565,
   0.7897357,
   0.9244953,
   1.06167,
   1.196139,
   1.260634,
   1.322351,
   1.380576,
   1.434615,
   1.483803,
   1.527523,
   1.565212,
   1.596377,
   1.620606,
   1.637573,
   1.647049,
   1.648906,
   1.643117,
   1.629762,
   1.609022,
   1.581177,
   1.546596,
   1.505736,
   1.459127,
   1.40736,
   1.35108,
   1.290969,
   1.227731,
   1.162083,
   1.026402,
   0.889396,
   0.7559634,
   0.691825,
   0.6301694,
   0.5711384,
   0.5150881,
   0.4622391,
   0.4127486,
   0.3667134,
   0.3247245,
   0.2897109,
   0.2606614,
   0.2361602,
   0.215272,
   0.1972938,
   0.1816888,
   0.1560235,
   0.1358897,
   0.1197511,
   0.1065794,
   0.09566305,
   0.07870831,
   0.06624177,
   0.05675841,
   0.04342018,
   0.03460443,
   0.02841996,
   0.02044008,
   0.01560687,
   0.01018792,
   0.007313631,
   0.005576309,
   0.004432485,
   0.003632479,
   0.003047149};
   graph = new TGraph(202,B0s_mumu_fx34,B0s_mumu_fy34);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu34 = new TH1F("Graph_B0s_mumu34","",202,4790,6110);
   Graph_B0s_mumu34->SetMinimum(0.0003052257);
   Graph_B0s_mumu34->SetMaximum(2.885806);
   Graph_B0s_mumu34->SetDirectory(0);
   Graph_B0s_mumu34->SetStats(0);
   Graph_B0s_mumu34->SetLineWidth(2);
   Graph_B0s_mumu34->SetMarkerStyle(20);
   Graph_B0s_mumu34->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu34->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu34->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu34->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu34->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu34->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu34->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu34->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu34->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu34->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu34->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu34->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu34->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu34->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu34->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu34->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu34->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu34);
   
   graph->Draw("f");
   
   Double_t data_fx3008[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3008[22] = {
   3,
   1,
   2,
   1,
   1,
   -100,
   -100,
   3,
   2,
   2,
   1,
   2,
   2,
   1,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   1,
   1};
   Double_t data_felx3008[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3008[22] = {
   1.632705,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462};
   Double_t data_fehx3008[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3008[22] = {
   2.918186,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527};
   grae = new TGraphAsymmErrors(22,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin4_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3008 = new TH1F("Graph_data3008","Histogram of Run1_BDTbin4_plot__mass",100,4790,6110);
   Graph_data3008->SetMinimum(-110.5918);
   Graph_data3008->SetMaximum(16.51);
   Graph_data3008->SetDirectory(0);
   Graph_data3008->SetStats(0);
   Graph_data3008->SetLineWidth(2);
   Graph_data3008->SetMarkerStyle(20);
   Graph_data3008->GetXaxis()->SetNdivisions(505);
   Graph_data3008->GetXaxis()->SetLabelFont(132);
   Graph_data3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetXaxis()->SetLabelSize(0.06);
   Graph_data3008->GetXaxis()->SetTitleSize(0.072);
   Graph_data3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetXaxis()->SetTitleFont(132);
   Graph_data3008->GetYaxis()->SetLabelFont(132);
   Graph_data3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetYaxis()->SetLabelSize(0.06);
   Graph_data3008->GetYaxis()->SetTitleSize(0.072);
   Graph_data3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetYaxis()->SetTitleFont(132);
   Graph_data3008->GetZaxis()->SetLabelFont(132);
   Graph_data3008->GetZaxis()->SetLabelSize(0.06);
   Graph_data3008->GetZaxis()->SetTitleSize(0.072);
   Graph_data3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3008);
   
   grae->Draw("p");
   
   Double_t Total_fx35[100] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5262.5,
   5268.75,
   5275,
   5278.125,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy35[100] = {
   3.556225,
   3.543619,
   3.516292,
   3.47685,
   3.428726,
   3.317862,
   3.196992,
   2.94529,
   2.811339,
   2.664939,
   2.363966,
   2.092751,
   1.818469,
   1.68416,
   1.560583,
   1.453831,
   1.36723,
   1.300686,
   1.252429,
   1.220999,
   1.204346,
   1.198695,
   1.204287,
   1.230001,
   1.280355,
   1.343309,
   1.378376,
   1.420401,
   1.500679,
   1.528886,
   1.53963,
   1.536379,
   1.526669,
   1.487753,
   1.42667,
   1.353006,
   1.279992,
   1.221863,
   1.202721,
   1.192661,
   1.193982,
   1.2099,
   1.245511,
   1.273232,
   1.309693,
   1.405988,
   1.523847,
   1.660647,
   1.813087,
   2.146501,
   2.315527,
   2.476697,
   2.622442,
   2.687207,
   2.745394,
   2.796221,
   2.83896,
   2.873005,
   2.89785,
   2.913115,
   2.918556,
   2.914056,
   2.899656,
   2.875514,
   2.84194,
   2.799366,
   2.748338,
   2.689519,
   2.623648,
   2.474106,
   2.30685,
   2.129347,
   1.771837,
   1.603819,
   1.448948,
   1.310029,
   1.188554,
   1.084852,
   0.9983046,
   0.9279965,
   0.8781689,
   0.8431535,
   0.8172378,
   0.7812778,
   0.7571264,
   0.7393558,
   0.7138181,
   0.6951127,
   0.6665666,
   0.622417,
   0.584737,
   0.5505893,
   0.5192668,
   0.4904646,
   0.4638513,
   0.4390734,
   0.4158537,
   0.3940088,
   0.3694341,
   0.3694341};
   graph = new TGraph(100,Total_fx35,Total_fy35);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total35 = new TH1F("Graph_Total35","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_Total35->SetMinimum(0.05075504);
   Graph_Total35->SetMaximum(3.874904);
   Graph_Total35->SetDirectory(0);
   Graph_Total35->SetStats(0);
   Graph_Total35->SetLineWidth(2);
   Graph_Total35->SetMarkerStyle(20);
   Graph_Total35->GetXaxis()->SetNdivisions(505);
   Graph_Total35->GetXaxis()->SetLabelFont(132);
   Graph_Total35->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total35->GetXaxis()->SetLabelSize(0.06);
   Graph_Total35->GetXaxis()->SetTitleSize(0.072);
   Graph_Total35->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total35->GetXaxis()->SetTitleFont(132);
   Graph_Total35->GetYaxis()->SetLabelFont(132);
   Graph_Total35->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total35->GetYaxis()->SetLabelSize(0.06);
   Graph_Total35->GetYaxis()->SetTitleSize(0.072);
   Graph_Total35->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total35->GetYaxis()->SetTitleFont(132);
   Graph_Total35->GetZaxis()->SetLabelFont(132);
   Graph_Total35->GetZaxis()->SetLabelSize(0.06);
   Graph_Total35->GetZaxis()->SetTitleSize(0.072);
   Graph_Total35->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total35);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx36[101] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5426.562,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy36[101] = {
   0.004054287,
   0.004823134,
   0.005872382,
   0.007370202,
   0.009641462,
   0.01339275,
   0.02045305,
   0.02674315,
   0.03712155,
   0.04516224,
   0.05662308,
   0.07396598,
   0.08630088,
   0.1025235,
   0.1246032,
   0.138831,
   0.1560118,
   0.1770844,
   0.2034103,
   0.2370333,
   0.2575145,
   0.2811485,
   0.3086617,
   0.3410112,
   0.3794814,
   0.4258321,
   0.4802321,
   0.5392224,
   0.602632,
   0.6703538,
   0.7422045,
   0.8179196,
   0.8971503,
   0.9794615,
   1.151157,
   1.327859,
   1.503279,
   1.588308,
   1.670311,
   1.748348,
   1.821485,
   1.888823,
   1.949504,
   2.002741,
   2.047826,
   2.084149,
   2.111213,
   2.128644,
   2.136198,
   2.13377,
   2.121393,
   2.099242,
   2.067622,
   2.026971,
   1.977841,
   1.920892,
   1.856872,
   1.786605,
   1.710972,
   1.63089,
   1.547298,
   1.373332,
   1.196319,
   1.022796,
   0.9390992,
   0.8582255,
   0.7806546,
   0.7067796,
   0.6369079,
   0.571264,
   0.5099935,
   0.4531688,
   0.4007956,
   0.3528202,
   0.3091374,
   0.2695984,
   0.2340186,
   0.202584,
   0.1769369,
   0.1560156,
   0.1387107,
   0.1242227,
   0.1014908,
   0.0846386,
   0.07177631,
   0.05370226,
   0.04184178,
   0.02765617,
   0.01976359,
   0.01166914,
   0.005581171,
   0.003315679,
   0.002216245,
   0.001595534,
   0.001208878,
   0.0009507511,
   0.0007693293,
   0.0006366446,
   0.0005364811,
   0.0004588888,
   0.0004588888};
   graph = new TGraph(101,B0s_mumu_fx36,B0s_mumu_fy36);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu36 = new TH1F("Graph_B0s_mumu36","Projection of model_Run1_BDTbin4",101,4790,6110);
   Graph_B0s_mumu36->SetMinimum(0.0004129999);
   Graph_B0s_mumu36->SetMaximum(2.349772);
   Graph_B0s_mumu36->SetDirectory(0);
   Graph_B0s_mumu36->SetStats(0);
   Graph_B0s_mumu36->SetLineWidth(2);
   Graph_B0s_mumu36->SetMarkerStyle(20);
   Graph_B0s_mumu36->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu36->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu36->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu36->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu36->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu36->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu36->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu36->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu36->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu36->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu36->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu36->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu36->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu36->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu36->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu36->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu36->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu36);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx37[92] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy37[92] = {
   0.000861924,
   0.001072526,
   0.001386415,
   0.00189207,
   0.002806971,
   0.004816235,
   0.0069606,
   0.008721526,
   0.01138285,
   0.01327338,
   0.01575703,
   0.0191327,
   0.02392589,
   0.02713631,
   0.0311413,
   0.03624747,
   0.04293267,
   0.04709412,
   0.05197963,
   0.05777939,
   0.06475316,
   0.07315887,
   0.08245587,
   0.09248441,
   0.1032305,
   0.1146673,
   0.1267546,
   0.1526473,
   0.1802951,
   0.2088567,
   0.2372916,
   0.2644148,
   0.2770934,
   0.288974,
   0.2999051,
   0.3097429,
   0.3183546,
   0.3256217,
   0.3314423,
   0.3357337,
   0.3384342,
   0.3395049,
   0.3389301,
   0.3367182,
   0.3329013,
   0.3275343,
   0.3206937,
   0.3124758,
   0.3029946,
   0.2923786,
   0.2807687,
   0.2683146,
   0.2414974,
   0.2131819,
   0.1845685,
   0.1567236,
   0.1305211,
   0.1182476,
   0.1066097,
   0.09565178,
   0.08540473,
   0.07588627,
   0.06710221,
   0.05904768,
   0.05170842,
   0.04506216,
   0.03908006,
   0.03373537,
   0.02929122,
   0.02569689,
   0.02274583,
   0.01822578,
   0.01496519,
   0.01253084,
   0.0106621,
   0.008018782,
   0.006271875,
   0.004167659,
   0.002258212,
   0.0009961578,
   0.0005693258,
   0.0003719994,
   0.0002638427,
   0.0001978028,
   0.0001543471,
   0.0001241363,
   0.0001022295,
   8.580549e-05,
   7.315428e-05,
   6.318852e-05,
   5.518879e-05,
   5.518879e-05};
   graph = new TGraph(92,B0_mumu_fx37,B0_mumu_fy37);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu37 = new TH1F("Graph_B0_mumu37","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_B0_mumu37->SetMinimum(4.966991e-05);
   Graph_B0_mumu37->SetMaximum(0.3734498);
   Graph_B0_mumu37->SetDirectory(0);
   Graph_B0_mumu37->SetStats(0);
   Graph_B0_mumu37->SetLineWidth(2);
   Graph_B0_mumu37->SetMarkerStyle(20);
   Graph_B0_mumu37->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu37->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu37->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu37->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu37->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu37->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu37->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu37->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu37->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu37->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu37->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu37->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu37->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu37->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu37->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu37->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu37->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu37);
   
   graph->Draw("l");
   
   Double_t B_hh_fx38[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy38[73] = {
   0.02531208,
   0.0465634,
   0.06647386,
   0.08463785,
   0.09229537,
   0.0963234,
   0.1015528,
   0.1090579,
   0.119569,
   0.1332112,
   0.1412548,
   0.1502632,
   0.1604452,
   0.1719566,
   0.1847921,
   0.1987216,
   0.228564,
   0.2446607,
   0.2627131,
   0.27292,
   0.2841447,
   0.296513,
   0.3100864,
   0.3247924,
   0.34047,
   0.3735643,
   0.4061472,
   0.4209904,
   0.4342074,
   0.4453535,
   0.4540535,
   0.4600155,
   0.4629861,
   0.4628958,
   0.4597333,
   0.4535534,
   0.4444763,
   0.4326771,
   0.4183475,
   0.4017732,
   0.3832682,
   0.2099904,
   0.1909346,
   0.173445,
   0.1576332,
   0.143488,
   0.130948,
   0.1198966,
   0.1101815,
   0.1016356,
   0.08739281,
   0.07594435,
   0.06646699,
   0.05848828,
   0.05174449,
   0.04610698,
   0.03776368,
   0.03242853,
   0.0288805,
   0.02391495,
   0.02035121,
   0.01619525,
   0.01299528,
   0.009838428,
   0.006963331,
   0.004641608,
   0.002996957,
   0.001936569,
   0.001265218,
   0.0008241579,
   0.0005281323,
   0.0003335261,
   0.0003335261};
   graph = new TGraph(73,B_hh_fx38,B_hh_fy38);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh38 = new TH1F("Graph_B_hh38","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_B_hh38->SetMinimum(0.0003001735);
   Graph_B_hh38->SetMaximum(0.5092514);
   Graph_B_hh38->SetDirectory(0);
   Graph_B_hh38->SetStats(0);
   Graph_B_hh38->SetLineWidth(2);
   Graph_B_hh38->SetMarkerStyle(20);
   Graph_B_hh38->GetXaxis()->SetNdivisions(505);
   Graph_B_hh38->GetXaxis()->SetLabelFont(132);
   Graph_B_hh38->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh38->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh38->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh38->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh38->GetXaxis()->SetTitleFont(132);
   Graph_B_hh38->GetYaxis()->SetLabelFont(132);
   Graph_B_hh38->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh38->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh38->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh38->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh38->GetYaxis()->SetTitleFont(132);
   Graph_B_hh38->GetZaxis()->SetLabelFont(132);
   Graph_B_hh38->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh38->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh38->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh38);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx39[43] = {
   4900,
   4903.125,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy39[43] = {
   1.320077,
   1.318652,
   1.314465,
   1.298219,
   1.272674,
   1.239764,
   1.161411,
   1.080305,
   1.006518,
   0.9415183,
   0.8217021,
   0.6947545,
   0.5641236,
   0.5018299,
   0.4431235,
   0.388642,
   0.3387836,
   0.293791,
   0.2537337,
   0.2184388,
   0.1875579,
   0.1606313,
   0.1371496,
   0.09874356,
   0.06952882,
   0.04776957,
   0.03220004,
   0.02156449,
   0.01006396,
   0.005214403,
   0.002981809,
   0.001855675,
   0.001247034,
   0.0008869841,
   0.0006529795,
   0.0004918384,
   0.0003785529,
   0.0002985003,
   0.0002414714,
   0.0001999963,
   0.0001687383,
   0.0001440769,
   0.0001440769};
   graph = new TGraph(43,B0_pimunu_fx39,B0_pimunu_fy39);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu39 = new TH1F("Graph_B0_pimunu39","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_B0_pimunu39->SetMinimum(0.0001296692);
   Graph_B0_pimunu39->SetMaximum(1.45207);
   Graph_B0_pimunu39->SetDirectory(0);
   Graph_B0_pimunu39->SetStats(0);
   Graph_B0_pimunu39->SetLineWidth(2);
   Graph_B0_pimunu39->SetMarkerStyle(20);
   Graph_B0_pimunu39->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu39->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu39->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu39->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu39->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu39->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu39->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu39->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu39->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu39->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu39->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu39->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu39->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu39->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu39->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu39->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu39->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu39);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx40[40] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   5000,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy40[40] = {
   0.4175933,
   0.4167308,
   0.4141907,
   0.4100612,
   0.4044693,
   0.3976092,
   0.38969,
   0.3715454,
   0.2914378,
   0.2110691,
   0.1913173,
   0.1725404,
   0.1551567,
   0.1394116,
   0.125362,
   0.1129093,
   0.1018429,
   0.09191663,
   0.07459761,
   0.05970718,
   0.04684352,
   0.03603758,
   0.02732096,
   0.02054867,
   0.01542858,
   0.01161805,
   0.006717843,
   0.004037341,
   0.002551458,
   0.001697771,
   0.00117629,
   0.000835212,
   0.0005994804,
   0.0004310305,
   0.000308993,
   0.000220434,
   0.0001564139,
   0.000110374,
   7.743656e-05,
   7.743656e-05};
   graph = new TGraph(40,B0s_Kmunu_fx40,B0s_Kmunu_fy40);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu40 = new TH1F("Graph_B0s_Kmunu40","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_B0s_Kmunu40->SetMinimum(6.96929e-05);
   Graph_B0s_Kmunu40->SetMaximum(0.4593449);
   Graph_B0s_Kmunu40->SetDirectory(0);
   Graph_B0s_Kmunu40->SetStats(0);
   Graph_B0s_Kmunu40->SetLineWidth(2);
   Graph_B0s_Kmunu40->SetMarkerStyle(20);
   Graph_B0s_Kmunu40->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu40->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu40->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu40->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu40->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu40->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu40->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu40->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu40->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu40->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu40->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu40->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu40->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu40->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu40->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu40->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu40->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu40);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx41[38] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy41[38] = {
   0.03612193,
   0.03603673,
   0.03578226,
   0.03536055,
   0.03477534,
   0.03403356,
   0.03314468,
   0.03212147,
   0.03098029,
   0.0297397,
   0.02842015,
   0.02562779,
   0.01993376,
   0.0172368,
   0.01472193,
   0.01242795,
   0.01038332,
   0.008604331,
   0.007091215,
   0.005827314,
   0.00478336,
   0.003924647,
   0.003217556,
   0.00263343,
   0.00215004,
   0.001422672,
   0.0009400008,
   0.0006316941,
   0.0004397462,
   0.000319664,
   0.0002412711,
   0.0001863083,
   0.0001447792,
   0.0001116871,
   8.472784e-05,
   6.284182e-05,
   4.541884e-05,
   4.541884e-05};
   graph = new TGraph(38,Lambda0b_pmunu_fx41,Lambda0b_pmunu_fy41);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu41 = new TH1F("Graph_Lambda0b_pmunu41","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_Lambda0b_pmunu41->SetMinimum(4.087696e-05);
   Graph_Lambda0b_pmunu41->SetMaximum(0.03972958);
   Graph_Lambda0b_pmunu41->SetDirectory(0);
   Graph_Lambda0b_pmunu41->SetStats(0);
   Graph_Lambda0b_pmunu41->SetLineWidth(2);
   Graph_Lambda0b_pmunu41->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu41->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu41->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu41->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu41->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu41->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu41->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu41->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu41->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu41->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu41->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu41->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu41->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu41->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu41->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu41->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu41->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu41->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu41);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx42[53] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   4956.25,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5012.5,
   5018.75,
   5025,
   5050,
   5056.25,
   5062.5,
   5068.75,
   5075,
   5087.5,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy42[53] = {
   0.6402209,
   0.6384624,
   0.6339506,
   0.6235347,
   0.6111481,
   0.6055728,
   0.5980446,
   0.5884701,
   0.5765986,
   0.5619667,
   0.5441291,
   0.5229974,
   0.4991584,
   0.4493855,
   0.4268936,
   0.4073465,
   0.3435917,
   0.3251443,
   0.3043244,
   0.2812905,
   0.2564903,
   0.2042563,
   0.1534294,
   0.1301902,
   0.1090268,
   0.0902322,
   0.0738888,
   0.05995732,
   0.04830852,
   0.03869803,
   0.03086735,
   0.01952055,
   0.01234433,
   0.00787978,
   0.005115839,
   0.00230271,
   0.001137481,
   0.0003702854,
   0.0001783993,
   0.0001098572,
   7.552906e-05,
   5.51479e-05,
   4.200989e-05,
   3.307903e-05,
   2.672453e-05,
   2.201582e-05,
   1.841267e-05,
   1.559251e-05,
   1.335245e-05,
   1.155743e-05,
   1.011177e-05,
   8.943422e-06,
   8.943422e-06};
   graph = new TGraph(53,B_pimumu_fx42,B_pimumu_fy42);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu42 = new TH1F("Graph_B_pimumu42","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_B_pimumu42->SetMinimum(8.04908e-06);
   Graph_B_pimumu42->SetMaximum(0.7042421);
   Graph_B_pimumu42->SetDirectory(0);
   Graph_B_pimumu42->SetStats(0);
   Graph_B_pimumu42->SetLineWidth(2);
   Graph_B_pimumu42->SetMarkerStyle(20);
   Graph_B_pimumu42->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu42->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu42->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu42->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu42->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu42->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu42->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu42->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu42->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu42->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu42->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu42->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu42->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu42->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu42->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu42->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu42->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu42);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx43[47] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   4956.25,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy43[47] = {
   0.2744706,
   0.2741033,
   0.2729916,
   0.2710909,
   0.2683361,
   0.2646845,
   0.2601147,
   0.2546363,
   0.248314,
   0.2412416,
   0.2335275,
   0.2166494,
   0.1984985,
   0.179712,
   0.1608972,
   0.1427562,
   0.1259967,
   0.1111442,
   0.09840141,
   0.08766276,
   0.0786303,
   0.07093037,
   0.06421789,
   0.05822069,
   0.04765563,
   0.03840326,
   0.03025336,
   0.02325048,
   0.01745661,
   0.01284948,
   0.009318616,
   0.006698634,
   0.004804402,
   0.002509936,
   0.001368239,
   0.0007849382,
   0.0004732094,
   0.0002963531,
   0.0001890887,
   0.0001207992,
   7.653853e-05,
   4.797271e-05,
   2.977687e-05,
   1.83485e-05,
   1.124818e-05,
   6.864143e-06,
   6.864143e-06};
   graph = new TGraph(47,Bc_Jpsimunu_fx43,Bc_Jpsimunu_fy43);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu43 = new TH1F("Graph_Bc_Jpsimunu43","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_Bc_Jpsimunu43->SetMinimum(6.177729e-06);
   Graph_Bc_Jpsimunu43->SetMaximum(0.301917);
   Graph_Bc_Jpsimunu43->SetDirectory(0);
   Graph_Bc_Jpsimunu43->SetStats(0);
   Graph_Bc_Jpsimunu43->SetLineWidth(2);
   Graph_Bc_Jpsimunu43->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu43->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu43->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu43->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu43->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu43->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu43->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu43->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu43->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu43->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu43->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu43->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu43->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu43->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu43->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu43->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu43->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu43->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu43);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx44[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy44[24] = {
   1.192441,
   1.130986,
   1.072698,
   1.017414,
   0.9649791,
   0.9152466,
   0.8680772,
   0.8233388,
   0.7809061,
   0.7406603,
   0.7024886,
   0.6662842,
   0.6319457,
   0.5993769,
   0.5684866,
   0.5391883,
   0.5113999,
   0.4850437,
   0.4600459,
   0.4363363,
   0.4138487,
   0.39252,
   0.3722906,
   0.3722906};
   graph = new TGraph(24,Combinatorial_fx44,Combinatorial_fy44);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run1_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial44 = new TH1F("Graph_Combinatorial44","Projection of model_Run1_BDTbin4",100,4790,6110);
   Graph_Combinatorial44->SetMinimum(0.2902755);
   Graph_Combinatorial44->SetMaximum(1.274456);
   Graph_Combinatorial44->SetDirectory(0);
   Graph_Combinatorial44->SetStats(0);
   Graph_Combinatorial44->SetLineWidth(2);
   Graph_Combinatorial44->SetMarkerStyle(20);
   Graph_Combinatorial44->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial44->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial44->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial44->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial44->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial44->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial44->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial44->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial44->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial44->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial44->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial44->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial44->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial44->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial44->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial44->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial44->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial44);
   
   graph->Draw("l");
   
   Double_t Graph1_fx45[2] = {
   4900,
   6000};
   Double_t Graph1_fy45[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx45,Graph1_fy45);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph145 = new TH1F("Graph_Graph145","Graph",100,4790,6110);
   Graph_Graph145->SetMinimum(0);
   Graph_Graph145->SetMaximum(1.1);
   Graph_Graph145->SetDirectory(0);
   Graph_Graph145->SetStats(0);
   Graph_Graph145->SetLineWidth(2);
   Graph_Graph145->SetMarkerStyle(20);
   Graph_Graph145->GetXaxis()->SetNdivisions(505);
   Graph_Graph145->GetXaxis()->SetLabelFont(132);
   Graph_Graph145->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph145->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph145->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph145->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph145->GetXaxis()->SetTitleFont(132);
   Graph_Graph145->GetYaxis()->SetLabelFont(132);
   Graph_Graph145->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph145->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph145->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph145->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph145->GetYaxis()->SetTitleFont(132);
   Graph_Graph145->GetZaxis()->SetLabelFont(132);
   Graph_Graph145->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph145->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph145->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph145->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph145);
   
   graph->Draw("l");
   
   Double_t data_2_fx3009[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3009[22] = {
   3,
   1,
   2,
   1,
   1,
   -100,
   -100,
   3,
   2,
   2,
   1,
   2,
   2,
   1,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   1,
   1};
   Double_t data_2_felx3009[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3009[22] = {
   1.632705,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0.8272462};
   Double_t data_2_fehx3009[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3009[22] = {
   2.918186,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.299527};
   grae = new TGraphAsymmErrors(22,data_2_fx3009,data_2_fy3009,data_2_felx3009,data_2_fehx3009,data_2_fely3009,data_2_fehy3009);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run1_BDTbin4_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23009 = new TH1F("Graph_data_23009","Histogram of Run1_BDTbin4_plot__mass",100,4790,6110);
   Graph_data_23009->SetMinimum(-110.5918);
   Graph_data_23009->SetMaximum(16.51);
   Graph_data_23009->SetDirectory(0);
   Graph_data_23009->SetStats(0);
   Graph_data_23009->SetLineWidth(2);
   Graph_data_23009->SetMarkerStyle(20);
   Graph_data_23009->GetXaxis()->SetNdivisions(505);
   Graph_data_23009->GetXaxis()->SetLabelFont(132);
   Graph_data_23009->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23009->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23009->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23009->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23009->GetXaxis()->SetTitleFont(132);
   Graph_data_23009->GetYaxis()->SetLabelFont(132);
   Graph_data_23009->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23009->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23009->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23009->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23009->GetYaxis()->SetTitleFont(132);
   Graph_data_23009->GetZaxis()->SetLabelFont(132);
   Graph_data_23009->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23009->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23009->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23009);
   
   grae->Draw("p");
   
   TH1D *frame_3a45240__12 = new TH1D("frame_3a45240__12","Run1_BDTbin4",22,4900,6000);
   frame_3a45240__12->SetBinContent(1,6.214095);
   frame_3a45240__12->SetMinimum(-0.6);
   frame_3a45240__12->SetMaximum(6.214095);
   frame_3a45240__12->SetEntries(1);
   frame_3a45240__12->SetDirectory(0);
   frame_3a45240__12->SetStats(0);
   frame_3a45240__12->SetLineWidth(2);
   frame_3a45240__12->SetMarkerStyle(20);
   frame_3a45240__12->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a45240__12->GetXaxis()->SetNdivisions(505);
   frame_3a45240__12->GetXaxis()->SetLabelFont(132);
   frame_3a45240__12->GetXaxis()->SetLabelOffset(0.01);
   frame_3a45240__12->GetXaxis()->SetLabelSize(0.06);
   frame_3a45240__12->GetXaxis()->SetTitleSize(0.06);
   frame_3a45240__12->GetXaxis()->SetTitleOffset(1.1);
   frame_3a45240__12->GetXaxis()->SetTitleFont(132);
   frame_3a45240__12->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a45240__12->GetYaxis()->SetLabelFont(132);
   frame_3a45240__12->GetYaxis()->SetLabelOffset(0.01);
   frame_3a45240__12->GetYaxis()->SetLabelSize(0.06);
   frame_3a45240__12->GetYaxis()->SetTitleSize(0.06);
   frame_3a45240__12->GetYaxis()->SetTitleOffset(0.8);
   frame_3a45240__12->GetYaxis()->SetTitleFont(132);
   frame_3a45240__12->GetZaxis()->SetLabelFont(132);
   frame_3a45240__12->GetZaxis()->SetLabelSize(0.06);
   frame_3a45240__12->GetZaxis()->SetTitleSize(0.072);
   frame_3a45240__12->GetZaxis()->SetTitleOffset(1.2);
   frame_3a45240__12->GetZaxis()->SetTitleFont(132);
   frame_3a45240__12->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1192;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("3 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.50 #leq BDT < 0.60");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run1_BDTbin4->Modified();
   canv_nopull_Run1_BDTbin4->cd();
   canv_nopull_Run1_BDTbin4->SetSelected(canv_nopull_Run1_BDTbin4);

   canv_nopull_Run1_BDTbin4->SaveAs("Fig10_left_c.pdf");
   canv_nopull_Run1_BDTbin4->SaveAs("Fig10_left_c.png");
   canv_nopull_Run1_BDTbin4->SaveAs("Fig10_left_c.eps");

}


==> figs/Fig10_left_d.C <==
void Fig10_left_d()
{
//=========Macro generated from canvas: canv_nopull_Run1_BDTbin5/canvas for BDT bin Run1_BDTbin5
//=========  (Sat Apr 17 19:16:58 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run1_BDTbin5 = new TCanvas("canv_nopull_Run1_BDTbin5", "canvas for BDT bin Run1_BDTbin5",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run1_BDTbin5->SetHighLightColor(2);
   canv_nopull_Run1_BDTbin5->Range(4709.877,-3.261751,6067.901,13.3742);
   canv_nopull_Run1_BDTbin5->SetFillColor(0);
   canv_nopull_Run1_BDTbin5->SetBorderMode(0);
   canv_nopull_Run1_BDTbin5->SetBorderSize(2);
   canv_nopull_Run1_BDTbin5->SetTickx(1);
   canv_nopull_Run1_BDTbin5->SetTicky(1);
   canv_nopull_Run1_BDTbin5->SetLeftMargin(0.14);
   canv_nopull_Run1_BDTbin5->SetRightMargin(0.05);
   canv_nopull_Run1_BDTbin5->SetTopMargin(0.05);
   canv_nopull_Run1_BDTbin5->SetBottomMargin(0.16);
   canv_nopull_Run1_BDTbin5->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin5->SetFrameBorderMode(0);
   canv_nopull_Run1_BDTbin5->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin5->SetFrameBorderMode(0);
   
   TH1D *frame_3af9b00__13 = new TH1D("frame_3af9b00__13","Run1_BDTbin5",22,4900,6000);
   frame_3af9b00__13->SetBinContent(1,12.5424);
   frame_3af9b00__13->SetMinimum(-0.6);
   frame_3af9b00__13->SetMaximum(12.5424);
   frame_3af9b00__13->SetEntries(1);
   frame_3af9b00__13->SetDirectory(0);
   frame_3af9b00__13->SetStats(0);
   frame_3af9b00__13->SetLineWidth(2);
   frame_3af9b00__13->SetMarkerStyle(20);
   frame_3af9b00__13->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3af9b00__13->GetXaxis()->SetNdivisions(505);
   frame_3af9b00__13->GetXaxis()->SetLabelFont(132);
   frame_3af9b00__13->GetXaxis()->SetLabelOffset(0.01);
   frame_3af9b00__13->GetXaxis()->SetLabelSize(0.06);
   frame_3af9b00__13->GetXaxis()->SetTitleSize(0.06);
   frame_3af9b00__13->GetXaxis()->SetTitleOffset(1.1);
   frame_3af9b00__13->GetXaxis()->SetTitleFont(132);
   frame_3af9b00__13->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3af9b00__13->GetYaxis()->SetLabelFont(132);
   frame_3af9b00__13->GetYaxis()->SetLabelOffset(0.01);
   frame_3af9b00__13->GetYaxis()->SetLabelSize(0.06);
   frame_3af9b00__13->GetYaxis()->SetTitleSize(0.06);
   frame_3af9b00__13->GetYaxis()->SetTitleOffset(0.8);
   frame_3af9b00__13->GetYaxis()->SetTitleFont(132);
   frame_3af9b00__13->GetZaxis()->SetLabelFont(132);
   frame_3af9b00__13->GetZaxis()->SetLabelSize(0.06);
   frame_3af9b00__13->GetZaxis()->SetTitleSize(0.072);
   frame_3af9b00__13->GetZaxis()->SetTitleOffset(1.2);
   frame_3af9b00__13->GetZaxis()->SetTitleFont(132);
   frame_3af9b00__13->Draw("FUNC");
   
   Double_t data_fx3010[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3010[22] = {
   8,
   3,
   1,
   1,
   -100,
   1,
   -100,
   1,
   -100,
   2,
   -100,
   1,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100};
   Double_t data_felx3010[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3010[22] = {
   2.768386,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3010[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3010[22] = {
   3.945142,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3010,data_fy3010,data_felx3010,data_fehx3010,data_fely3010,data_fehy3010);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin5_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3010 = new TH1F("Graph_data3010","Histogram of Run1_BDTbin5_plot__mass",100,4790,6110);
   Graph_data3010->SetMinimum(-111.1945);
   Graph_data3010->SetMaximum(23.13966);
   Graph_data3010->SetDirectory(0);
   Graph_data3010->SetStats(0);
   Graph_data3010->SetLineWidth(2);
   Graph_data3010->SetMarkerStyle(20);
   Graph_data3010->GetXaxis()->SetNdivisions(505);
   Graph_data3010->GetXaxis()->SetLabelFont(132);
   Graph_data3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3010->GetXaxis()->SetLabelSize(0.06);
   Graph_data3010->GetXaxis()->SetTitleSize(0.072);
   Graph_data3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3010->GetXaxis()->SetTitleFont(132);
   Graph_data3010->GetYaxis()->SetLabelFont(132);
   Graph_data3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3010->GetYaxis()->SetLabelSize(0.06);
   Graph_data3010->GetYaxis()->SetTitleSize(0.072);
   Graph_data3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3010->GetYaxis()->SetTitleFont(132);
   Graph_data3010->GetZaxis()->SetLabelFont(132);
   Graph_data3010->GetZaxis()->SetLabelSize(0.06);
   Graph_data3010->GetZaxis()->SetTitleSize(0.072);
   Graph_data3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3010);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx46[41] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy46[41] = {
   -0.2588923,
   -0.2580835,
   -0.2565414,
   -0.2524631,
   -0.2432048,
   -0.2235474,
   -0.2024035,
   -0.1911643,
   -0.1794041,
   -0.1670517,
   -0.1540222,
   -0.1402161,
   -0.1255209,
   -0.1098194,
   -0.09301216,
   -0.07507084,
   -0.05614434,
   -0.03677172,
   -0.0273706,
   -0.01871623,
   -0.01143835,
   -0.006071105,
   -0.002725,
   -0.001011208,
   -7.349741e-05,
   -2.110411e-06,
   -8.757589e-11,
   -6.502159e-17,
   -0,
   -0,
   -0,
   -2.001281e-17,
   -2.217791e-17,
   -0,
   -1.476432e-11,
   -1.694422e-06,
   -0.0001196405,
   -0.0006847608,
   -0.001490921,
   -0.002902534,
   -0.002902534};
   TGraph *graph = new TGraph(41,B0s_mumugamma_fx46,B0s_mumugamma_fy46);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma46 = new TH1F("Graph_B0s_mumugamma46","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_B0s_mumugamma46->SetMinimum(-0.2847816);
   Graph_B0s_mumugamma46->SetMaximum(0.02588923);
   Graph_B0s_mumugamma46->SetDirectory(0);
   Graph_B0s_mumugamma46->SetStats(0);
   Graph_B0s_mumugamma46->SetLineWidth(2);
   Graph_B0s_mumugamma46->SetMarkerStyle(20);
   Graph_B0s_mumugamma46->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma46->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma46->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma46->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma46->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma46->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma46->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma46->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma46->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma46->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma46->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma46->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma46->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma46->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma46->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma46->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma46->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma46);
   
   graph->Draw("l");
   
   Double_t Graph0_fx47[82] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5337.5,
   5325,
   5300,
   5275,
   5250,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5075,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy47[82] = {
   -0.09872557,
   -0.09841714,
   -0.09782905,
   -0.09627384,
   -0.09274331,
   -0.08524718,
   -0.0771842,
   -0.07289826,
   -0.06841366,
   -0.06370321,
   -0.05873457,
   -0.05346977,
   -0.04786593,
   -0.04187833,
   -0.0354691,
   -0.02862739,
   -0.02140999,
   -0.01402247,
   -0.01043746,
   -0.007137215,
   -0.004361882,
   -0.002315145,
   -0.001039147,
   -0.0003856125,
   -2.802738e-05,
   -8.047807e-07,
   -3.339604e-11,
   -2.479522e-17,
   0,
   0,
   0,
   -7.631652e-18,
   -8.457286e-18,
   0,
   -5.630199e-12,
   -6.461482e-07,
   -4.562352e-05,
   -0.0002611255,
   -0.0005685454,
   -0.001106848,
   -0.001106848,
   -0.004698221,
   -0.004698221,
   -0.002413297,
   -0.001108396,
   -0.0001936576,
   -2.742697e-06,
   -2.389843e-11,
   -0,
   -3.589853e-17,
   -3.239397e-17,
   -0,
   -0,
   -0,
   -1.05248e-16,
   -1.417557e-10,
   -3.416042e-06,
   -0.0001189674,
   -0.001636804,
   -0.004410853,
   -0.009827065,
   -0.01851482,
   -0.03029524,
   -0.04430374,
   -0.05952098,
   -0.0908787,
   -0.1215143,
   -0.1505552,
   -0.1777604,
   -0.2031759,
   -0.2269624,
   -0.2493098,
   -0.2704002,
   -0.2903946,
   -0.3094303,
   -0.3276228,
   -0.3618476,
   -0.3936663,
   -0.4086523,
   -0.4152537,
   -0.41775,
   -0.4190591};
   graph = new TGraph(82,Graph0_fx47,Graph0_fy47);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph047 = new TH1F("Graph_Graph047","Graph",100,4790,6110);
   Graph_Graph047->SetMinimum(-0.460965);
   Graph_Graph047->SetMaximum(0.04190591);
   Graph_Graph047->SetDirectory(0);
   Graph_Graph047->SetStats(0);
   Graph_Graph047->SetLineWidth(2);
   Graph_Graph047->SetMarkerStyle(20);
   Graph_Graph047->GetXaxis()->SetNdivisions(505);
   Graph_Graph047->GetXaxis()->SetLabelFont(132);
   Graph_Graph047->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph047->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph047->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph047->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph047->GetXaxis()->SetTitleFont(132);
   Graph_Graph047->GetYaxis()->SetLabelFont(132);
   Graph_Graph047->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph047->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph047->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph047->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph047->GetYaxis()->SetTitleFont(132);
   Graph_Graph047->GetZaxis()->SetLabelFont(132);
   Graph_Graph047->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph047->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph047->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph047->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph047);
   
   graph->Draw("f");
   
   TH1D *frame_3af9b00__14 = new TH1D("frame_3af9b00__14","Run1_BDTbin5",22,4900,6000);
   frame_3af9b00__14->SetBinContent(1,12.5424);
   frame_3af9b00__14->SetMinimum(-0.6);
   frame_3af9b00__14->SetMaximum(12.5424);
   frame_3af9b00__14->SetEntries(1);
   frame_3af9b00__14->SetDirectory(0);
   frame_3af9b00__14->SetStats(0);
   frame_3af9b00__14->SetLineWidth(2);
   frame_3af9b00__14->SetMarkerStyle(20);
   frame_3af9b00__14->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3af9b00__14->GetXaxis()->SetNdivisions(505);
   frame_3af9b00__14->GetXaxis()->SetLabelFont(132);
   frame_3af9b00__14->GetXaxis()->SetLabelOffset(0.01);
   frame_3af9b00__14->GetXaxis()->SetLabelSize(0.06);
   frame_3af9b00__14->GetXaxis()->SetTitleSize(0.06);
   frame_3af9b00__14->GetXaxis()->SetTitleOffset(1.1);
   frame_3af9b00__14->GetXaxis()->SetTitleFont(132);
   frame_3af9b00__14->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3af9b00__14->GetYaxis()->SetLabelFont(132);
   frame_3af9b00__14->GetYaxis()->SetLabelOffset(0.01);
   frame_3af9b00__14->GetYaxis()->SetLabelSize(0.06);
   frame_3af9b00__14->GetYaxis()->SetTitleSize(0.06);
   frame_3af9b00__14->GetYaxis()->SetTitleOffset(0.8);
   frame_3af9b00__14->GetYaxis()->SetTitleFont(132);
   frame_3af9b00__14->GetZaxis()->SetLabelFont(132);
   frame_3af9b00__14->GetZaxis()->SetLabelSize(0.06);
   frame_3af9b00__14->GetZaxis()->SetTitleSize(0.072);
   frame_3af9b00__14->GetZaxis()->SetTitleOffset(1.2);
   frame_3af9b00__14->GetZaxis()->SetTitleFont(132);
   frame_3af9b00__14->Draw("AXISSAME");
   
   TH1D *frame_3a7d130__15 = new TH1D("frame_3a7d130__15","Run1_BDTbin5",22,4900,6000);
   frame_3a7d130__15->SetBinContent(1,12.5424);
   frame_3a7d130__15->SetMinimum(-0.6);
   frame_3a7d130__15->SetMaximum(12.5424);
   frame_3a7d130__15->SetEntries(1);
   frame_3a7d130__15->SetDirectory(0);
   frame_3a7d130__15->SetStats(0);
   frame_3a7d130__15->SetLineWidth(2);
   frame_3a7d130__15->SetMarkerStyle(20);
   frame_3a7d130__15->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a7d130__15->GetXaxis()->SetNdivisions(505);
   frame_3a7d130__15->GetXaxis()->SetLabelFont(132);
   frame_3a7d130__15->GetXaxis()->SetLabelOffset(0.01);
   frame_3a7d130__15->GetXaxis()->SetLabelSize(0.06);
   frame_3a7d130__15->GetXaxis()->SetTitleSize(0.06);
   frame_3a7d130__15->GetXaxis()->SetTitleOffset(1.1);
   frame_3a7d130__15->GetXaxis()->SetTitleFont(132);
   frame_3a7d130__15->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a7d130__15->GetYaxis()->SetLabelFont(132);
   frame_3a7d130__15->GetYaxis()->SetLabelOffset(0.01);
   frame_3a7d130__15->GetYaxis()->SetLabelSize(0.06);
   frame_3a7d130__15->GetYaxis()->SetTitleSize(0.06);
   frame_3a7d130__15->GetYaxis()->SetTitleOffset(0.8);
   frame_3a7d130__15->GetYaxis()->SetTitleFont(132);
   frame_3a7d130__15->GetZaxis()->SetLabelFont(132);
   frame_3a7d130__15->GetZaxis()->SetLabelSize(0.06);
   frame_3a7d130__15->GetZaxis()->SetTitleSize(0.072);
   frame_3a7d130__15->GetZaxis()->SetTitleOffset(1.2);
   frame_3a7d130__15->GetZaxis()->SetTitleFont(132);
   frame_3a7d130__15->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx48[184] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5303.125,
   5300,
   5298.438,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5265.625,
   5262.5,
   5259.375,
   5256.25,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5234.375,
   5231.25,
   5228.125,
   5225,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy48[184] = {
   0.001391429,
   0.001739279,
   0.002260079,
   0.003103381,
   0.004638234,
   0.008031576,
   0.01166978,
   0.01466312,
   0.01919013,
   0.02240562,
   0.02662712,
   0.03235684,
   0.040472,
   0.04589189,
   0.0526343,
   0.06119882,
   0.0723566,
   0.07927023,
   0.08735551,
   0.09691025,
   0.108337,
   0.1220598,
   0.1372527,
   0.1536056,
   0.1710969,
   0.1896809,
   0.2092905,
   0.2512051,
   0.2958456,
   0.3418592,
   0.3875826,
   0.4311284,
   0.451463,
   0.4705071,
   0.4880203,
   0.5037749,
   0.517561,
   0.5291909,
   0.5385036,
   0.5453685,
   0.549688,
   0.5514006,
   0.5504816,
   0.5469443,
   0.5408393,
   0.5322533,
   0.5213073,
   0.5081536,
   0.4929721,
   0.4759666,
   0.4573598,
   0.4373889,
   0.394344,
   0.3488244,
   0.3027411,
   0.2577984,
   0.2153995,
   0.1954968,
   0.176595,
   0.1587681,
   0.1420679,
   0.1265257,
   0.1121536,
   0.09894685,
   0.08688545,
   0.07593655,
   0.06605651,
   0.05718104,
   0.04955694,
   0.04339231,
   0.03834754,
   0.03064993,
   0.02511952,
   0.02099233,
   0.0178503,
   0.01340214,
   0.01046998,
   0.006946524,
   0.003757889,
   0.001655586,
   0.000945717,
   0.000617776,
   0.0004380996,
   0.0003284169,
   0.000256255,
   0.0002060929,
   0.0001697216,
   0.0001424546,
   0.0001214521,
   0.0001049082,
   9.162825e-05,
   9.162825e-05,
   1.584361e-05,
   1.584361e-05,
   1.814833e-05,
   2.102087e-05,
   2.466945e-05,
   2.940904e-05,
   3.573529e-05,
   4.446678e-05,
   5.703878e-05,
   7.61681e-05,
   0.0001075473,
   0.0001649243,
   0.0002894547,
   0.0006598844,
   0.001224275,
   0.001849624,
   0.002370512,
   0.003160497,
   0.003730377,
   0.004448504,
   0.005424243,
   0.006774263,
   0.007653032,
   0.008719656,
   0.01005377,
   0.01165139,
   0.01344842,
   0.01544201,
   0.01763967,
   0.02004684,
   0.02266645,
   0.0254986,
   0.02854019,
   0.0317846,
   0.03522144,
   0.03883639,
   0.0465228,
   0.05464787,
   0.06295428,
   0.07113496,
   0.07884916,
   0.08242119,
   0.0857453,
   0.08878009,
   0.09148678,
   0.09383002,
   0.09577864,
   0.09730632,
   0.09839222,
   0.09902136,
   0.09918504,
   0.09888098,
   0.0981134,
   0.09689292,
   0.09523631,
   0.09316613,
   0.09071021,
   0.08790105,
   0.08477512,
   0.08137206,
   0.07773391,
   0.06992716,
   0.06170639,
   0.05340858,
   0.04533448,
   0.03773245,
   0.03416926,
   0.0307889,
   0.02760452,
   0.02462533,
   0.0218603,
   0.01940234,
   0.01737609,
   0.01567731,
   0.01423663,
   0.01300253,
   0.01100682,
   0.009471782,
   0.008261527,
   0.007287587,
   0.005827652,
   0.004795767,
   0.004034985,
   0.003455245,
   0.002638736,
   0.002098716,
   0.001442363,
   0.000830518,
   0.0005541217,
   0.0004024805,
   0.0003089707,
   0.0002466064};
   graph = new TGraph(184,B0_mumu_fx48,B0_mumu_fy48);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu48 = new TH1F("Graph_B0_mumu48","",184,4790,6110);
   Graph_B0_mumu48->SetMinimum(1.425925e-05);
   Graph_B0_mumu48->SetMaximum(0.6065391);
   Graph_B0_mumu48->SetDirectory(0);
   Graph_B0_mumu48->SetStats(0);
   Graph_B0_mumu48->SetLineWidth(2);
   Graph_B0_mumu48->SetMarkerStyle(20);
   Graph_B0_mumu48->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu48->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu48->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu48->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu48->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu48->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu48->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu48->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu48->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu48->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu48->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu48->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu48->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu48->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu48->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu48->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu48->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu48);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx49[202] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5426.562,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5434.375,
   5431.25,
   5428.125,
   5426.562,
   5425,
   5423.438,
   5421.875,
   5420.312,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5396.875,
   5393.75,
   5390.625,
   5389.062,
   5387.5,
   5385.938,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5350,
   5346.875,
   5343.75,
   5342.188,
   5340.625,
   5339.062,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy49[202] = {
   0.0047576,
   0.005675495,
   0.006931913,
   0.008731565,
   0.01147112,
   0.01601624,
   0.02461553,
   0.032308,
   0.04503816,
   0.0549204,
   0.06902174,
   0.09037317,
   0.1055573,
   0.1255153,
   0.1526454,
   0.1701021,
   0.191152,
   0.2169223,
   0.2490395,
   0.2899297,
   0.3147661,
   0.3433582,
   0.3765531,
   0.4154605,
   0.4615607,
   0.5167822,
   0.5810527,
   0.6502723,
   0.7245305,
   0.8037026,
   0.8875754,
   0.975844,
   1.068163,
   1.163864,
   1.363372,
   1.568457,
   1.771892,
   1.870459,
   1.9655,
   2.055929,
   2.140671,
   2.218686,
   2.288985,
   2.350657,
   2.402884,
   2.444961,
   2.476312,
   2.496504,
   2.505256,
   2.502444,
   2.488109,
   2.462451,
   2.425826,
   2.378737,
   2.321826,
   2.255853,
   2.181686,
   2.100275,
   2.012637,
   1.919831,
   1.822941,
   1.621221,
   1.415871,
   1.214257,
   1.117024,
   1.022799,
   0.93242,
   0.8462422,
   0.7646203,
   0.6878141,
   0.6159939,
   0.549247,
   0.4875855,
   0.4309541,
   0.3792396,
   0.3322795,
   0.2898623,
   0.2514519,
   0.2189712,
   0.1925211,
   0.1705635,
   0.1526495,
   0.1243696,
   0.1035203,
   0.08766992,
   0.06548249,
   0.05097241,
   0.03366283,
   0.02404989,
   0.01420063,
   0.006795748,
   0.004039562,
   0.002701473,
   0.001945738,
   0.001474807,
   0.001160319,
   0.0009392202,
   0.0007774738,
   0.0006553409,
   0.0005607078,
   0.0005607078,
   0.0003220227,
   0.0003220227,
   0.0003767207,
   0.000447382,
   0.0005410635,
   0.0006692787,
   0.0008519097,
   0.001125855,
   0.001566391,
   0.002348502,
   0.003965527,
   0.008334917,
   0.01417936,
   0.01990327,
   0.03023072,
   0.03888907,
   0.05210179,
   0.06150644,
   0.0738185,
   0.09038996,
   0.1011288,
   0.1134598,
   0.1285534,
   0.1471271,
   0.1701371,
   0.1963765,
   0.2255321,
   0.2577172,
   0.2930258,
   0.3315179,
   0.373214,
   0.4180898,
   0.4660721,
   0.5170345,
   0.570794,
   0.6271094,
   0.6855843,
   0.7461452,
   0.8709894,
   0.9978257,
   1.121863,
   1.181273,
   1.238076,
   1.291627,
   1.341294,
   1.386478,
   1.426618,
   1.461207,
   1.4898,
   1.512023,
   1.527584,
   1.536276,
   1.537982,
   1.53268,
   1.52044,
   1.501426,
   1.47589,
   1.444166,
   1.406666,
   1.363868,
   1.316308,
   1.264568,
   1.209266,
   1.151042,
   1.090546,
   0.9653283,
   0.8386047,
   0.7148679,
   0.6552703,
   0.5978717,
   0.5428343,
   0.4904843,
   0.4410327,
   0.3946331,
   0.3513864,
   0.3119881,
   0.2791123,
   0.2516439,
   0.2283689,
   0.2084474,
   0.191243,
   0.1762661,
   0.1515459,
   0.1320783,
   0.1164278,
   0.1036256,
   0.09299706,
   0.07645996,
   0.06428178,
   0.05501059,
   0.0419677,
   0.03335214,
   0.02731527,
   0.01954292,
   0.01485131,
   0.009616005,
   0.006856417,
   0.00519758,
   0.004110726,
   0.003353853,
   0.00280224};
   graph = new TGraph(202,B0s_mumu_fx49,B0s_mumu_fy49);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu49 = new TH1F("Graph_B0s_mumu49","",202,4790,6110);
   Graph_B0s_mumu49->SetMinimum(0.0002898204);
   Graph_B0s_mumu49->SetMaximum(2.755749);
   Graph_B0s_mumu49->SetDirectory(0);
   Graph_B0s_mumu49->SetStats(0);
   Graph_B0s_mumu49->SetLineWidth(2);
   Graph_B0s_mumu49->SetMarkerStyle(20);
   Graph_B0s_mumu49->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu49->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu49->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu49->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu49->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu49->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu49->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu49->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu49->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu49->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu49->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu49->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu49->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu49->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu49->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu49->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu49->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu49->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu49);
   
   graph->Draw("f");
   
   Double_t data_fx3011[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3011[22] = {
   8,
   3,
   1,
   1,
   -100,
   1,
   -100,
   1,
   -100,
   2,
   -100,
   1,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100};
   Double_t data_felx3011[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3011[22] = {
   2.768386,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3011[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3011[22] = {
   3.945142,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_fx3011,data_fy3011,data_felx3011,data_fehx3011,data_fely3011,data_fehy3011);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin5_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3011 = new TH1F("Graph_data3011","Histogram of Run1_BDTbin5_plot__mass",100,4790,6110);
   Graph_data3011->SetMinimum(-111.1945);
   Graph_data3011->SetMaximum(23.13966);
   Graph_data3011->SetDirectory(0);
   Graph_data3011->SetStats(0);
   Graph_data3011->SetLineWidth(2);
   Graph_data3011->SetMarkerStyle(20);
   Graph_data3011->GetXaxis()->SetNdivisions(505);
   Graph_data3011->GetXaxis()->SetLabelFont(132);
   Graph_data3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3011->GetXaxis()->SetLabelSize(0.06);
   Graph_data3011->GetXaxis()->SetTitleSize(0.072);
   Graph_data3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3011->GetXaxis()->SetTitleFont(132);
   Graph_data3011->GetYaxis()->SetLabelFont(132);
   Graph_data3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3011->GetYaxis()->SetLabelSize(0.06);
   Graph_data3011->GetYaxis()->SetTitleSize(0.072);
   Graph_data3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3011->GetYaxis()->SetTitleFont(132);
   Graph_data3011->GetZaxis()->SetLabelFont(132);
   Graph_data3011->GetZaxis()->SetLabelSize(0.06);
   Graph_data3011->GetZaxis()->SetTitleSize(0.072);
   Graph_data3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3011);
   
   grae->Draw("p");
   
   Double_t Total_fx50[103] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4937.5,
   4943.75,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5237.5,
   5243.75,
   5250,
   5262.5,
   5268.75,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy50[103] = {
   2.893529,
   2.890055,
   2.880146,
   2.844661,
   2.790268,
   2.754335,
   2.712173,
   2.613765,
   2.507121,
   2.393865,
   2.26537,
   1.660275,
   1.35624,
   1.208727,
   1.073775,
   0.9573802,
   0.8625436,
   0.7891706,
   0.7358006,
   0.7012954,
   0.6837097,
   0.6791555,
   0.6877197,
   0.6995781,
   0.7182078,
   0.7437443,
   0.7748574,
   0.8446356,
   0.8825356,
   0.9264462,
   1.007796,
   1.035652,
   1.046228,
   1.043182,
   1.033968,
   1.01851,
   0.9971,
   0.9395058,
   0.8704518,
   0.8025749,
   0.7494353,
   0.7325264,
   0.7244067,
   0.7272507,
   0.744068,
   0.7795544,
   0.8065949,
   0.8417356,
   0.9344779,
   1.047535,
   1.178267,
   1.323426,
   1.639487,
   1.799169,
   1.951203,
   2.088593,
   2.149656,
   2.204552,
   2.252563,
   2.29302,
   2.32537,
   2.349148,
   2.364005,
   2.369719,
   2.366182,
   2.353431,
   2.331612,
   2.301006,
   2.26201,
   2.215123,
   2.160953,
   2.100177,
   1.961887,
   1.806818,
   1.641855,
   1.308425,
   1.151149,
   1.005817,
   0.8751281,
   0.760573,
   0.6625596,
   0.5806075,
   0.5136498,
   0.4654601,
   0.4321292,
   0.4078759,
   0.3751162,
   0.3540084,
   0.3391595,
   0.3192098,
   0.3058604,
   0.2875786,
   0.2628013,
   0.2433999,
   0.2266305,
   0.2118537,
   0.1987986,
   0.1871604,
   0.1766121,
   0.1669058,
   0.1578895,
   0.1460232,
   0.1460232};
   graph = new TGraph(103,Total_fx50,Total_fy50);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total50 = new TH1F("Graph_Total50","Projection of model_Run1_BDTbin5",103,4790,6110);
   Graph_Total50->SetMinimum(0.1314209);
   Graph_Total50->SetMaximum(3.16828);
   Graph_Total50->SetDirectory(0);
   Graph_Total50->SetStats(0);
   Graph_Total50->SetLineWidth(2);
   Graph_Total50->SetMarkerStyle(20);
   Graph_Total50->GetXaxis()->SetNdivisions(505);
   Graph_Total50->GetXaxis()->SetLabelFont(132);
   Graph_Total50->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total50->GetXaxis()->SetLabelSize(0.06);
   Graph_Total50->GetXaxis()->SetTitleSize(0.072);
   Graph_Total50->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total50->GetXaxis()->SetTitleFont(132);
   Graph_Total50->GetYaxis()->SetLabelFont(132);
   Graph_Total50->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total50->GetYaxis()->SetLabelSize(0.06);
   Graph_Total50->GetYaxis()->SetTitleSize(0.072);
   Graph_Total50->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total50->GetYaxis()->SetTitleFont(132);
   Graph_Total50->GetZaxis()->SetLabelFont(132);
   Graph_Total50->GetZaxis()->SetLabelSize(0.06);
   Graph_Total50->GetZaxis()->SetTitleSize(0.072);
   Graph_Total50->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total50->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total50);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx51[101] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5426.562,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy51[101] = {
   0.00377992,
   0.004514674,
   0.005521319,
   0.006964573,
   0.00916377,
   0.01281612,
   0.01973342,
   0.02592546,
   0.03617671,
   0.04413627,
   0.05549472,
   0.07269188,
   0.08491956,
   0.1009876,
   0.1228212,
   0.1368639,
   0.1537899,
   0.1745003,
   0.2002927,
   0.2330979,
   0.2530045,
   0.2759028,
   0.302461,
   0.3335522,
   0.3703365,
   0.4143852,
   0.4662195,
   0.5224527,
   0.5827816,
   0.6470934,
   0.7152049,
   0.7868578,
   0.8617164,
   0.939366,
   1.100988,
   1.266892,
   1.431219,
   1.510751,
   1.587383,
   1.660249,
   1.728489,
   1.791277,
   1.847825,
   1.897411,
   1.939387,
   1.973193,
   1.998376,
   2.014592,
   2.021619,
   2.01936,
   2.007847,
   1.987237,
   1.957813,
   1.919972,
   1.874222,
   1.821166,
   1.76149,
   1.695951,
   1.625356,
   1.550552,
   1.472402,
   1.309524,
   1.14343,
   0.9802009,
   0.9013041,
   0.8249544,
   0.751607,
   0.6816384,
   0.6153462,
   0.552952,
   0.4946039,
   0.4403825,
   0.3903057,
   0.3443356,
   0.3023858,
   0.264328,
   0.2299997,
   0.1992895,
   0.1737623,
   0.1529904,
   0.1358462,
   0.1215198,
   0.09909403,
   0.08251336,
   0.06988586,
   0.05218578,
   0.04060156,
   0.02678305,
   0.01911462,
   0.01126777,
   0.005380638,
   0.003194032,
   0.002133932,
   0.001535796,
   0.001163358,
   0.0009147989,
   0.0007401418,
   0.0006124279,
   0.0005160308,
   0.0004413653,
   0.0004413653};
   graph = new TGraph(101,B0s_mumu_fx51,B0s_mumu_fy51);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu51 = new TH1F("Graph_B0s_mumu51","Projection of model_Run1_BDTbin5",101,4790,6110);
   Graph_B0s_mumu51->SetMinimum(0.0003972287);
   Graph_B0s_mumu51->SetMaximum(2.223736);
   Graph_B0s_mumu51->SetDirectory(0);
   Graph_B0s_mumu51->SetStats(0);
   Graph_B0s_mumu51->SetLineWidth(2);
   Graph_B0s_mumu51->SetMarkerStyle(20);
   Graph_B0s_mumu51->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu51->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu51->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu51->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu51->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu51->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu51->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu51->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu51->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu51->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu51->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu51->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu51->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu51->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu51->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu51->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu51->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu51->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu51);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx52[92] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy52[92] = {
   0.0008190176,
   0.001024125,
   0.00133128,
   0.001828751,
   0.002734376,
   0.004736969,
   0.00688425,
   0.008650928,
   0.01132269,
   0.0132203,
   0.01571144,
   0.01909224,
   0.02387979,
   0.02707671,
   0.03105304,
   0.03610282,
   0.04267956,
   0.04675343,
   0.05151641,
   0.05714317,
   0.06386966,
   0.07196005,
   0.08093899,
   0.09060508,
   0.1009429,
   0.1119251,
   0.1235115,
   0.1482698,
   0.1746271,
   0.2017828,
   0.2287549,
   0.2544311,
   0.2664175,
   0.2776411,
   0.2879607,
   0.2972426,
   0.3053635,
   0.3122136,
   0.3176983,
   0.3217409,
   0.3242845,
   0.3252928,
   0.3247515,
   0.3226683,
   0.3190728,
   0.314016,
   0.3075687,
   0.2998202,
   0.2908761,
   0.2808559,
   0.2698905,
   0.258119,
   0.2327395,
   0.2058893,
   0.1786945,
   0.1521606,
   0.127118,
   0.1153591,
   0.1041898,
   0.09365415,
   0.08378326,
   0.07459606,
   0.06610022,
   0.05829326,
   0.05116373,
   0.04469248,
   0.03885395,
   0.03361741,
   0.0291383,
   0.02552267,
   0.0225609,
   0.01803709,
   0.01478401,
   0.01236136,
   0.0105054,
   0.007886325,
   0.006159805,
   0.0040854,
   0.002208887,
   0.0009725205,
   0.0005553206,
   0.0003626617,
   0.0002571338,
   0.0001927278,
   0.0001503609,
   0.0001209141,
   9.956531e-05,
   8.356205e-05,
   7.123649e-05,
   6.152825e-05,
   5.373593e-05,
   5.373593e-05};
   graph = new TGraph(92,B0_mumu_fx52,B0_mumu_fy52);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu52 = new TH1F("Graph_B0_mumu52","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_B0_mumu52->SetMinimum(4.836234e-05);
   Graph_B0_mumu52->SetMaximum(0.3578167);
   Graph_B0_mumu52->SetDirectory(0);
   Graph_B0_mumu52->SetStats(0);
   Graph_B0_mumu52->SetLineWidth(2);
   Graph_B0_mumu52->SetMarkerStyle(20);
   Graph_B0_mumu52->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu52->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu52->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu52->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu52->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu52->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu52->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu52->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu52->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu52->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu52->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu52->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu52->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu52->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu52->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu52->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu52->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu52->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu52);
   
   graph->Draw("l");
   
   Double_t B_hh_fx53[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy53[73] = {
   0.02591522,
   0.04767291,
   0.06805781,
   0.08665461,
   0.09449459,
   0.0986186,
   0.1039726,
   0.1116565,
   0.1224181,
   0.1363854,
   0.1446207,
   0.1538437,
   0.1642683,
   0.176054,
   0.1891954,
   0.2034567,
   0.2340103,
   0.2504905,
   0.2689731,
   0.2794232,
   0.2909153,
   0.3035783,
   0.3174751,
   0.3325316,
   0.3485828,
   0.3824656,
   0.4158249,
   0.4310218,
   0.4445537,
   0.4559654,
   0.4648727,
   0.4709768,
   0.4740182,
   0.4739258,
   0.4706879,
   0.4643607,
   0.4550673,
   0.442987,
   0.4283159,
   0.4113467,
   0.3924007,
   0.214994,
   0.1954842,
   0.1775779,
   0.1613893,
   0.146907,
   0.1340682,
   0.1227535,
   0.1128069,
   0.1040574,
   0.08947522,
   0.07775396,
   0.06805076,
   0.05988194,
   0.05297746,
   0.04720562,
   0.03866351,
   0.03320124,
   0.02956867,
   0.0244848,
   0.02083614,
   0.01658115,
   0.01330493,
   0.01007286,
   0.007129253,
   0.004752209,
   0.003068369,
   0.001982714,
   0.001295366,
   0.000843796,
   0.0005407167,
   0.0003414734,
   0.0003414734};
   graph = new TGraph(73,B_hh_fx53,B_hh_fy53);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh53 = new TH1F("Graph_B_hh53","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_B_hh53->SetMinimum(0.000307326);
   Graph_B_hh53->SetMaximum(0.5213858);
   Graph_B_hh53->SetDirectory(0);
   Graph_B_hh53->SetStats(0);
   Graph_B_hh53->SetLineWidth(2);
   Graph_B_hh53->SetMarkerStyle(20);
   Graph_B_hh53->GetXaxis()->SetNdivisions(505);
   Graph_B_hh53->GetXaxis()->SetLabelFont(132);
   Graph_B_hh53->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh53->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh53->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh53->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh53->GetXaxis()->SetTitleFont(132);
   Graph_B_hh53->GetYaxis()->SetLabelFont(132);
   Graph_B_hh53->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh53->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh53->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh53->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh53->GetYaxis()->SetTitleFont(132);
   Graph_B_hh53->GetZaxis()->SetLabelFont(132);
   Graph_B_hh53->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh53->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh53->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh53->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh53);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx54[45] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy54[45] = {
   1.588052,
   1.585998,
   1.579836,
   1.56947,
   1.554779,
   1.535824,
   1.512804,
   1.456231,
   1.389616,
   1.317103,
   1.240428,
   1.159309,
   1.073257,
   0.9827842,
   0.7946198,
   0.6096212,
   0.5238321,
   0.4453764,
   0.3756438,
   0.3151327,
   0.2634632,
   0.2197576,
   0.1829575,
   0.1520169,
   0.1260555,
   0.1043412,
   0.07123632,
   0.04862285,
   0.03334041,
   0.02304908,
   0.01141543,
   0.005977101,
   0.003274197,
   0.001845013,
   0.001066425,
   0.0006371619,
   0.0003955856,
   0.0002538885,
   0.0001659796,
   0.0001085676,
   6.995788e-05,
   4.39313e-05,
   2.67112e-05,
   1.566995e-05,
   1.566995e-05};
   graph = new TGraph(45,B0_pimunu_fx54,B0_pimunu_fy54);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu54 = new TH1F("Graph_B0_pimunu54","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_B0_pimunu54->SetMinimum(1.410296e-05);
   Graph_B0_pimunu54->SetMaximum(1.746856);
   Graph_B0_pimunu54->SetDirectory(0);
   Graph_B0_pimunu54->SetStats(0);
   Graph_B0_pimunu54->SetLineWidth(2);
   Graph_B0_pimunu54->SetMarkerStyle(20);
   Graph_B0_pimunu54->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu54->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu54->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu54->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu54->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu54->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu54->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu54->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu54->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu54->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu54->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu54->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu54->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu54->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu54->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu54->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu54->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu54->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu54);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx55[45] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy55[45] = {
   0.3290207,
   0.3279529,
   0.3247785,
   0.3195429,
   0.3122662,
   0.3029408,
   0.2915651,
   0.2782387,
   0.2632386,
   0.2470101,
   0.2301008,
   0.196262,
   0.1800281,
   0.1644818,
   0.1496843,
   0.1356643,
   0.1224491,
   0.1100705,
   0.09854695,
   0.08788025,
   0.07805347,
   0.06903283,
   0.06078427,
   0.05327871,
   0.04649203,
   0.04040694,
   0.03025947,
   0.02259757,
   0.01704115,
   0.01312539,
   0.01039334,
   0.007048733,
   0.005095244,
   0.003753132,
   0.002758122,
   0.002008898,
   0.00144857,
   0.001035048,
   0.0007341886,
   0.0005181585,
   0.0003647231,
   0.0002566474,
   0.0001809103,
   0.0001279176,
   0.0001279176};
   graph = new TGraph(45,B0s_Kmunu_fx55,B0s_Kmunu_fy55);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu55 = new TH1F("Graph_B0s_Kmunu55","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_B0s_Kmunu55->SetMinimum(0.0001151259);
   Graph_B0s_Kmunu55->SetMaximum(0.3619099);
   Graph_B0s_Kmunu55->SetDirectory(0);
   Graph_B0s_Kmunu55->SetStats(0);
   Graph_B0s_Kmunu55->SetLineWidth(2);
   Graph_B0s_Kmunu55->SetMarkerStyle(20);
   Graph_B0s_Kmunu55->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu55->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu55->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu55->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu55->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu55->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu55->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu55->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu55->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu55->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu55->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu55->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu55->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu55->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu55->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu55->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu55->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu55->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu55);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx56[39] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5100,
   5150,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy56[39] = {
   0.0269994,
   0.02695956,
   0.0268409,
   0.02664522,
   0.02637542,
   0.02603563,
   0.02563059,
   0.02516561,
   0.02464649,
   0.02346888,
   0.02214233,
   0.02070544,
   0.01918914,
   0.0160117,
   0.01277855,
   0.01119916,
   0.009680508,
   0.008249938,
   0.00693168,
   0.00574436,
   0.004699349,
   0.003800024,
   0.00304258,
   0.002417412,
   0.001910796,
   0.001506864,
   0.001189258,
   0.0009423288,
   0.0007519313,
   0.0004942409,
   0.0003432901,
   0.0002539138,
   0.0002001609,
   0.0001675635,
   0.0001478699,
   0.0001361017,
   0.0001290834,
   0.0001247503,
   0.0001247503};
   graph = new TGraph(39,Lambda0b_pmunu_fx56,Lambda0b_pmunu_fy56);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu56 = new TH1F("Graph_Lambda0b_pmunu56","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_Lambda0b_pmunu56->SetMinimum(0.0001122753);
   Graph_Lambda0b_pmunu56->SetMaximum(0.02968687);
   Graph_Lambda0b_pmunu56->SetDirectory(0);
   Graph_Lambda0b_pmunu56->SetStats(0);
   Graph_Lambda0b_pmunu56->SetLineWidth(2);
   Graph_Lambda0b_pmunu56->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu56->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu56->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu56->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu56->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu56->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu56->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu56->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu56->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu56->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu56->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu56->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu56->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu56->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu56->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu56->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu56->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu56->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu56);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx57[51] = {
   4900,
   4950,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5006.25,
   5012.5,
   5025,
   5031.25,
   5037.5,
   5050,
   5056.25,
   5062.5,
   5068.75,
   5075,
   5087.5,
   5093.75,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy57[51] = {
   0.5340752,
   0.5188362,
   0.4915489,
   0.4851549,
   0.4775645,
   0.4675091,
   0.4542351,
   0.4377732,
   0.4188619,
   0.3784679,
   0.3591403,
   0.340927,
   0.3057147,
   0.2870919,
   0.2670386,
   0.2455268,
   0.2228887,
   0.1765649,
   0.1541254,
   0.1328876,
   0.113226,
   0.09539634,
   0.07955653,
   0.06572278,
   0.05384497,
   0.04382288,
   0.03547404,
   0.02860532,
   0.02302332,
   0.01851779,
   0.01201943,
   0.007890602,
   0.005268472,
   0.002489928,
   0.001272521,
   0.0004069412,
   0.0001579417,
   6.900098e-05,
   3.353577e-05,
   1.881469e-05,
   1.245341e-05,
   9.489665e-06,
   7.943133e-06,
   7.001336e-06,
   6.317504e-06,
   5.744064e-06,
   5.222025e-06,
   4.730726e-06,
   4.264714e-06,
   3.823809e-06,
   3.823809e-06};
   graph = new TGraph(51,B_pimumu_fx57,B_pimumu_fy57);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu57 = new TH1F("Graph_B_pimumu57","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_B_pimumu57->SetMinimum(3.441428e-06);
   Graph_B_pimumu57->SetMaximum(0.5874823);
   Graph_B_pimumu57->SetDirectory(0);
   Graph_B_pimumu57->SetStats(0);
   Graph_B_pimumu57->SetLineWidth(2);
   Graph_B_pimumu57->SetMarkerStyle(20);
   Graph_B_pimumu57->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu57->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu57->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu57->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu57->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu57->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu57->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu57->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu57->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu57->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu57->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu57->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu57->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu57->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu57->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu57->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu57->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu57->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu57);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx58[42] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy58[42] = {
   0.2176254,
   0.2169526,
   0.2149822,
   0.2118123,
   0.2075834,
   0.2024874,
   0.1967161,
   0.1838407,
   0.1558924,
   0.1274639,
   0.1139289,
   0.1015413,
   0.09067882,
   0.08140318,
   0.07346113,
   0.06643451,
   0.05363987,
   0.04153468,
   0.03062981,
   0.02593164,
   0.02182933,
   0.01833032,
   0.01540057,
   0.01098705,
   0.00801075,
   0.005967559,
   0.004516931,
   0.002655299,
   0.001575427,
   0.0009283187,
   0.0005421486,
   0.0003165761,
   0.0001881228,
   0.0001163611,
   7.615808e-05,
   5.276215e-05,
   3.815584e-05,
   2.826897e-05,
   2.111866e-05,
   1.573204e-05,
   1.160097e-05,
   1.160097e-05};
   graph = new TGraph(42,Bc_Jpsimunu_fx58,Bc_Jpsimunu_fy58);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu58 = new TH1F("Graph_Bc_Jpsimunu58","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_Bc_Jpsimunu58->SetMinimum(1.044088e-05);
   Graph_Bc_Jpsimunu58->SetMaximum(0.2393868);
   Graph_Bc_Jpsimunu58->SetDirectory(0);
   Graph_Bc_Jpsimunu58->SetStats(0);
   Graph_Bc_Jpsimunu58->SetLineWidth(2);
   Graph_Bc_Jpsimunu58->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu58->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu58->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu58->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu58->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu58->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu58->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu58->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu58->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu58->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu58->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu58->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu58->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu58->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu58->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu58->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu58->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu58->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu58->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu58);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx59[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy59[24] = {
   0.4751796,
   0.4506901,
   0.4274627,
   0.4054324,
   0.3845375,
   0.3647195,
   0.3459228,
   0.3280949,
   0.3111857,
   0.295148,
   0.2799369,
   0.2655097,
   0.251826,
   0.2388476,
   0.226538,
   0.2148628,
   0.2037894,
   0.1932866,
   0.1833251,
   0.173877,
   0.1649159,
   0.1564165,
   0.1483552,
   0.1483552};
   graph = new TGraph(24,Combinatorial_fx59,Combinatorial_fy59);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run1_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial59 = new TH1F("Graph_Combinatorial59","Projection of model_Run1_BDTbin5",100,4790,6110);
   Graph_Combinatorial59->SetMinimum(0.1156728);
   Graph_Combinatorial59->SetMaximum(0.5078621);
   Graph_Combinatorial59->SetDirectory(0);
   Graph_Combinatorial59->SetStats(0);
   Graph_Combinatorial59->SetLineWidth(2);
   Graph_Combinatorial59->SetMarkerStyle(20);
   Graph_Combinatorial59->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial59->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial59->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial59->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial59->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial59->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial59->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial59->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial59->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial59->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial59->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial59->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial59->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial59->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial59->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial59->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial59->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial59->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial59);
   
   graph->Draw("l");
   
   Double_t Graph1_fx60[2] = {
   4900,
   6000};
   Double_t Graph1_fy60[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx60,Graph1_fy60);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph160 = new TH1F("Graph_Graph160","Graph",100,4790,6110);
   Graph_Graph160->SetMinimum(0);
   Graph_Graph160->SetMaximum(1.1);
   Graph_Graph160->SetDirectory(0);
   Graph_Graph160->SetStats(0);
   Graph_Graph160->SetLineWidth(2);
   Graph_Graph160->SetMarkerStyle(20);
   Graph_Graph160->GetXaxis()->SetNdivisions(505);
   Graph_Graph160->GetXaxis()->SetLabelFont(132);
   Graph_Graph160->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph160->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph160->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph160->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph160->GetXaxis()->SetTitleFont(132);
   Graph_Graph160->GetYaxis()->SetLabelFont(132);
   Graph_Graph160->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph160->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph160->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph160->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph160->GetYaxis()->SetTitleFont(132);
   Graph_Graph160->GetZaxis()->SetLabelFont(132);
   Graph_Graph160->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph160->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph160->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph160->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph160);
   
   graph->Draw("l");
   
   Double_t data_2_fx3012[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3012[22] = {
   8,
   3,
   1,
   1,
   -100,
   1,
   -100,
   1,
   -100,
   2,
   -100,
   1,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100};
   Double_t data_2_felx3012[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3012[22] = {
   2.768386,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0};
   Double_t data_2_fehx3012[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3012[22] = {
   3.945142,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_2_fx3012,data_2_fy3012,data_2_felx3012,data_2_fehx3012,data_2_fely3012,data_2_fehy3012);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run1_BDTbin5_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23012 = new TH1F("Graph_data_23012","Histogram of Run1_BDTbin5_plot__mass",100,4790,6110);
   Graph_data_23012->SetMinimum(-111.1945);
   Graph_data_23012->SetMaximum(23.13966);
   Graph_data_23012->SetDirectory(0);
   Graph_data_23012->SetStats(0);
   Graph_data_23012->SetLineWidth(2);
   Graph_data_23012->SetMarkerStyle(20);
   Graph_data_23012->GetXaxis()->SetNdivisions(505);
   Graph_data_23012->GetXaxis()->SetLabelFont(132);
   Graph_data_23012->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23012->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23012->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23012->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23012->GetXaxis()->SetTitleFont(132);
   Graph_data_23012->GetYaxis()->SetLabelFont(132);
   Graph_data_23012->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23012->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23012->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23012->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23012->GetYaxis()->SetTitleFont(132);
   Graph_data_23012->GetZaxis()->SetLabelFont(132);
   Graph_data_23012->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23012->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23012->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23012);
   
   grae->Draw("p");
   
   TH1D *frame_3a7d130__16 = new TH1D("frame_3a7d130__16","Run1_BDTbin5",22,4900,6000);
   frame_3a7d130__16->SetBinContent(1,12.5424);
   frame_3a7d130__16->SetMinimum(-0.6);
   frame_3a7d130__16->SetMaximum(12.5424);
   frame_3a7d130__16->SetEntries(1);
   frame_3a7d130__16->SetDirectory(0);
   frame_3a7d130__16->SetStats(0);
   frame_3a7d130__16->SetLineWidth(2);
   frame_3a7d130__16->SetMarkerStyle(20);
   frame_3a7d130__16->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a7d130__16->GetXaxis()->SetNdivisions(505);
   frame_3a7d130__16->GetXaxis()->SetLabelFont(132);
   frame_3a7d130__16->GetXaxis()->SetLabelOffset(0.01);
   frame_3a7d130__16->GetXaxis()->SetLabelSize(0.06);
   frame_3a7d130__16->GetXaxis()->SetTitleSize(0.06);
   frame_3a7d130__16->GetXaxis()->SetTitleOffset(1.1);
   frame_3a7d130__16->GetXaxis()->SetTitleFont(132);
   frame_3a7d130__16->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a7d130__16->GetYaxis()->SetLabelFont(132);
   frame_3a7d130__16->GetYaxis()->SetLabelOffset(0.01);
   frame_3a7d130__16->GetYaxis()->SetLabelSize(0.06);
   frame_3a7d130__16->GetYaxis()->SetTitleSize(0.06);
   frame_3a7d130__16->GetYaxis()->SetTitleOffset(0.8);
   frame_3a7d130__16->GetYaxis()->SetTitleFont(132);
   frame_3a7d130__16->GetZaxis()->SetLabelFont(132);
   frame_3a7d130__16->GetZaxis()->SetLabelSize(0.06);
   frame_3a7d130__16->GetZaxis()->SetTitleSize(0.072);
   frame_3a7d130__16->GetZaxis()->SetTitleOffset(1.2);
   frame_3a7d130__16->GetZaxis()->SetTitleFont(132);
   frame_3a7d130__16->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("3 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.60 #leq BDT < 0.70");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run1_BDTbin5->Modified();
   canv_nopull_Run1_BDTbin5->cd();
   canv_nopull_Run1_BDTbin5->SetSelected(canv_nopull_Run1_BDTbin5);

   canv_nopull_Run1_BDTbin5->SaveAs("Fig10_left_d.pdf");
   canv_nopull_Run1_BDTbin5->SaveAs("Fig10_left_d.png");
   canv_nopull_Run1_BDTbin5->SaveAs("Fig10_left_d.eps");
}


==> figs/Fig10_left_e.C <==
void Fig10_left_e()
{
//=========Macro generated from canvas: canv_nopull_Run1_BDTbin6/canvas for BDT bin Run1_BDTbin6
//=========  (Sat Apr 17 19:17:02 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run1_BDTbin6 = new TCanvas("canv_nopull_Run1_BDTbin6", "canvas for BDT bin Run1_BDTbin6",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run1_BDTbin6->SetHighLightColor(2);
   canv_nopull_Run1_BDTbin6->Range(4709.877,-2.939939,6067.901,10.74718);
   canv_nopull_Run1_BDTbin6->SetFillColor(0);
   canv_nopull_Run1_BDTbin6->SetBorderMode(0);
   canv_nopull_Run1_BDTbin6->SetBorderSize(2);
   canv_nopull_Run1_BDTbin6->SetTickx(1);
   canv_nopull_Run1_BDTbin6->SetTicky(1);
   canv_nopull_Run1_BDTbin6->SetLeftMargin(0.14);
   canv_nopull_Run1_BDTbin6->SetRightMargin(0.05);
   canv_nopull_Run1_BDTbin6->SetTopMargin(0.05);
   canv_nopull_Run1_BDTbin6->SetBottomMargin(0.16);
   canv_nopull_Run1_BDTbin6->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin6->SetFrameBorderMode(0);
   canv_nopull_Run1_BDTbin6->SetFrameLineWidth(2);
   canv_nopull_Run1_BDTbin6->SetFrameBorderMode(0);
   
   TH1D *frame_3a6d020__17 = new TH1D("frame_3a6d020__17","Run1_BDTbin6",22,4900,6000);
   frame_3a6d020__17->SetBinContent(1,10.06282);
   frame_3a6d020__17->SetMinimum(-0.75);
   frame_3a6d020__17->SetMaximum(10.06282);
   frame_3a6d020__17->SetEntries(1);
   frame_3a6d020__17->SetDirectory(0);
   frame_3a6d020__17->SetStats(0);
   frame_3a6d020__17->SetLineWidth(2);
   frame_3a6d020__17->SetMarkerStyle(20);
   frame_3a6d020__17->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a6d020__17->GetXaxis()->SetNdivisions(505);
   frame_3a6d020__17->GetXaxis()->SetLabelFont(132);
   frame_3a6d020__17->GetXaxis()->SetLabelOffset(0.01);
   frame_3a6d020__17->GetXaxis()->SetLabelSize(0.06);
   frame_3a6d020__17->GetXaxis()->SetTitleSize(0.06);
   frame_3a6d020__17->GetXaxis()->SetTitleOffset(1.1);
   frame_3a6d020__17->GetXaxis()->SetTitleFont(132);
   frame_3a6d020__17->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a6d020__17->GetYaxis()->SetLabelFont(132);
   frame_3a6d020__17->GetYaxis()->SetLabelOffset(0.01);
   frame_3a6d020__17->GetYaxis()->SetLabelSize(0.06);
   frame_3a6d020__17->GetYaxis()->SetTitleSize(0.06);
   frame_3a6d020__17->GetYaxis()->SetTitleOffset(0.8);
   frame_3a6d020__17->GetYaxis()->SetTitleFont(132);
   frame_3a6d020__17->GetZaxis()->SetLabelFont(132);
   frame_3a6d020__17->GetZaxis()->SetLabelSize(0.06);
   frame_3a6d020__17->GetZaxis()->SetTitleSize(0.072);
   frame_3a6d020__17->GetZaxis()->SetTitleOffset(1.2);
   frame_3a6d020__17->GetZaxis()->SetTitleFont(132);
   frame_3a6d020__17->Draw("FUNC");
   
   Double_t data_fx3013[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3013[22] = {
   6,
   4,
   1,
   1,
   2,
   1,
   1,
   1,
   2,
   5,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100};
   Double_t data_felx3013[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3013[22] = {
   2.379931,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   2.159691,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3013[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3013[22] = {
   3.583642,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   3.382473,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3013,data_fy3013,data_felx3013,data_fehx3013,data_fely3013,data_fehy3013);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin6_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3013 = new TH1F("Graph_data3013","Histogram of Run1_BDTbin6_plot__mass",100,4790,6110);
   Graph_data3013->SetMinimum(-110.9584);
   Graph_data3013->SetMaximum(20.54201);
   Graph_data3013->SetDirectory(0);
   Graph_data3013->SetStats(0);
   Graph_data3013->SetLineWidth(2);
   Graph_data3013->SetMarkerStyle(20);
   Graph_data3013->GetXaxis()->SetNdivisions(505);
   Graph_data3013->GetXaxis()->SetLabelFont(132);
   Graph_data3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3013->GetXaxis()->SetLabelSize(0.06);
   Graph_data3013->GetXaxis()->SetTitleSize(0.072);
   Graph_data3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3013->GetXaxis()->SetTitleFont(132);
   Graph_data3013->GetYaxis()->SetLabelFont(132);
   Graph_data3013->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3013->GetYaxis()->SetLabelSize(0.06);
   Graph_data3013->GetYaxis()->SetTitleSize(0.072);
   Graph_data3013->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3013->GetYaxis()->SetTitleFont(132);
   Graph_data3013->GetZaxis()->SetLabelFont(132);
   Graph_data3013->GetZaxis()->SetLabelSize(0.06);
   Graph_data3013->GetZaxis()->SetTitleSize(0.072);
   Graph_data3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3013);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx61[48] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5312.5,
   5325,
   5350,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy61[48] = {
   -0.437652,
   -0.4372733,
   -0.4357594,
   -0.4310954,
   -0.4199615,
   -0.3958446,
   -0.3692758,
   -0.3548623,
   -0.3395432,
   -0.3231651,
   -0.3055282,
   -0.2863646,
   -0.2653028,
   -0.2418084,
   -0.2289165,
   -0.2150986,
   -0.2002086,
   -0.1840955,
   -0.1666377,
   -0.1477977,
   -0.1276638,
   -0.1064335,
   -0.06227107,
   -0.04145001,
   -0.03219713,
   -0.02407007,
   -0.01725173,
   -0.01181315,
   -0.007704408,
   -0.004772888,
   -0.001556054,
   -0.0004034351,
   -1.312193e-05,
   -6.573016e-10,
   -4.955371e-16,
   -4.524234e-17,
   -6.051042e-18,
   -2.254013e-17,
   -3.775418e-17,
   -8.047886e-17,
   -5.011559e-17,
   -2.445493e-11,
   -2.808024e-06,
   -0.0001983583,
   -0.001135649,
   -0.002473087,
   -0.004815541,
   -0.004815541};
   TGraph *graph = new TGraph(48,B0s_mumugamma_fx61,B0s_mumugamma_fy61);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma61 = new TH1F("Graph_B0s_mumugamma61","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_B0s_mumugamma61->SetMinimum(-0.4814172);
   Graph_B0s_mumugamma61->SetMaximum(0.0437652);
   Graph_B0s_mumugamma61->SetDirectory(0);
   Graph_B0s_mumugamma61->SetStats(0);
   Graph_B0s_mumugamma61->SetLineWidth(2);
   Graph_B0s_mumugamma61->SetMarkerStyle(20);
   Graph_B0s_mumugamma61->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma61->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma61->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma61->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma61->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma61->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma61->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma61->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma61->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma61->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma61->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma61->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma61->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma61->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma61->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma61->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma61->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma61->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma61);
   
   graph->Draw("l");
   
   Double_t Graph0_fx62[96] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5312.5,
   5325,
   5350,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5412.5,
   5400,
   5393.75,
   5387.5,
   5381.25,
   5375,
   5368.75,
   5362.5,
   5350,
   5325,
   5312.5,
   5300,
   5287.5,
   5275,
   5262.5,
   5250,
   5237.5,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5075,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy62[96] = {
   -0.1668935,
   -0.166749,
   -0.1661717,
   -0.1643932,
   -0.1601474,
   -0.1509507,
   -0.140819,
   -0.1353226,
   -0.1294808,
   -0.1232352,
   -0.1165096,
   -0.1092018,
   -0.1011701,
   -0.09221081,
   -0.08729465,
   -0.08202533,
   -0.0763472,
   -0.07020267,
   -0.06354536,
   -0.05636094,
   -0.04868308,
   -0.04058718,
   -0.02374635,
   -0.01580648,
   -0.012278,
   -0.009178838,
   -0.006578746,
   -0.004504807,
   -0.002937986,
   -0.001820085,
   -0.0005933831,
   -0.0001538453,
   -5.003895e-06,
   -2.506543e-10,
   -1.889673e-16,
   -1.725264e-17,
   -2.307494e-18,
   -8.595415e-18,
   -1.439711e-17,
   -3.068967e-17,
   -1.9111e-17,
   -9.325602e-12,
   -1.070807e-06,
   -7.564162e-05,
   -0.0004330664,
   -0.0009430827,
   -0.00183635,
   -0.00183635,
   -0.007794731,
   -0.007794731,
   -0.004003091,
   -0.001838231,
   -0.000321075,
   -4.54524e-06,
   -3.958426e-11,
   -8.112019e-17,
   -1.30268e-16,
   -6.111124e-17,
   -3.648485e-17,
   -9.79459e-18,
   -7.323205e-17,
   -8.021069e-16,
   -1.063949e-09,
   -2.123997e-05,
   -0.000653025,
   -0.002518725,
   -0.007725691,
   -0.01247083,
   -0.0191215,
   -0.02792472,
   -0.03896129,
   -0.05211626,
   -0.06709354,
   -0.1007958,
   -0.1722799,
   -0.2066444,
   -0.2392345,
   -0.2697301,
   -0.2979884,
   -0.32407,
   -0.3481718,
   -0.3705384,
   -0.391406,
   -0.4294354,
   -0.4635274,
   -0.4945467,
   -0.523095,
   -0.5496056,
   -0.5744021,
   -0.5977326,
   -0.6407386,
   -0.6797756,
   -0.6977975,
   -0.705347,
   -0.7077975,
   -0.7084105};
   graph = new TGraph(96,Graph0_fx62,Graph0_fy62);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1200;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph062 = new TH1F("Graph_Graph062","Graph",100,4790,6110);
   Graph_Graph062->SetMinimum(-0.7792515);
   Graph_Graph062->SetMaximum(0.07084105);
   Graph_Graph062->SetDirectory(0);
   Graph_Graph062->SetStats(0);
   Graph_Graph062->SetLineWidth(2);
   Graph_Graph062->SetMarkerStyle(20);
   Graph_Graph062->GetXaxis()->SetNdivisions(505);
   Graph_Graph062->GetXaxis()->SetLabelFont(132);
   Graph_Graph062->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph062->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph062->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph062->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph062->GetXaxis()->SetTitleFont(132);
   Graph_Graph062->GetYaxis()->SetLabelFont(132);
   Graph_Graph062->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph062->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph062->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph062->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph062->GetYaxis()->SetTitleFont(132);
   Graph_Graph062->GetZaxis()->SetLabelFont(132);
   Graph_Graph062->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph062->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph062->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph062->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph062);
   
   graph->Draw("f");
   
   TH1D *frame_3a6d020__18 = new TH1D("frame_3a6d020__18","Run1_BDTbin6",22,4900,6000);
   frame_3a6d020__18->SetBinContent(1,10.06282);
   frame_3a6d020__18->SetMinimum(-0.75);
   frame_3a6d020__18->SetMaximum(10.06282);
   frame_3a6d020__18->SetEntries(1);
   frame_3a6d020__18->SetDirectory(0);
   frame_3a6d020__18->SetStats(0);
   frame_3a6d020__18->SetLineWidth(2);
   frame_3a6d020__18->SetMarkerStyle(20);
   frame_3a6d020__18->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a6d020__18->GetXaxis()->SetNdivisions(505);
   frame_3a6d020__18->GetXaxis()->SetLabelFont(132);
   frame_3a6d020__18->GetXaxis()->SetLabelOffset(0.01);
   frame_3a6d020__18->GetXaxis()->SetLabelSize(0.06);
   frame_3a6d020__18->GetXaxis()->SetTitleSize(0.06);
   frame_3a6d020__18->GetXaxis()->SetTitleOffset(1.1);
   frame_3a6d020__18->GetXaxis()->SetTitleFont(132);
   frame_3a6d020__18->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a6d020__18->GetYaxis()->SetLabelFont(132);
   frame_3a6d020__18->GetYaxis()->SetLabelOffset(0.01);
   frame_3a6d020__18->GetYaxis()->SetLabelSize(0.06);
   frame_3a6d020__18->GetYaxis()->SetTitleSize(0.06);
   frame_3a6d020__18->GetYaxis()->SetTitleOffset(0.8);
   frame_3a6d020__18->GetYaxis()->SetTitleFont(132);
   frame_3a6d020__18->GetZaxis()->SetLabelFont(132);
   frame_3a6d020__18->GetZaxis()->SetLabelSize(0.06);
   frame_3a6d020__18->GetZaxis()->SetTitleSize(0.072);
   frame_3a6d020__18->GetZaxis()->SetTitleOffset(1.2);
   frame_3a6d020__18->GetZaxis()->SetTitleFont(132);
   frame_3a6d020__18->Draw("AXISSAME");
   
   TH1D *frame_3806140__19 = new TH1D("frame_3806140__19","Run1_BDTbin6",22,4900,6000);
   frame_3806140__19->SetBinContent(1,10.06282);
   frame_3806140__19->SetMinimum(-0.75);
   frame_3806140__19->SetMaximum(10.06282);
   frame_3806140__19->SetEntries(1);
   frame_3806140__19->SetDirectory(0);
   frame_3806140__19->SetStats(0);
   frame_3806140__19->SetLineWidth(2);
   frame_3806140__19->SetMarkerStyle(20);
   frame_3806140__19->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3806140__19->GetXaxis()->SetNdivisions(505);
   frame_3806140__19->GetXaxis()->SetLabelFont(132);
   frame_3806140__19->GetXaxis()->SetLabelOffset(0.01);
   frame_3806140__19->GetXaxis()->SetLabelSize(0.06);
   frame_3806140__19->GetXaxis()->SetTitleSize(0.06);
   frame_3806140__19->GetXaxis()->SetTitleOffset(1.1);
   frame_3806140__19->GetXaxis()->SetTitleFont(132);
   frame_3806140__19->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3806140__19->GetYaxis()->SetLabelFont(132);
   frame_3806140__19->GetYaxis()->SetLabelOffset(0.01);
   frame_3806140__19->GetYaxis()->SetLabelSize(0.06);
   frame_3806140__19->GetYaxis()->SetTitleSize(0.06);
   frame_3806140__19->GetYaxis()->SetTitleOffset(0.8);
   frame_3806140__19->GetYaxis()->SetTitleFont(132);
   frame_3806140__19->GetZaxis()->SetLabelFont(132);
   frame_3806140__19->GetZaxis()->SetLabelSize(0.06);
   frame_3806140__19->GetZaxis()->SetTitleSize(0.072);
   frame_3806140__19->GetZaxis()->SetTitleOffset(1.2);
   frame_3806140__19->GetZaxis()->SetTitleFont(132);
   frame_3806140__19->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx63[184] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5301.562,
   5303.125,
   5306.25,
   5312.5,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5312.5,
   5306.25,
   5303.125,
   5301.562,
   5300,
   5298.438,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5265.625,
   5262.5,
   5259.375,
   5256.25,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5234.375,
   5231.25,
   5228.125,
   5225,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy63[184] = {
   0.002439068,
   0.003181661,
   0.004342992,
   0.006320675,
   0.01014124,
   0.0192215,
   0.02953185,
   0.03828559,
   0.05181658,
   0.06156782,
   0.07447959,
   0.09211569,
   0.1171588,
   0.1338564,
   0.154543,
   0.1806268,
   0.2142058,
   0.2347554,
   0.2585223,
   0.286228,
   0.3188111,
   0.35739,
   0.4002631,
   0.4462223,
   0.495195,
   0.5470522,
   0.6015561,
   0.7175145,
   0.840285,
   0.9661673,
   1.090679,
   1.208791,
   1.263803,
   1.315247,
   1.362492,
   1.404944,
   1.442053,
   1.473333,
   1.498363,
   1.516804,
   1.528404,
   1.533002,
   1.530535,
   1.521037,
   1.504639,
   1.481566,
   1.452133,
   1.416735,
   1.375841,
   1.329983,
   1.279741,
   1.225739,
   1.168614,
   1.109049,
   0.9851713,
   0.7356935,
   0.6185047,
   0.5632405,
   0.510554,
   0.4606968,
   0.413816,
   0.3700156,
   0.3293483,
   0.2918203,
   0.2573964,
   0.2260053,
   0.1975451,
   0.1718843,
   0.1489532,
   0.129992,
   0.1145384,
   0.09110313,
   0.07438105,
   0.06200143,
   0.05256204,
   0.03931039,
   0.03062169,
   0.02023615,
   0.01089866,
   0.004782544,
   0.002726941,
   0.001779468,
   0.001261063,
   0.0009448925,
   0.0007370148,
   0.0005925832,
   0.0004878992,
   0.0004094436,
   0.0003490278,
   0.0003014475,
   0.0002632612,
   0.0002632612,
   4.966005e-05,
   4.966005e-05,
   5.688918e-05,
   6.590089e-05,
   7.734946e-05,
   9.222493e-05,
   0.0001120861,
   0.0001395084,
   0.0001790111,
   0.0002391555,
   0.000337902,
   0.0005187002,
   0.0009119763,
   0.002087146,
   0.0038891,
   0.005898299,
   0.007580393,
   0.01014437,
   0.01196786,
   0.0143538,
   0.01756383,
   0.02203177,
   0.02495521,
   0.02853768,
   0.03297765,
   0.03805135,
   0.0436915,
   0.04991776,
   0.05674896,
   0.0641975,
   0.07226829,
   0.08095777,
   0.09025294,
   0.1001306,
   0.110545,
   0.1214857,
   0.1446131,
   0.1936449,
   0.2178886,
   0.2295308,
   0.2406649,
   0.251186,
   0.2609633,
   0.2698787,
   0.2778218,
   0.284692,
   0.2904009,
   0.294874,
   0.2980521,
   0.2998929,
   0.3003718,
   0.2994823,
   0.2972363,
   0.293664,
   0.2888127,
   0.2827464,
   0.275544,
   0.2672977,
   0.2581114,
   0.2480979,
   0.2373773,
   0.2143159,
   0.1899383,
   0.165222,
   0.1410471,
   0.1181524,
   0.1073561,
   0.09710348,
   0.08739772,
   0.07828254,
   0.0697934,
   0.06226148,
   0.05593635,
   0.05054999,
   0.04592366,
   0.04191942,
   0.03536825,
   0.03027269,
   0.02622748,
   0.02295984,
   0.01805496,
   0.01459806,
   0.01206585,
   0.0101528,
   0.007497422,
   0.005779256,
   0.003755725,
   0.001974863,
   0.001226743,
   0.0008401995,
   0.0006136506,
   0.0004690664};
   graph = new TGraph(184,B0_mumu_fx63,B0_mumu_fy63);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu63 = new TH1F("Graph_B0_mumu63","",184,4790,6110);
   Graph_B0_mumu63->SetMinimum(4.469404e-05);
   Graph_B0_mumu63->SetMaximum(1.686298);
   Graph_B0_mumu63->SetDirectory(0);
   Graph_B0_mumu63->SetStats(0);
   Graph_B0_mumu63->SetLineWidth(2);
   Graph_B0_mumu63->SetMarkerStyle(20);
   Graph_B0_mumu63->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu63->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu63->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu63->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu63->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu63->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu63->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu63->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu63->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu63->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu63->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu63->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu63->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu63->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu63->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu63->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu63->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu63);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx64[196] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5400,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5426.562,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5434.375,
   5431.25,
   5428.125,
   5426.562,
   5425,
   5423.438,
   5421.875,
   5420.312,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5400,
   5393.75,
   5390.625,
   5389.062,
   5387.5,
   5385.938,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5339.062,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy64[196] = {
   0.007840194,
   0.009672364,
   0.01226773,
   0.01613149,
   0.02227818,
   0.03301283,
   0.05460337,
   0.07489957,
   0.1098545,
   0.1378224,
   0.1786077,
   0.2416855,
   0.2871734,
   0.3474459,
   0.4298505,
   0.4829805,
   0.5470233,
   0.6252527,
   0.7222881,
   0.8448245,
   0.9186047,
   1.002876,
   1.099771,
   1.211996,
   1.34304,
   1.49733,
   1.675514,
   1.866759,
   2.071066,
   2.288109,
   2.517268,
   2.757683,
   3.2676,
   3.806036,
   4.357026,
   4.901666,
   5.164929,
   5.418422,
   5.659311,
   5.8848,
   6.092181,
   6.278891,
   6.442564,
   6.581082,
   6.692622,
   6.775695,
   6.829181,
   6.852353,
   6.844895,
   6.806909,
   6.738912,
   6.641825,
   6.51695,
   6.365945,
   6.190781,
   5.993702,
   5.777177,
   5.543847,
   5.296469,
   5.037864,
   4.498257,
   3.403615,
   2.885092,
   2.639308,
   2.404245,
   2.180888,
   1.969978,
   1.772025,
   1.587323,
   1.415968,
   1.257881,
   1.112825,
   0.980437,
   0.8602403,
   0.751184,
   0.6531819,
   0.5719705,
   0.5055681,
   0.4505672,
   0.3653428,
   0.3029937,
   0.255873,
   0.1903277,
   0.1477312,
   0.09720692,
   0.06929278,
   0.04080988,
   0.01948486,
   0.01157061,
   0.007733771,
   0.005568533,
   0.00421998,
   0.003319731,
   0.00268697,
   0.002224151,
   0.001874727,
   0.001604006,
   0.001604006,
   0.001063868,
   0.001063868,
   0.001244921,
   0.001478907,
   0.001789265,
   0.00221427,
   0.002820074,
   0.003729586,
   0.005193937,
   0.007798112,
   0.01319662,
   0.02785533,
   0.04758178,
   0.06700212,
   0.1022373,
   0.1319335,
   0.1774658,
   0.2100048,
   0.2527358,
   0.3104427,
   0.3472076,
   0.3910614,
   0.4440501,
   0.5107049,
   0.5894891,
   0.677713,
   0.775304,
   0.8825974,
   0.9998307,
   1.127127,
   1.264481,
   1.41174,
   1.568598,
   1.73458,
   1.909038,
   2.091146,
   2.474111,
   3.276351,
   3.668554,
   3.855754,
   4.034371,
   4.202441,
   4.358059,
   4.499413,
   4.624821,
   4.732763,
   4.821906,
   4.891138,
   4.939585,
   4.96663,
   4.971929,
   4.955413,
   4.917294,
   4.858057,
   4.778454,
   4.679482,
   4.562372,
   4.428554,
   4.279639,
   4.117377,
   3.943633,
   3.760348,
   3.569501,
   3.173053,
   2.769636,
   2.373515,
   1.996479,
   1.818192,
   1.648002,
   1.486645,
   1.334678,
   1.19256,
   1.063776,
   0.9555402,
   0.8634485,
   0.7843345,
   0.7158496,
   0.6561549,
   0.6037942,
   0.5166371,
   0.4474527,
   0.3915757,
   0.3457686,
   0.3077261,
   0.2486559,
   0.2054058,
   0.1727452,
   0.1274384,
   0.09814512,
   0.07806709,
   0.05300087,
   0.03847555,
   0.02307422,
   0.01545477,
   0.01111345,
   0.008397658,
   0.006581804,
   0.005305566};
   graph = new TGraph(196,B0s_mumu_fx64,B0s_mumu_fy64);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu64 = new TH1F("Graph_B0s_mumu64","",196,4790,6110);
   Graph_B0s_mumu64->SetMinimum(0.0009574813);
   Graph_B0s_mumu64->SetMaximum(7.537482);
   Graph_B0s_mumu64->SetDirectory(0);
   Graph_B0s_mumu64->SetStats(0);
   Graph_B0s_mumu64->SetLineWidth(2);
   Graph_B0s_mumu64->SetMarkerStyle(20);
   Graph_B0s_mumu64->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu64->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu64->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu64->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu64->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu64->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu64->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu64->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu64->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu64->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu64->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu64->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu64->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu64->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu64->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu64->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu64->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu64);
   
   graph->Draw("f");
   
   Double_t data_fx3014[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3014[22] = {
   6,
   4,
   1,
   1,
   2,
   1,
   1,
   1,
   2,
   5,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100};
   Double_t data_felx3014[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3014[22] = {
   2.379931,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   2.159691,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3014[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3014[22] = {
   3.583642,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   3.382473,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_fx3014,data_fy3014,data_felx3014,data_fehx3014,data_fely3014,data_fehy3014);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run1_BDTbin6_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3014 = new TH1F("Graph_data3014","Histogram of Run1_BDTbin6_plot__mass",100,4790,6110);
   Graph_data3014->SetMinimum(-110.9584);
   Graph_data3014->SetMaximum(20.54201);
   Graph_data3014->SetDirectory(0);
   Graph_data3014->SetStats(0);
   Graph_data3014->SetLineWidth(2);
   Graph_data3014->SetMarkerStyle(20);
   Graph_data3014->GetXaxis()->SetNdivisions(505);
   Graph_data3014->GetXaxis()->SetLabelFont(132);
   Graph_data3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3014->GetXaxis()->SetLabelSize(0.06);
   Graph_data3014->GetXaxis()->SetTitleSize(0.072);
   Graph_data3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3014->GetXaxis()->SetTitleFont(132);
   Graph_data3014->GetYaxis()->SetLabelFont(132);
   Graph_data3014->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3014->GetYaxis()->SetLabelSize(0.06);
   Graph_data3014->GetYaxis()->SetTitleSize(0.072);
   Graph_data3014->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3014->GetYaxis()->SetTitleFont(132);
   Graph_data3014->GetZaxis()->SetLabelFont(132);
   Graph_data3014->GetZaxis()->SetLabelSize(0.06);
   Graph_data3014->GetZaxis()->SetTitleSize(0.072);
   Graph_data3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3014);
   
   grae->Draw("p");
   
   Double_t Total_fx65[129] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4943.75,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5156.25,
   5162.5,
   5175,
   5187.5,
   5193.75,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5290.625,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5342.188,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5400,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5426.562,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy65[129] = {
   4.225112,
   4.224769,
   4.197385,
   4.142701,
   4.103761,
   4.055714,
   3.933866,
   3.798148,
   3.666161,
   3.52164,
   3.350179,
   3.162972,
   2.778435,
   1.96771,
   1.787509,
   1.631904,
   1.504044,
   1.405777,
   1.369,
   1.341135,
   1.311271,
   1.309872,
   1.320229,
   1.342122,
   1.38061,
   1.440015,
   1.521036,
   1.619545,
   1.838751,
   1.95353,
   2.079734,
   2.197712,
   2.296436,
   2.333988,
   2.360691,
   2.374439,
   2.373334,
   2.355891,
   2.321311,
   2.26967,
   2.202037,
   2.120539,
   2.028212,
   1.826904,
   1.634186,
   1.553223,
   1.488862,
   1.44597,
   1.429834,
   1.433727,
   1.446809,
   1.470295,
   1.505442,
   1.55415,
   1.618446,
   1.701224,
   1.806138,
   1.935548,
   2.080455,
   2.239708,
   2.412623,
   2.598026,
   2.79475,
   3.001512,
   3.216821,
   3.66661,
   4.129228,
   4.587448,
   5.022389,
   5.225032,
   5.414578,
   5.588716,
   5.74524,
   5.882179,
   5.997692,
   6.090265,
   6.158615,
   6.20179,
   6.219182,
   6.210482,
   6.175794,
   6.115504,
   6.03038,
   5.921496,
   5.790213,
   5.638193,
   5.467283,
   5.279568,
   5.077252,
   4.862662,
   4.638189,
   4.169164,
   3.214478,
   2.760574,
   2.545039,
   2.338678,
   2.142402,
   1.956907,
   1.782683,
   1.62004,
   1.469095,
   1.329819,
   1.202032,
   1.085435,
   0.9796271,
   0.8841168,
   0.8002126,
   0.7315488,
   0.6748728,
   0.6274591,
   0.5529872,
   0.4975227,
   0.4548574,
   0.3939336,
   0.3527911,
   0.3010186,
   0.2696881,
   0.23262,
   0.1927158,
   0.1666499,
   0.1463241,
   0.1301139,
   0.117445,
   0.1075513,
   0.09954639,
   0.09276828,
   0.08684761,
   0.07571575,
   0.07571575};
   graph = new TGraph(129,Total_fx65,Total_fy65);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total65 = new TH1F("Graph_Total65","Projection of model_Run1_BDTbin6",129,4790,6110);
   Graph_Total65->SetMinimum(0.06814418);
   Graph_Total65->SetMaximum(6.833529);
   Graph_Total65->SetDirectory(0);
   Graph_Total65->SetStats(0);
   Graph_Total65->SetLineWidth(2);
   Graph_Total65->SetMarkerStyle(20);
   Graph_Total65->GetXaxis()->SetNdivisions(505);
   Graph_Total65->GetXaxis()->SetLabelFont(132);
   Graph_Total65->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total65->GetXaxis()->SetLabelSize(0.06);
   Graph_Total65->GetXaxis()->SetTitleSize(0.072);
   Graph_Total65->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total65->GetXaxis()->SetTitleFont(132);
   Graph_Total65->GetYaxis()->SetLabelFont(132);
   Graph_Total65->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total65->GetYaxis()->SetLabelSize(0.06);
   Graph_Total65->GetYaxis()->SetTitleSize(0.072);
   Graph_Total65->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total65->GetYaxis()->SetTitleFont(132);
   Graph_Total65->GetZaxis()->SetLabelFont(132);
   Graph_Total65->GetZaxis()->SetLabelSize(0.06);
   Graph_Total65->GetZaxis()->SetTitleSize(0.072);
   Graph_Total65->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total65);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx66[98] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5385.938,
   5387.5,
   5389.062,
   5390.625,
   5393.75,
   5400,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5423.438,
   5425,
   5426.562,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy66[98] = {
   0.00657288,
   0.008127084,
   0.0103327,
   0.01362247,
   0.01886647,
   0.02804353,
   0.04653946,
   0.06395022,
   0.0939608,
   0.1179838,
   0.153023,
   0.2072154,
   0.2462896,
   0.2980509,
   0.3687883,
   0.4143745,
   0.4692995,
   0.5363527,
   0.6194626,
   0.7243094,
   0.7873798,
   0.859363,
   0.9420526,
   1.037722,
   1.14929,
   1.280553,
   1.434037,
   1.600718,
   1.778855,
   1.968056,
   2.16773,
   2.377081,
   2.820557,
   3.287836,
   3.76504,
   4.235584,
   4.462638,
   4.681028,
   4.888344,
   5.082219,
   5.260368,
   5.420631,
   5.561023,
   5.679768,
   5.77534,
   5.846495,
   5.892297,
   5.912141,
   5.905763,
   5.873247,
   5.815025,
   5.731866,
   5.624857,
   5.495383,
   5.345097,
   5.17588,
   4.989809,
   4.789109,
   4.576111,
   4.353209,
   3.887304,
   2.938863,
   2.488119,
   2.274173,
   2.069413,
   1.874743,
   1.690859,
   1.518253,
   1.357225,
   1.2079,
   1.070239,
   0.9440647,
   0.829075,
   0.7248647,
   0.6309445,
   0.548616,
   0.481516,
   0.4263878,
   0.3805049,
   0.3090393,
   0.2564992,
   0.2166694,
   0.1611306,
   0.1249842,
   0.08210452,
   0.05843728,
   0.0343326,
   0.01634074,
   0.009684362,
   0.006463854,
   0.00464906,
   0.003520027,
   0.002767001,
   0.002238118,
   0.001851529,
   0.001559824,
   0.001333937,
   0.001333937};
   graph = new TGraph(98,B0s_mumu_fx66,B0s_mumu_fy66);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu66 = new TH1F("Graph_B0s_mumu66","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_B0s_mumu66->SetMinimum(0.001200543);
   Graph_B0s_mumu66->SetMaximum(6.503222);
   Graph_B0s_mumu66->SetDirectory(0);
   Graph_B0s_mumu66->SetStats(0);
   Graph_B0s_mumu66->SetLineWidth(2);
   Graph_B0s_mumu66->SetMarkerStyle(20);
   Graph_B0s_mumu66->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu66->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu66->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu66->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu66->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu66->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu66->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu66->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu66->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu66->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu66->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu66->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu66->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu66->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu66->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu66->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu66->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu66->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu66);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx67[92] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5234.375,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5298.438,
   5300,
   5301.562,
   5303.125,
   5306.25,
   5312.5,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy67[92] = {
   0.001454067,
   0.001897656,
   0.002591596,
   0.003773709,
   0.006058052,
   0.01148861,
   0.01765555,
   0.02289151,
   0.03098469,
   0.03681684,
   0.04453882,
   0.05508532,
   0.07005934,
   0.08004192,
   0.09240784,
   0.1079975,
   0.1280626,
   0.1403395,
   0.1545361,
   0.1710822,
   0.1905363,
   0.2135917,
   0.2392728,
   0.26681,
   0.2961492,
   0.3272041,
   0.3598542,
   0.4292808,
   0.5027535,
   0.5780528,
   0.6524974,
   0.7230841,
   0.7559505,
   0.7866792,
   0.814895,
   0.8402438,
   0.8623999,
   0.8810727,
   0.8960135,
   0.9070203,
   0.9139432,
   0.916687,
   0.9152141,
   0.9095445,
   0.8997564,
   0.8859835,
   0.8684124,
   0.8472784,
   0.8228599,
   0.795473,
   0.7654637,
   0.7332018,
   0.6990723,
   0.6634687,
   0.5894081,
   0.4401533,
   0.3699952,
   0.3368927,
   0.3053423,
   0.2754749,
   0.2473869,
   0.2211419,
   0.1967729,
   0.1742846,
   0.1536571,
   0.1348484,
   0.1177982,
   0.102431,
   0.08874543,
   0.07747359,
   0.06828507,
   0.05433348,
   0.04436743,
   0.03698465,
   0.03135321,
   0.02344539,
   0.01826,
   0.01206263,
   0.006492904,
   0.00284726,
   0.001622821,
   0.001058685,
   0.0007501091,
   0.0005619518,
   0.0004382616,
   0.0003523346,
   0.0002900621,
   0.0002433965,
   0.0002074643,
   0.0001791683,
   0.0001564606,
   0.0001564606};
   graph = new TGraph(92,B0_mumu_fx67,B0_mumu_fy67);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu67 = new TH1F("Graph_B0_mumu67","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_B0_mumu67->SetMinimum(0.0001408146);
   Graph_B0_mumu67->SetMaximum(1.00834);
   Graph_B0_mumu67->SetDirectory(0);
   Graph_B0_mumu67->SetStats(0);
   Graph_B0_mumu67->SetLineWidth(2);
   Graph_B0_mumu67->SetMarkerStyle(20);
   Graph_B0_mumu67->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu67->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu67->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu67->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu67->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu67->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu67->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu67->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu67->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu67->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu67->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu67->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu67->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu67->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu67->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu67->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu67->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu67->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu67);
   
   graph->Draw("l");
   
   Double_t B_hh_fx68[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy68[73] = {
   0.08346251,
   0.1535353,
   0.2191869,
   0.2790797,
   0.3043291,
   0.317611,
   0.3348541,
   0.3596009,
   0.3942594,
   0.4392425,
   0.4657652,
   0.4954689,
   0.5290421,
   0.5669993,
   0.6093224,
   0.6552525,
   0.7536532,
   0.8067294,
   0.8662543,
   0.89991,
   0.9369215,
   0.977704,
   1.02246,
   1.070951,
   1.122645,
   1.231768,
   1.339205,
   1.388148,
   1.431729,
   1.468482,
   1.497168,
   1.516827,
   1.526622,
   1.526325,
   1.515897,
   1.49552,
   1.465589,
   1.426683,
   1.379434,
   1.324783,
   1.263765,
   0.6924095,
   0.6295762,
   0.571907,
   0.5197702,
   0.4731286,
   0.4317798,
   0.3953398,
   0.3633057,
   0.3351271,
   0.2881638,
   0.2504143,
   0.2191642,
   0.1928557,
   0.1706191,
   0.1520304,
   0.1245197,
   0.1069279,
   0.09522883,
   0.07885572,
   0.06710484,
   0.05340123,
   0.04284984,
   0.03244064,
   0.02296046,
   0.01530496,
   0.009881984,
   0.006385525,
   0.004171855,
   0.002717528,
   0.001741431,
   0.001099749,
   0.001099749};
   graph = new TGraph(73,B_hh_fx68,B_hh_fy68);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh68 = new TH1F("Graph_B_hh68","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_B_hh68->SetMinimum(0.0009897738);
   Graph_B_hh68->SetMaximum(1.679175);
   Graph_B_hh68->SetDirectory(0);
   Graph_B_hh68->SetStats(0);
   Graph_B_hh68->SetLineWidth(2);
   Graph_B_hh68->SetMarkerStyle(20);
   Graph_B_hh68->GetXaxis()->SetNdivisions(505);
   Graph_B_hh68->GetXaxis()->SetLabelFont(132);
   Graph_B_hh68->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh68->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh68->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh68->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh68->GetXaxis()->SetTitleFont(132);
   Graph_B_hh68->GetYaxis()->SetLabelFont(132);
   Graph_B_hh68->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh68->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh68->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh68->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh68->GetYaxis()->SetTitleFont(132);
   Graph_B_hh68->GetZaxis()->SetLabelFont(132);
   Graph_B_hh68->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh68->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh68->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh68->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh68);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx69[45] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy69[45] = {
   2.654271,
   2.64958,
   2.635772,
   2.613358,
   2.583108,
   2.504032,
   2.409151,
   2.202168,
   2.090628,
   1.969031,
   1.700536,
   1.565992,
   1.439169,
   1.321624,
   1.211647,
   1.003617,
   0.8031758,
   0.613697,
   0.5255823,
   0.4433173,
   0.3679894,
   0.3005614,
   0.2416726,
   0.1915614,
   0.1499925,
   0.1163102,
   0.08959976,
   0.06878779,
   0.04061499,
   0.02441397,
   0.01508401,
   0.006217018,
   0.002730569,
   0.001228346,
   0.0005526421,
   0.0002435342,
   0.0001028406,
   4.084609e-05,
   1.506492e-05,
   5.122574e-06,
   1.598993e-06,
   4.570074e-07,
   1.193533e-07,
   2.842352e-08,
   2.842352e-08};
   graph = new TGraph(45,B0_pimunu_fx69,B0_pimunu_fy69);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu69 = new TH1F("Graph_B0_pimunu69","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_B0_pimunu69->SetMinimum(2.558117e-08);
   Graph_B0_pimunu69->SetMaximum(2.919699);
   Graph_B0_pimunu69->SetDirectory(0);
   Graph_B0_pimunu69->SetStats(0);
   Graph_B0_pimunu69->SetLineWidth(2);
   Graph_B0_pimunu69->SetMarkerStyle(20);
   Graph_B0_pimunu69->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu69->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu69->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu69->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu69->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu69->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu69->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu69->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu69->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu69->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu69->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu69->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu69->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu69->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu69->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu69->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu69->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu69->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu69);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx70[46] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy70[46] = {
   0.7916373,
   0.7889429,
   0.7814461,
   0.7705311,
   0.7576643,
   0.7290611,
   0.6961776,
   0.6775134,
   0.6572314,
   0.6352427,
   0.6113457,
   0.5852278,
   0.5565223,
   0.5249024,
   0.4902402,
   0.4527354,
   0.4130052,
   0.3312677,
   0.2918808,
   0.2550505,
   0.2215522,
   0.1917599,
   0.1656782,
   0.1430701,
   0.1235569,
   0.1067142,
   0.09214917,
   0.07951713,
   0.05898495,
   0.0434795,
   0.03189325,
   0.02337116,
   0.01719986,
   0.009640207,
   0.005809612,
   0.003818414,
   0.002718638,
   0.002058903,
   0.001628484,
   0.001326962,
   0.001103495,
   0.0009303123,
   0.0007913372,
   0.0006768592,
   0.0005808051,
   0.0005808051};
   graph = new TGraph(46,B0s_Kmunu_fx70,B0s_Kmunu_fy70);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu70 = new TH1F("Graph_B0s_Kmunu70","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_B0s_Kmunu70->SetMinimum(0.0005227246);
   Graph_B0s_Kmunu70->SetMaximum(0.870743);
   Graph_B0s_Kmunu70->SetDirectory(0);
   Graph_B0s_Kmunu70->SetStats(0);
   Graph_B0s_Kmunu70->SetLineWidth(2);
   Graph_B0s_Kmunu70->SetMarkerStyle(20);
   Graph_B0s_Kmunu70->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu70->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu70->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu70->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu70->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu70->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu70->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu70->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu70->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu70->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu70->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu70->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu70->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu70->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu70->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu70->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu70->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu70->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu70);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx71[45] = {
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy71[45] = {
   0.03591371,
   0.03597883,
   0.03614077,
   0.03630974,
   0.03636608,
   0.03619278,
   0.03599103,
   0.03570199,
   0.03532131,
   0.03484715,
   0.03427948,
   0.03362031,
   0.03287275,
   0.03204039,
   0.03112777,
   0.03013948,
   0.02795568,
   0.02553387,
   0.02293069,
   0.02021902,
   0.01748711,
   0.01483049,
   0.0123394,
   0.01008629,
   0.009064276,
   0.008116651,
   0.007244363,
   0.006446968,
   0.005068223,
   0.003952986,
   0.003064182,
   0.002362557,
   0.001811669,
   0.001380399,
   0.001043692,
   0.0007819078,
   0.000424715,
   0.0002196476,
   0.0001078614,
   5.027601e-05,
   2.2226e-05,
   9.297898e-06,
   3.666763e-06,
   1.35687e-06,
   1.35687e-06};
   graph = new TGraph(45,Lambda0b_pmunu_fx71,Lambda0b_pmunu_fy71);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu71 = new TH1F("Graph_Lambda0b_pmunu71","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_Lambda0b_pmunu71->SetMinimum(1.221183e-06);
   Graph_Lambda0b_pmunu71->SetMaximum(0.04000255);
   Graph_Lambda0b_pmunu71->SetDirectory(0);
   Graph_Lambda0b_pmunu71->SetStats(0);
   Graph_Lambda0b_pmunu71->SetLineWidth(2);
   Graph_Lambda0b_pmunu71->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu71->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu71->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu71->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu71->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu71->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu71->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu71->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu71->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu71->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu71->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu71->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu71->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu71->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu71->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu71->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu71->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu71->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu71->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu71);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx72[57] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4943.75,
   4946.875,
   4950,
   4953.125,
   4956.25,
   4962.5,
   4975,
   5000,
   5006.25,
   5012.5,
   5025,
   5037.5,
   5043.75,
   5050,
   5056.25,
   5062.5,
   5075,
   5087.5,
   5093.75,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy72[57] = {
   0.7895949,
   0.7910168,
   0.7952894,
   0.80233,
   0.8116232,
   0.8316223,
   0.8380085,
   0.8391541,
   0.8385935,
   0.8362193,
   0.8320935,
   0.8197108,
   0.7920585,
   0.7574587,
   0.742407,
   0.7234476,
   0.6796606,
   0.6320205,
   0.604777,
   0.5738994,
   0.5392093,
   0.5012508,
   0.4191667,
   0.334355,
   0.2928832,
   0.2531621,
   0.2159622,
   0.1819005,
   0.1514097,
   0.1246299,
   0.1015451,
   0.08202632,
   0.06577074,
   0.05243715,
   0.04166586,
   0.03304654,
   0.02081593,
   0.01324621,
   0.008571253,
   0.003818547,
   0.001871799,
   0.0006101431,
   0.0002766465,
   0.0001529958,
   9.630336e-05,
   6.732911e-05,
   5.138274e-05,
   4.187989e-05,
   3.569082e-05,
   3.128088e-05,
   2.787523e-05,
   2.507141e-05,
   2.265356e-05,
   2.050258e-05,
   1.855076e-05,
   1.675834e-05,
   1.675834e-05};
   graph = new TGraph(57,B_pimumu_fx72,B_pimumu_fy72);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu72 = new TH1F("Graph_B_pimumu72","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_B_pimumu72->SetMinimum(1.50825e-05);
   Graph_B_pimumu72->SetMaximum(0.9230679);
   Graph_B_pimumu72->SetDirectory(0);
   Graph_B_pimumu72->SetStats(0);
   Graph_B_pimumu72->SetLineWidth(2);
   Graph_B_pimumu72->SetMarkerStyle(20);
   Graph_B_pimumu72->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu72->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu72->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu72->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu72->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu72->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu72->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu72->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu72->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu72->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu72->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu72->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu72->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu72->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu72->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu72->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu72->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu72->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu72);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx73[43] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy73[43] = {
   0.1454716,
   0.1451039,
   0.144019,
   0.1422473,
   0.1398322,
   0.1368434,
   0.1333563,
   0.1294496,
   0.125211,
   0.08793015,
   0.07945137,
   0.07170571,
   0.06472741,
   0.05847966,
   0.05286799,
   0.04776989,
   0.04306703,
   0.03866714,
   0.03060598,
   0.0235502,
   0.02045498,
   0.01767174,
   0.01520575,
   0.0130513,
   0.009606534,
   0.007142677,
   0.00542193,
   0.004219181,
   0.002705699,
   0.001777105,
   0.001147046,
   0.000722723,
   0.0004491085,
   0.0002790252,
   0.0001754645,
   0.0001126982,
   7.420989e-05,
   4.997388e-05,
   3.415118e-05,
   2.34456e-05,
   1.601094e-05,
   1.078755e-05,
   1.078755e-05};
   graph = new TGraph(43,Bc_Jpsimunu_fx73,Bc_Jpsimunu_fy73);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu73 = new TH1F("Graph_Bc_Jpsimunu73","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_Bc_Jpsimunu73->SetMinimum(9.708797e-06);
   Graph_Bc_Jpsimunu73->SetMaximum(0.1600176);
   Graph_Bc_Jpsimunu73->SetDirectory(0);
   Graph_Bc_Jpsimunu73->SetStats(0);
   Graph_Bc_Jpsimunu73->SetLineWidth(2);
   Graph_Bc_Jpsimunu73->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu73->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu73->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu73->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu73->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu73->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu73->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu73->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu73->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu73->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu73->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu73->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu73->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu73->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu73->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu73->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu73->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu73->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu73->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu73);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx74[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy74[24] = {
   0.2510998,
   0.2381588,
   0.2258847,
   0.2142432,
   0.2032017,
   0.1927292,
   0.1827965,
   0.1733756,
   0.1644403,
   0.1559655,
   0.1479274,
   0.1403036,
   0.1330728,
   0.1262145,
   0.1197098,
   0.1135403,
   0.1076887,
   0.1021387,
   0.09687475,
   0.09188208,
   0.08714672,
   0.08265541,
   0.07839557,
   0.07839557};
   graph = new TGraph(24,Combinatorial_fx74,Combinatorial_fy74);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run1_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial74 = new TH1F("Graph_Combinatorial74","Projection of model_Run1_BDTbin6",100,4790,6110);
   Graph_Combinatorial74->SetMinimum(0.06112514);
   Graph_Combinatorial74->SetMaximum(0.2683703);
   Graph_Combinatorial74->SetDirectory(0);
   Graph_Combinatorial74->SetStats(0);
   Graph_Combinatorial74->SetLineWidth(2);
   Graph_Combinatorial74->SetMarkerStyle(20);
   Graph_Combinatorial74->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial74->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial74->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial74->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial74->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial74->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial74->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial74->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial74->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial74->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial74->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial74->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial74->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial74->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial74->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial74->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial74->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial74->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial74);
   
   graph->Draw("l");
   
   Double_t Graph1_fx75[2] = {
   4900,
   6000};
   Double_t Graph1_fy75[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx75,Graph1_fy75);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph175 = new TH1F("Graph_Graph175","Graph",100,4790,6110);
   Graph_Graph175->SetMinimum(0);
   Graph_Graph175->SetMaximum(1.1);
   Graph_Graph175->SetDirectory(0);
   Graph_Graph175->SetStats(0);
   Graph_Graph175->SetLineWidth(2);
   Graph_Graph175->SetMarkerStyle(20);
   Graph_Graph175->GetXaxis()->SetNdivisions(505);
   Graph_Graph175->GetXaxis()->SetLabelFont(132);
   Graph_Graph175->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph175->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph175->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph175->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph175->GetXaxis()->SetTitleFont(132);
   Graph_Graph175->GetYaxis()->SetLabelFont(132);
   Graph_Graph175->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph175->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph175->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph175->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph175->GetYaxis()->SetTitleFont(132);
   Graph_Graph175->GetZaxis()->SetLabelFont(132);
   Graph_Graph175->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph175->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph175->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph175->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph175);
   
   graph->Draw("l");
   
   Double_t data_2_fx3015[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3015[22] = {
   6,
   4,
   1,
   1,
   2,
   1,
   1,
   1,
   2,
   5,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100,
   -100,
   1,
   -100,
   -100,
   -100};
   Double_t data_2_felx3015[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3015[22] = {
   2.379931,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   2.159691,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0,
   0,
   0.8272462,
   0,
   0,
   0};
   Double_t data_2_fehx3015[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3015[22] = {
   3.583642,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   3.382473,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_2_fx3015,data_2_fy3015,data_2_felx3015,data_2_fehx3015,data_2_fely3015,data_2_fehy3015);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run1_BDTbin6_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23015 = new TH1F("Graph_data_23015","Histogram of Run1_BDTbin6_plot__mass",100,4790,6110);
   Graph_data_23015->SetMinimum(-110.9584);
   Graph_data_23015->SetMaximum(20.54201);
   Graph_data_23015->SetDirectory(0);
   Graph_data_23015->SetStats(0);
   Graph_data_23015->SetLineWidth(2);
   Graph_data_23015->SetMarkerStyle(20);
   Graph_data_23015->GetXaxis()->SetNdivisions(505);
   Graph_data_23015->GetXaxis()->SetLabelFont(132);
   Graph_data_23015->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23015->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23015->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23015->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23015->GetXaxis()->SetTitleFont(132);
   Graph_data_23015->GetYaxis()->SetLabelFont(132);
   Graph_data_23015->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23015->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23015->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23015->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23015->GetYaxis()->SetTitleFont(132);
   Graph_data_23015->GetZaxis()->SetLabelFont(132);
   Graph_data_23015->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23015->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23015->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23015);
   
   grae->Draw("p");
   
   TH1D *frame_3806140__20 = new TH1D("frame_3806140__20","Run1_BDTbin6",22,4900,6000);
   frame_3806140__20->SetBinContent(1,10.06282);
   frame_3806140__20->SetMinimum(-0.75);
   frame_3806140__20->SetMaximum(10.06282);
   frame_3806140__20->SetEntries(1);
   frame_3806140__20->SetDirectory(0);
   frame_3806140__20->SetStats(0);
   frame_3806140__20->SetLineWidth(2);
   frame_3806140__20->SetMarkerStyle(20);
   frame_3806140__20->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3806140__20->GetXaxis()->SetNdivisions(505);
   frame_3806140__20->GetXaxis()->SetLabelFont(132);
   frame_3806140__20->GetXaxis()->SetLabelOffset(0.01);
   frame_3806140__20->GetXaxis()->SetLabelSize(0.06);
   frame_3806140__20->GetXaxis()->SetTitleSize(0.06);
   frame_3806140__20->GetXaxis()->SetTitleOffset(1.1);
   frame_3806140__20->GetXaxis()->SetTitleFont(132);
   frame_3806140__20->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3806140__20->GetYaxis()->SetLabelFont(132);
   frame_3806140__20->GetYaxis()->SetLabelOffset(0.01);
   frame_3806140__20->GetYaxis()->SetLabelSize(0.06);
   frame_3806140__20->GetYaxis()->SetTitleSize(0.06);
   frame_3806140__20->GetYaxis()->SetTitleOffset(0.8);
   frame_3806140__20->GetYaxis()->SetTitleFont(132);
   frame_3806140__20->GetZaxis()->SetLabelFont(132);
   frame_3806140__20->GetZaxis()->SetLabelSize(0.06);
   frame_3806140__20->GetZaxis()->SetTitleSize(0.072);
   frame_3806140__20->GetZaxis()->SetTitleOffset(1.2);
   frame_3806140__20->GetZaxis()->SetTitleFont(132);
   frame_3806140__20->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1202;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("3 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.70 #leq BDT #leq 1.00");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run1_BDTbin6->Modified();
   canv_nopull_Run1_BDTbin6->cd();
   canv_nopull_Run1_BDTbin6->SetSelected(canv_nopull_Run1_BDTbin6);

   canv_nopull_Run1_BDTbin6->SaveAs("Fig10_left_e.pdf");
   canv_nopull_Run1_BDTbin6->SaveAs("Fig10_left_e.png");
   canv_nopull_Run1_BDTbin6->SaveAs("Fig10_left_e.eps");

}


==> figs/Fig10_right_a.C <==
void Fig10_right_a()
{
//=========Macro generated from canvas: canv_nopull_Run2_BDTbin2/canvas for BDT bin Run2_BDTbin2
//=========  (Sat Apr 17 19:17:05 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run2_BDTbin2 = new TCanvas("canv_nopull_Run2_BDTbin2", "canvas for BDT bin Run2_BDTbin2",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run2_BDTbin2->SetHighLightColor(2);
   canv_nopull_Run2_BDTbin2->Range(4709.877,-24.39429,6067.901,103.0701);
   canv_nopull_Run2_BDTbin2->SetFillColor(0);
   canv_nopull_Run2_BDTbin2->SetBorderMode(0);
   canv_nopull_Run2_BDTbin2->SetBorderSize(2);
   canv_nopull_Run2_BDTbin2->SetTickx(1);
   canv_nopull_Run2_BDTbin2->SetTicky(1);
   canv_nopull_Run2_BDTbin2->SetLeftMargin(0.14);
   canv_nopull_Run2_BDTbin2->SetRightMargin(0.05);
   canv_nopull_Run2_BDTbin2->SetTopMargin(0.05);
   canv_nopull_Run2_BDTbin2->SetBottomMargin(0.16);
   canv_nopull_Run2_BDTbin2->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin2->SetFrameBorderMode(0);
   canv_nopull_Run2_BDTbin2->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin2->SetFrameBorderMode(0);
   
   TH1D *frame_3a7bc80__21 = new TH1D("frame_3a7bc80__21","Run2_BDTbin2",22,4900,6000);
   frame_3a7bc80__21->SetBinContent(1,96.69683);
   frame_3a7bc80__21->SetMinimum(-4);
   frame_3a7bc80__21->SetMaximum(96.69683);
   frame_3a7bc80__21->SetEntries(1);
   frame_3a7bc80__21->SetDirectory(0);
   frame_3a7bc80__21->SetStats(0);
   frame_3a7bc80__21->SetLineWidth(2);
   frame_3a7bc80__21->SetMarkerStyle(20);
   frame_3a7bc80__21->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a7bc80__21->GetXaxis()->SetNdivisions(505);
   frame_3a7bc80__21->GetXaxis()->SetLabelFont(132);
   frame_3a7bc80__21->GetXaxis()->SetLabelOffset(0.01);
   frame_3a7bc80__21->GetXaxis()->SetLabelSize(0.06);
   frame_3a7bc80__21->GetXaxis()->SetTitleSize(0.06);
   frame_3a7bc80__21->GetXaxis()->SetTitleOffset(1.1);
   frame_3a7bc80__21->GetXaxis()->SetTitleFont(132);
   frame_3a7bc80__21->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a7bc80__21->GetYaxis()->SetLabelFont(132);
   frame_3a7bc80__21->GetYaxis()->SetLabelOffset(0.01);
   frame_3a7bc80__21->GetYaxis()->SetLabelSize(0.06);
   frame_3a7bc80__21->GetYaxis()->SetTitleSize(0.06);
   frame_3a7bc80__21->GetYaxis()->SetTitleOffset(0.8);
   frame_3a7bc80__21->GetYaxis()->SetTitleFont(132);
   frame_3a7bc80__21->GetZaxis()->SetLabelFont(132);
   frame_3a7bc80__21->GetZaxis()->SetLabelSize(0.06);
   frame_3a7bc80__21->GetZaxis()->SetTitleSize(0.072);
   frame_3a7bc80__21->GetZaxis()->SetTitleOffset(1.2);
   frame_3a7bc80__21->GetZaxis()->SetTitleFont(132);
   frame_3a7bc80__21->Draw("FUNC");
   
   Double_t data_fx3016[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3016[22] = {
   73,
   82,
   51,
   55,
   41,
   35,
   35,
   30,
   33,
   40,
   30,
   22,
   24,
   22,
   28,
   28,
   20,
   17,
   28,
   16,
   24,
   16};
   Double_t data_felx3016[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3016[22] = {
   8.524388,
   9.036884,
   7.117933,
   7.39358,
   6.376898,
   5.887675,
   5.887675,
   5.446522,
   5.715302,
   6.298,
   5.446522,
   4.654502,
   4.864612,
   4.654502,
   5.259711,
   5.259711,
   4.434448,
   4.082184,
   5.259711,
   3.957801,
   4.864612,
   3.957801};
   Double_t data_fehx3016[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3016[22] = {
   9.583044,
   10.09222,
   8.188122,
   8.461166,
   7.455185,
   6.97241,
   6.97241,
   6.538046,
   6.802567,
   7.377261,
   6.538046,
   5.761366,
   5.966932,
   5.761366,
   6.354446,
   6.354446,
   5.546519,
   5.203719,
   6.354446,
   5.083066,
   5.966932,
   5.083066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3016,data_fy3016,data_felx3016,data_fehx3016,data_fely3016,data_fehy3016);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin2_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3016 = new TH1F("Graph_data3016","Histogram of Run2_BDTbin2_plot__mass",100,4790,6110);
   Graph_data3016->SetMinimum(4.037197);
   Graph_data3016->SetMaximum(100.0972);
   Graph_data3016->SetDirectory(0);
   Graph_data3016->SetStats(0);
   Graph_data3016->SetLineWidth(2);
   Graph_data3016->SetMarkerStyle(20);
   Graph_data3016->GetXaxis()->SetNdivisions(505);
   Graph_data3016->GetXaxis()->SetLabelFont(132);
   Graph_data3016->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3016->GetXaxis()->SetLabelSize(0.06);
   Graph_data3016->GetXaxis()->SetTitleSize(0.072);
   Graph_data3016->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3016->GetXaxis()->SetTitleFont(132);
   Graph_data3016->GetYaxis()->SetLabelFont(132);
   Graph_data3016->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3016->GetYaxis()->SetLabelSize(0.06);
   Graph_data3016->GetYaxis()->SetTitleSize(0.072);
   Graph_data3016->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3016->GetYaxis()->SetTitleFont(132);
   Graph_data3016->GetZaxis()->SetLabelFont(132);
   Graph_data3016->GetZaxis()->SetLabelSize(0.06);
   Graph_data3016->GetZaxis()->SetTitleSize(0.072);
   Graph_data3016->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3016);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx76[39] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy76[39] = {
   -2.182578,
   -2.174078,
   -2.159214,
   -2.12102,
   -2.035192,
   -1.853558,
   -1.659052,
   -1.448998,
   -1.337138,
   -1.220139,
   -1.097576,
   -0.9691038,
   -0.8345724,
   -0.6942302,
   -0.4014468,
   -0.2562517,
   -0.1880357,
   -0.1266552,
   -0.0762124,
   -0.03982991,
   -0.01761176,
   -0.006443497,
   -0.0004565707,
   -1.282974e-05,
   -5.145058e-10,
   -3.529743e-16,
   -0,
   -3.964904e-17,
   -4.119586e-16,
   -9.718907e-17,
   -1.325983e-16,
   -0,
   -1.25318e-10,
   -1.43797e-05,
   -0.001015181,
   -0.005809794,
   -0.01264884,
   -0.02462329,
   -0.02462329};
   TGraph *graph = new TGraph(39,B0s_mumugamma_fx76,B0s_mumugamma_fy76);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma76 = new TH1F("Graph_B0s_mumugamma76","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_B0s_mumugamma76->SetMinimum(-2.400835);
   Graph_B0s_mumugamma76->SetMaximum(0.2182578);
   Graph_B0s_mumugamma76->SetDirectory(0);
   Graph_B0s_mumugamma76->SetStats(0);
   Graph_B0s_mumugamma76->SetLineWidth(2);
   Graph_B0s_mumugamma76->SetMarkerStyle(20);
   Graph_B0s_mumugamma76->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma76->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma76->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma76->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma76->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma76->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma76->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma76->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma76->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma76->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma76->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma76->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma76->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma76->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma76->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma76->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma76->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma76->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma76);
   
   graph->Draw("l");
   
   Double_t Graph0_fx77[78] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5337.5,
   5325,
   5300,
   5250,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy77[78] = {
   -0.8323005,
   -0.8290593,
   -0.8233912,
   -0.8088261,
   -0.7760966,
   -0.7068328,
   -0.6326602,
   -0.5525583,
   -0.5099019,
   -0.4652858,
   -0.4185478,
   -0.3695564,
   -0.3182544,
   -0.2647366,
   -0.1530871,
   -0.09771858,
   -0.07170521,
   -0.0482985,
   -0.02906271,
   -0.01518867,
   -0.00671604,
   -0.002457152,
   -0.0001741079,
   -4.89247e-06,
   -1.962008e-10,
   -1.346026e-16,
   0,
   -1.51197e-17,
   -1.570956e-16,
   -3.706191e-17,
   -5.056482e-17,
   0,
   -4.778855e-11,
   -5.483531e-06,
   -0.0003871275,
   -0.002215497,
   -0.004823486,
   -0.009389805,
   -0.009389805,
   -0.03985678,
   -0.03985678,
   -0.02047419,
   -0.009404091,
   -0.001643235,
   -2.327587e-05,
   -2.028474e-10,
   -0,
   -2.146318e-16,
   -1.573162e-16,
   -6.668217e-16,
   -6.417838e-17,
   -0,
   -5.71346e-16,
   -8.328109e-10,
   -2.0767e-05,
   -0.0007390335,
   -0.01042984,
   -0.02850748,
   -0.06447115,
   -0.1233621,
   -0.205012,
   -0.3043662,
   -0.4147848,
   -0.6498066,
   -1.123724,
   -1.35089,
   -1.568651,
   -1.776605,
   -1.974993,
   -2.164374,
   -2.345437,
   -2.685444,
   -3.000284,
   -3.294287,
   -3.433213,
   -3.495038,
   -3.519097,
   -3.532855};
   graph = new TGraph(78,Graph0_fx77,Graph0_fy77);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1205;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph077 = new TH1F("Graph_Graph077","Graph",100,4790,6110);
   Graph_Graph077->SetMinimum(-3.88614);
   Graph_Graph077->SetMaximum(0.3532855);
   Graph_Graph077->SetDirectory(0);
   Graph_Graph077->SetStats(0);
   Graph_Graph077->SetLineWidth(2);
   Graph_Graph077->SetMarkerStyle(20);
   Graph_Graph077->GetXaxis()->SetNdivisions(505);
   Graph_Graph077->GetXaxis()->SetLabelFont(132);
   Graph_Graph077->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph077->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph077->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph077->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph077->GetXaxis()->SetTitleFont(132);
   Graph_Graph077->GetYaxis()->SetLabelFont(132);
   Graph_Graph077->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph077->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph077->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph077->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph077->GetYaxis()->SetTitleFont(132);
   Graph_Graph077->GetZaxis()->SetLabelFont(132);
   Graph_Graph077->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph077->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph077->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph077->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph077);
   
   graph->Draw("f");
   
   TH1D *frame_3a7bc80__22 = new TH1D("frame_3a7bc80__22","Run2_BDTbin2",22,4900,6000);
   frame_3a7bc80__22->SetBinContent(1,96.69683);
   frame_3a7bc80__22->SetMinimum(-4);
   frame_3a7bc80__22->SetMaximum(96.69683);
   frame_3a7bc80__22->SetEntries(1);
   frame_3a7bc80__22->SetDirectory(0);
   frame_3a7bc80__22->SetStats(0);
   frame_3a7bc80__22->SetLineWidth(2);
   frame_3a7bc80__22->SetMarkerStyle(20);
   frame_3a7bc80__22->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a7bc80__22->GetXaxis()->SetNdivisions(505);
   frame_3a7bc80__22->GetXaxis()->SetLabelFont(132);
   frame_3a7bc80__22->GetXaxis()->SetLabelOffset(0.01);
   frame_3a7bc80__22->GetXaxis()->SetLabelSize(0.06);
   frame_3a7bc80__22->GetXaxis()->SetTitleSize(0.06);
   frame_3a7bc80__22->GetXaxis()->SetTitleOffset(1.1);
   frame_3a7bc80__22->GetXaxis()->SetTitleFont(132);
   frame_3a7bc80__22->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a7bc80__22->GetYaxis()->SetLabelFont(132);
   frame_3a7bc80__22->GetYaxis()->SetLabelOffset(0.01);
   frame_3a7bc80__22->GetYaxis()->SetLabelSize(0.06);
   frame_3a7bc80__22->GetYaxis()->SetTitleSize(0.06);
   frame_3a7bc80__22->GetYaxis()->SetTitleOffset(0.8);
   frame_3a7bc80__22->GetYaxis()->SetTitleFont(132);
   frame_3a7bc80__22->GetZaxis()->SetLabelFont(132);
   frame_3a7bc80__22->GetZaxis()->SetLabelSize(0.06);
   frame_3a7bc80__22->GetZaxis()->SetTitleSize(0.072);
   frame_3a7bc80__22->GetZaxis()->SetTitleOffset(1.2);
   frame_3a7bc80__22->GetZaxis()->SetTitleFont(132);
   frame_3a7bc80__22->Draw("AXISSAME");
   
   TH1D *frame_3c27b40__23 = new TH1D("frame_3c27b40__23","Run2_BDTbin2",22,4900,6000);
   frame_3c27b40__23->SetBinContent(1,96.69683);
   frame_3c27b40__23->SetMinimum(-4);
   frame_3c27b40__23->SetMaximum(96.69683);
   frame_3c27b40__23->SetEntries(1);
   frame_3c27b40__23->SetDirectory(0);
   frame_3c27b40__23->SetStats(0);
   frame_3c27b40__23->SetLineWidth(2);
   frame_3c27b40__23->SetMarkerStyle(20);
   frame_3c27b40__23->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3c27b40__23->GetXaxis()->SetNdivisions(505);
   frame_3c27b40__23->GetXaxis()->SetLabelFont(132);
   frame_3c27b40__23->GetXaxis()->SetLabelOffset(0.01);
   frame_3c27b40__23->GetXaxis()->SetLabelSize(0.06);
   frame_3c27b40__23->GetXaxis()->SetTitleSize(0.06);
   frame_3c27b40__23->GetXaxis()->SetTitleOffset(1.1);
   frame_3c27b40__23->GetXaxis()->SetTitleFont(132);
   frame_3c27b40__23->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3c27b40__23->GetYaxis()->SetLabelFont(132);
   frame_3c27b40__23->GetYaxis()->SetLabelOffset(0.01);
   frame_3c27b40__23->GetYaxis()->SetLabelSize(0.06);
   frame_3c27b40__23->GetYaxis()->SetTitleSize(0.06);
   frame_3c27b40__23->GetYaxis()->SetTitleOffset(0.8);
   frame_3c27b40__23->GetYaxis()->SetTitleFont(132);
   frame_3c27b40__23->GetZaxis()->SetLabelFont(132);
   frame_3c27b40__23->GetZaxis()->SetLabelSize(0.06);
   frame_3c27b40__23->GetZaxis()->SetTitleSize(0.072);
   frame_3c27b40__23->GetZaxis()->SetTitleOffset(1.2);
   frame_3c27b40__23->GetZaxis()->SetTitleFont(132);
   frame_3c27b40__23->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx78[190] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5343.75,
   5340.625,
   5337.5,
   5334.375,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5314.062,
   5312.5,
   5310.938,
   5309.375,
   5307.812,
   5306.25,
   5303.125,
   5300,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5267.188,
   5265.625,
   5264.062,
   5262.5,
   5256.25,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5235.938,
   5234.375,
   5232.812,
   5231.25,
   5228.125,
   5225,
   5221.875,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy78[190] = {
   0.008734096,
   0.01075153,
   0.01373379,
   0.01849952,
   0.02706537,
   0.04585755,
   0.06609433,
   0.08293352,
   0.1088334,
   0.1275913,
   0.1527166,
   0.1877864,
   0.2109396,
   0.2394975,
   0.2754464,
   0.3218337,
   0.3503091,
   0.3835611,
   0.4225813,
   0.4689946,
   0.5249639,
   0.5935445,
   0.6773648,
   0.7703764,
   0.8714584,
   0.9805227,
   1.097321,
   1.221441,
   1.352297,
   1.489122,
   1.776707,
   2.370363,
   2.513257,
   2.650363,
   2.779836,
   2.899862,
   3.008701,
   3.104727,
   3.186471,
   3.252656,
   3.302231,
   3.334399,
   3.34864,
   3.344721,
   3.322706,
   3.282953,
   3.226104,
   3.153069,
   3.064999,
   2.963259,
   2.849391,
   2.725073,
   2.592084,
   2.452256,
   2.15944,
   1.860883,
   1.569269,
   1.42946,
   1.295102,
   1.167066,
   1.046041,
   0.9325365,
   0.8268921,
   0.7292897,
   0.6397671,
   0.5582347,
   0.4844929,
   0.4182502,
   0.3590985,
   0.307835,
   0.2668152,
   0.2337395,
   0.2066514,
   0.165281,
   0.1355282,
   0.1133648,
   0.09638018,
   0.0723999,
   0.05658108,
   0.04556197,
   0.03155073,
   0.01793393,
   0.008269301,
   0.004826126,
   0.00319221,
   0.002282345,
   0.001720824,
   0.001348475,
   0.001088104,
   0.0008984368,
   0.0007557158,
   0.000645447,
   0.0005583642,
   0.0004883102,
   0.0004883102,
   9.34421e-05,
   9.34421e-05,
   0.0001068936,
   0.0001236219,
   0.0001448139,
   0.0001722565,
   0.0002087465,
   0.0002588714,
   0.0003306065,
   0.0004388826,
   0.0006145214,
   0.0009303835,
   0.001597363,
   0.003475594,
   0.006130581,
   0.008868087,
   0.01102297,
   0.01411742,
   0.01880639,
   0.02212352,
   0.02644455,
   0.03222787,
   0.04022853,
   0.04543716,
   0.05176128,
   0.05954734,
   0.06945634,
   0.08125533,
   0.09455719,
   0.1093923,
   0.1258184,
   0.1438736,
   0.1635729,
   0.184905,
   0.2078285,
   0.2322696,
   0.2581203,
   0.2852363,
   0.313437,
   0.3721728,
   0.4322568,
   0.4910595,
   0.5191027,
   0.545752,
   0.5706443,
   0.593428,
   0.6137721,
   0.6313732,
   0.6459634,
   0.6573169,
   0.6652555,
   0.6696537,
   0.6704415,
   0.6676061,
   0.6611929,
   0.6513037,
   0.6380942,
   0.6217702,
   0.6025821,
   0.5808186,
   0.5567999,
   0.5308694,
   0.5033864,
   0.4747174,
   0.355338,
   0.2973614,
   0.2697499,
   0.2433297,
   0.2182609,
   0.1946671,
   0.172637,
   0.1522254,
   0.1334662,
   0.1169138,
   0.1036186,
   0.09272259,
   0.08365339,
   0.07600639,
   0.06954251,
   0.06386965,
   0.05471893,
   0.04761067,
   0.04195403,
   0.03736186,
   0.03039635,
   0.02539918,
   0.021665,
   0.01650473,
   0.01314745,
   0.009111295,
   0.005363674,
   0.003656931,
   0.00270847,
   0.002115691,
   0.001715189};
   graph = new TGraph(190,B0_mumu_fx78,B0_mumu_fy78);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu78 = new TH1F("Graph_B0_mumu78","",190,4790,6110);
   Graph_B0_mumu78->SetMinimum(8.409789e-05);
   Graph_B0_mumu78->SetMaximum(3.683495);
   Graph_B0_mumu78->SetDirectory(0);
   Graph_B0_mumu78->SetStats(0);
   Graph_B0_mumu78->SetLineWidth(2);
   Graph_B0_mumu78->SetMarkerStyle(20);
   Graph_B0_mumu78->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu78->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu78->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu78->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu78->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu78->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu78->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu78->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu78->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu78->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu78->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu78->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu78->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu78->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu78->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu78->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu78->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu78->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu78);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx79[194] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5343.75,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5431.25,
   5428.125,
   5425,
   5421.875,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5398.438,
   5396.875,
   5395.312,
   5393.75,
   5390.625,
   5387.5,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5351.562,
   5350,
   5343.75,
   5340.625,
   5339.062,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy79[194] = {
   0.03126888,
   0.03681028,
   0.04430758,
   0.05491414,
   0.07085113,
   0.09694555,
   0.1457454,
   0.1891933,
   0.2612407,
   0.3175563,
   0.398769,
   0.5240754,
   0.615129,
   0.7374867,
   0.9090288,
   1.022763,
   1.163575,
   1.34166,
   1.572828,
   1.714241,
   1.88286,
   2.080281,
   2.316573,
   2.603657,
   2.956298,
   3.359525,
   3.795671,
   4.267292,
   4.77378,
   5.313869,
   5.885582,
   6.487054,
   7.112141,
   8.422104,
   11.10691,
   11.74982,
   12.3655,
   12.94579,
   13.48267,
   13.96847,
   14.39603,
   14.75889,
   15.05146,
   15.26917,
   15.40856,
   15.46741,
   15.44476,
   15.34099,
   15.15775,
   14.89796,
   14.56572,
   14.16618,
   13.70544,
   13.19035,
   12.62838,
   12.02744,
   11.39562,
   10.072,
   8.721149,
   7.397536,
   6.762375,
   6.149287,
   5.564352,
   5.009918,
   4.488297,
   4.001065,
   3.549115,
   3.132719,
   2.751599,
   2.405002,
   2.09178,
   1.810428,
   1.556285,
   1.343025,
   1.171778,
   1.032633,
   0.8219877,
   0.6718437,
   0.5606973,
   0.4759075,
   0.356731,
   0.2771213,
   0.2240358,
   0.1550127,
   0.1142622,
   0.07017518,
   0.03494428,
   0.02119331,
   0.01434651,
   0.01041785,
   0.007942962,
   0.006277024,
   0.005098645,
   0.004232438,
   0.003575817,
   0.003065396,
   0.003065396,
   0.002049467,
   0.002049467,
   0.002393596,
   0.002836846,
   0.003422392,
   0.004220218,
   0.0053502,
   0.007032502,
   0.009710049,
   0.01439228,
   0.02384007,
   0.0482205,
   0.07895283,
   0.1075005,
   0.1560446,
   0.1957158,
   0.2496594,
   0.3337088,
   0.3933483,
   0.4712092,
   0.5756471,
   0.7204111,
   0.8147615,
   0.9293712,
   1.071665,
   1.251912,
   1.460309,
   1.6936,
   1.952855,
   2.238886,
   2.552157,
   2.892727,
   3.260199,
   3.653677,
   4.071726,
   4.51235,
   4.972243,
   5.450463,
   6.440028,
   7.447275,
   8.428099,
   8.894505,
   9.337067,
   9.749989,
   10.12768,
   10.4649,
   10.75683,
   10.99924,
   11.18856,
   11.32196,
   11.39744,
   11.41384,
   11.37092,
   11.26933,
   11.1106,
   10.89712,
   10.63207,
   10.31931,
   9.963358,
   9.569227,
   9.142335,
   8.688378,
   8.21321,
   6.216301,
   5.234945,
   4.76371,
   4.312559,
   3.881759,
   3.474499,
   3.09252,
   2.737011,
   2.408641,
   2.110206,
   1.863378,
   1.663595,
   1.497792,
   1.35836,
   1.241301,
   1.137832,
   0.9722457,
   0.8440671,
   0.7423687,
   0.6600208,
   0.5355061,
   0.4464938,
   0.380167,
   0.288802,
   0.2295617,
   0.1884896,
   0.1359854,
   0.1043724,
   0.06895747,
   0.05009329,
   0.03861544,
   0.03100391,
   0.02564188,
   0.02169136};
   graph = new TGraph(194,B0s_mumu_fx79,B0s_mumu_fy79);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu79 = new TH1F("Graph_B0s_mumu79","",194,4790,6110);
   Graph_B0s_mumu79->SetMinimum(0.00184452);
   Graph_B0s_mumu79->SetMaximum(17.01394);
   Graph_B0s_mumu79->SetDirectory(0);
   Graph_B0s_mumu79->SetStats(0);
   Graph_B0s_mumu79->SetLineWidth(2);
   Graph_B0s_mumu79->SetMarkerStyle(20);
   Graph_B0s_mumu79->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu79->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu79->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu79->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu79->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu79->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu79->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu79->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu79->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu79->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu79->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu79->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu79->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu79->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu79->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu79->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu79->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu79->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu79);
   
   graph->Draw("f");
   
   Double_t data_fx3017[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3017[22] = {
   73,
   82,
   51,
   55,
   41,
   35,
   35,
   30,
   33,
   40,
   30,
   22,
   24,
   22,
   28,
   28,
   20,
   17,
   28,
   16,
   24,
   16};
   Double_t data_felx3017[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3017[22] = {
   8.524388,
   9.036884,
   7.117933,
   7.39358,
   6.376898,
   5.887675,
   5.887675,
   5.446522,
   5.715302,
   6.298,
   5.446522,
   4.654502,
   4.864612,
   4.654502,
   5.259711,
   5.259711,
   4.434448,
   4.082184,
   5.259711,
   3.957801,
   4.864612,
   3.957801};
   Double_t data_fehx3017[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3017[22] = {
   9.583044,
   10.09222,
   8.188122,
   8.461166,
   7.455185,
   6.97241,
   6.97241,
   6.538046,
   6.802567,
   7.377261,
   6.538046,
   5.761366,
   5.966932,
   5.761366,
   6.354446,
   6.354446,
   5.546519,
   5.203719,
   6.354446,
   5.083066,
   5.966932,
   5.083066};
   grae = new TGraphAsymmErrors(22,data_fx3017,data_fy3017,data_felx3017,data_fehx3017,data_fely3017,data_fehy3017);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin2_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3017 = new TH1F("Graph_data3017","Histogram of Run2_BDTbin2_plot__mass",100,4790,6110);
   Graph_data3017->SetMinimum(4.037197);
   Graph_data3017->SetMaximum(100.0972);
   Graph_data3017->SetDirectory(0);
   Graph_data3017->SetStats(0);
   Graph_data3017->SetLineWidth(2);
   Graph_data3017->SetMarkerStyle(20);
   Graph_data3017->GetXaxis()->SetNdivisions(505);
   Graph_data3017->GetXaxis()->SetLabelFont(132);
   Graph_data3017->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3017->GetXaxis()->SetLabelSize(0.06);
   Graph_data3017->GetXaxis()->SetTitleSize(0.072);
   Graph_data3017->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3017->GetXaxis()->SetTitleFont(132);
   Graph_data3017->GetYaxis()->SetLabelFont(132);
   Graph_data3017->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3017->GetYaxis()->SetLabelSize(0.06);
   Graph_data3017->GetYaxis()->SetTitleSize(0.072);
   Graph_data3017->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3017->GetYaxis()->SetTitleFont(132);
   Graph_data3017->GetZaxis()->SetLabelFont(132);
   Graph_data3017->GetZaxis()->SetLabelSize(0.06);
   Graph_data3017->GetZaxis()->SetTitleSize(0.072);
   Graph_data3017->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3017);
   
   grae->Draw("p");
   
   Double_t Total_fx80[72] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   4975,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5175,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5318.75,
   5321.875,
   5325,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5343.75,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5425,
   5437.5,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy80[72] = {
   72.89479,
   72.46774,
   71.87458,
   70.31525,
   66.79739,
   63.51683,
   60.36504,
   53.2381,
   49.72808,
   48.04119,
   46.47223,
   45.05743,
   43.80697,
   42.71133,
   41.75505,
   40.20804,
   39.04294,
   38.6217,
   38.33766,
   38.17159,
   38.23627,
   38.39597,
   38.39921,
   38.27384,
   37.98159,
   37.52343,
   36.32825,
   35.76324,
   35.33887,
   35.14505,
   35.17567,
   35.33372,
   35.69025,
   36.2596,
   36.96799,
   37.80305,
   39.76184,
   41.85678,
   42.83149,
   43.68335,
   44.35874,
   44.81141,
   45.00694,
   44.92607,
   44.5667,
   43.94407,
   43.08918,
   42.04567,
   39.60448,
   37.05211,
   34.74445,
   33.7523,
   32.88431,
   32.14127,
   31.51698,
   31.01626,
   30.65127,
   30.13698,
   29.45581,
   28.93766,
   27.25773,
   25.77145,
   24.38351,
   23.07648,
   21.84334,
   20.6793,
   19.57979,
   18.54038,
   17.55714,
   16.62665,
   15.72054,
   15.72054};
   graph = new TGraph(72,Total_fx80,Total_fy80);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total80 = new TH1F("Graph_Total80","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_Total80->SetMinimum(10.00311);
   Graph_Total80->SetMaximum(78.61222);
   Graph_Total80->SetDirectory(0);
   Graph_Total80->SetStats(0);
   Graph_Total80->SetLineWidth(2);
   Graph_Total80->SetMarkerStyle(20);
   Graph_Total80->GetXaxis()->SetNdivisions(505);
   Graph_Total80->GetXaxis()->SetLabelFont(132);
   Graph_Total80->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total80->GetXaxis()->SetLabelSize(0.06);
   Graph_Total80->GetXaxis()->SetTitleSize(0.072);
   Graph_Total80->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total80->GetXaxis()->SetTitleFont(132);
   Graph_Total80->GetYaxis()->SetLabelFont(132);
   Graph_Total80->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total80->GetYaxis()->SetLabelSize(0.06);
   Graph_Total80->GetYaxis()->SetTitleSize(0.072);
   Graph_Total80->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total80->GetYaxis()->SetTitleFont(132);
   Graph_Total80->GetZaxis()->SetLabelFont(132);
   Graph_Total80->GetZaxis()->SetLabelSize(0.06);
   Graph_Total80->GetZaxis()->SetTitleSize(0.072);
   Graph_Total80->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total80->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total80);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx81[97] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5343.75,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5390.625,
   5393.75,
   5395.312,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy81[97] = {
   0.02648012,
   0.03122608,
   0.03765574,
   0.04676479,
   0.06047221,
   0.08295151,
   0.1250589,
   0.1625894,
   0.2248652,
   0.273559,
   0.3437855,
   0.4521212,
   0.5308114,
   0.6364964,
   0.7845248,
   0.8825659,
   1.003821,
   1.156953,
   1.35533,
   1.477771,
   1.62061,
   1.789036,
   1.990084,
   2.233518,
   2.533252,
   2.884083,
   3.266341,
   3.679906,
   4.124139,
   4.597814,
   5.09907,
   5.625382,
   6.173543,
   7.319203,
   9.660061,
   10.2191,
   10.75392,
   11.25751,
   11.72301,
   12.14389,
   12.51405,
   12.82801,
   13.08103,
   13.26925,
   13.38974,
   13.44062,
   13.4211,
   13.33148,
   13.17316,
   12.9486,
   12.66128,
   12.31554,
   11.91656,
   11.47017,
   10.98273,
   10.46097,
   9.911862,
   8.759638,
   7.580588,
   6.423999,
   5.867309,
   5.330818,
   4.818039,
   4.331797,
   3.874248,
   3.446896,
   3.050636,
   2.685803,
   2.352227,
   2.049301,
   1.776045,
   1.53117,
   1.313975,
   1.136198,
   0.99327,
   0.8765219,
   0.6988174,
   0.5715264,
   0.4770228,
   0.4048082,
   0.3031952,
   0.2364185,
   0.1900402,
   0.1312566,
   0.09660752,
   0.05919784,
   0.02939218,
   0.0177928,
   0.01202828,
   0.008725178,
   0.006646581,
   0.005248621,
   0.004260518,
   0.003534642,
   0.002984706,
   0.002557432,
   0.002557432};
   graph = new TGraph(97,B0s_mumu_fx81,B0s_mumu_fy81);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu81 = new TH1F("Graph_B0s_mumu81","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_B0s_mumu81->SetMinimum(0.002301688);
   Graph_B0s_mumu81->SetMaximum(14.78443);
   Graph_B0s_mumu81->SetDirectory(0);
   Graph_B0s_mumu81->SetStats(0);
   Graph_B0s_mumu81->SetLineWidth(2);
   Graph_B0s_mumu81->SetMarkerStyle(20);
   Graph_B0s_mumu81->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu81->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu81->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu81->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu81->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu81->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu81->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu81->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu81->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu81->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu81->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu81->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu81->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu81->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu81->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu81->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu81->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu81->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu81);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx82[95] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy82[95] = {
   0.005224643,
   0.006433613,
   0.008221131,
   0.01107823,
   0.01621452,
   0.02748442,
   0.03962089,
   0.04971913,
   0.0652492,
   0.07649525,
   0.09155649,
   0.1125741,
   0.1264468,
   0.1435541,
   0.1650827,
   0.1928517,
   0.2099258,
   0.2297838,
   0.2531173,
   0.2808586,
   0.3142913,
   0.3552291,
   0.4054155,
   0.4613009,
   0.5220477,
   0.5875949,
   0.6577908,
   0.7323853,
   0.8110233,
   0.8932418,
   1.066022,
   1.42254,
   1.508322,
   1.590616,
   1.668318,
   1.74034,
   1.805642,
   1.863249,
   1.912283,
   1.95198,
   1.981712,
   2.001003,
   2.009541,
   2.007187,
   1.993981,
   1.970135,
   1.936034,
   1.892221,
   1.839386,
   1.778344,
   1.710017,
   1.635413,
   1.555594,
   1.471658,
   1.295849,
   1.116528,
   0.9413533,
   0.857348,
   0.7766111,
   0.699668,
   0.6269349,
   0.5587208,
   0.4952325,
   0.4365816,
   0.3827927,
   0.3338135,
   0.289525,
   0.2497528,
   0.2142774,
   0.1836912,
   0.1592882,
   0.1395883,
   0.12344,
   0.09875441,
   0.08098638,
   0.06774414,
   0.05759329,
   0.04325866,
   0.03380203,
   0.02721503,
   0.01884066,
   0.01070476,
   0.004933332,
   0.002878255,
   0.001903366,
   0.001360614,
   0.001025715,
   0.0008036733,
   0.0006484251,
   0.0005353467,
   0.0004502649,
   0.0003845345,
   0.0003326289,
   0.0002908762,
   0.0002908762};
   graph = new TGraph(95,B0_mumu_fx82,B0_mumu_fy82);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu82 = new TH1F("Graph_B0_mumu82","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_B0_mumu82->SetMinimum(0.0002617885);
   Graph_B0_mumu82->SetMaximum(2.210466);
   Graph_B0_mumu82->SetDirectory(0);
   Graph_B0_mumu82->SetStats(0);
   Graph_B0_mumu82->SetLineWidth(2);
   Graph_B0_mumu82->SetMarkerStyle(20);
   Graph_B0_mumu82->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu82->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu82->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu82->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu82->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu82->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu82->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu82->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu82->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu82->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu82->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu82->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu82->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu82->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu82->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu82->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu82->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu82->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu82);
   
   graph->Draw("l");
   
   Double_t B_hh_fx83[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy83[73] = {
   0.09901272,
   0.1821411,
   0.2600244,
   0.3310761,
   0.3610298,
   0.3767862,
   0.397242,
   0.4265995,
   0.4677154,
   0.5210794,
   0.5525436,
   0.5877815,
   0.6276099,
   0.6726391,
   0.7228475,
   0.777335,
   0.8940691,
   0.9570341,
   1.027649,
   1.067576,
   1.111483,
   1.159864,
   1.212958,
   1.270484,
   1.331809,
   1.461263,
   1.588717,
   1.646779,
   1.69848,
   1.74208,
   1.776111,
   1.799433,
   1.811053,
   1.8107,
   1.798329,
   1.774155,
   1.738648,
   1.692494,
   1.636441,
   1.571608,
   1.499222,
   0.8214148,
   0.7468749,
   0.6784612,
   0.6166105,
   0.5612789,
   0.5122263,
   0.468997,
   0.4309945,
   0.3975659,
   0.3418526,
   0.2970699,
   0.2599975,
   0.2287874,
   0.2024078,
   0.1803557,
   0.1477194,
   0.12685,
   0.1129713,
   0.09354762,
   0.0796074,
   0.06335061,
   0.05083335,
   0.03848477,
   0.02723831,
   0.01815648,
   0.01172313,
   0.007575236,
   0.004949128,
   0.003223841,
   0.002065884,
   0.001304647,
   0.001304647};
   graph = new TGraph(73,B_hh_fx83,B_hh_fy83);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh83 = new TH1F("Graph_B_hh83","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_B_hh83->SetMinimum(0.001174182);
   Graph_B_hh83->SetMaximum(1.992028);
   Graph_B_hh83->SetDirectory(0);
   Graph_B_hh83->SetStats(0);
   Graph_B_hh83->SetLineWidth(2);
   Graph_B_hh83->SetMarkerStyle(20);
   Graph_B_hh83->GetXaxis()->SetNdivisions(505);
   Graph_B_hh83->GetXaxis()->SetLabelFont(132);
   Graph_B_hh83->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh83->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh83->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh83->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh83->GetXaxis()->SetTitleFont(132);
   Graph_B_hh83->GetYaxis()->SetLabelFont(132);
   Graph_B_hh83->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh83->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh83->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh83->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh83->GetYaxis()->SetTitleFont(132);
   Graph_B_hh83->GetZaxis()->SetLabelFont(132);
   Graph_B_hh83->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh83->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh83->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh83->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh83);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx84[40] = {
   4900,
   4903.125,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4950,
   5000,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy84[40] = {
   12.77927,
   12.76507,
   12.72337,
   12.5622,
   12.31081,
   11.99091,
   10.51844,
   8.176258,
   5.314433,
   4.678176,
   4.09548,
   3.557202,
   3.058167,
   2.599501,
   2.18563,
   1.82012,
   1.504038,
   1.235745,
   1.011296,
   0.8256718,
   0.673377,
   0.447421,
   0.2969325,
   0.1961963,
   0.128494,
   0.05297163,
   0.02089119,
   0.008435504,
   0.003840609,
   0.002061897,
   0.001256499,
   0.0008121736,
   0.0005290343,
   0.0003374369,
   0.0002077707,
   0.000122664,
   6.922729e-05,
   3.730013e-05,
   1.917696e-05,
   1.917696e-05};
   graph = new TGraph(40,B0_pimunu_fx84,B0_pimunu_fy84);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu84 = new TH1F("Graph_B0_pimunu84","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_B0_pimunu84->SetMinimum(1.725926e-05);
   Graph_B0_pimunu84->SetMaximum(14.05719);
   Graph_B0_pimunu84->SetDirectory(0);
   Graph_B0_pimunu84->SetStats(0);
   Graph_B0_pimunu84->SetLineWidth(2);
   Graph_B0_pimunu84->SetMarkerStyle(20);
   Graph_B0_pimunu84->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu84->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu84->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu84->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu84->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu84->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu84->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu84->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu84->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu84->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu84->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu84->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu84->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu84->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu84->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu84->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu84->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu84->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu84);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx85[45] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy85[45] = {
   0.8559954,
   0.8525273,
   0.8425315,
   0.8268011,
   0.8058325,
   0.7795772,
   0.7477826,
   0.7105685,
   0.6686389,
   0.6230507,
   0.5749978,
   0.476762,
   0.4294313,
   0.3849669,
   0.3440839,
   0.3069385,
   0.2732991,
   0.242791,
   0.2150647,
   0.1899072,
   0.167224,
   0.1469598,
   0.1290499,
   0.1133719,
   0.09973071,
   0.08789107,
   0.06860979,
   0.05374468,
   0.04207071,
   0.03285115,
   0.02560858,
   0.01562022,
   0.009733919,
   0.006287798,
   0.004222437,
   0.002919206,
   0.002047306,
   0.00143895,
   0.001006305,
   0.0006974926,
   0.0004777177,
   0.0003222947,
   0.0002134758,
   0.0001384083,
   0.0001384083};
   graph = new TGraph(45,B0s_Kmunu_fx85,B0s_Kmunu_fy85);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu85 = new TH1F("Graph_B0s_Kmunu85","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_B0s_Kmunu85->SetMinimum(0.0001245675);
   Graph_B0s_Kmunu85->SetMaximum(0.9415811);
   Graph_B0s_Kmunu85->SetDirectory(0);
   Graph_B0s_Kmunu85->SetStats(0);
   Graph_B0s_Kmunu85->SetLineWidth(2);
   Graph_B0s_Kmunu85->SetMarkerStyle(20);
   Graph_B0s_Kmunu85->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu85->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu85->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu85->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu85->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu85->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu85->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu85->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu85->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu85->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu85->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu85->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu85->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu85->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu85->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu85->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu85->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu85->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu85);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx86[42] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy86[42] = {
   0.3571955,
   0.3567356,
   0.355372,
   0.3531246,
   0.3500184,
   0.3461045,
   0.341437,
   0.3300796,
   0.3164977,
   0.3012557,
   0.2678335,
   0.1989163,
   0.1666438,
   0.151548,
   0.1373144,
   0.1240518,
   0.1118456,
   0.1007405,
   0.09074466,
   0.08182935,
   0.07392777,
   0.06695179,
   0.06079859,
   0.05052561,
   0.04231391,
   0.03555763,
   0.02986534,
   0.02086248,
   0.01436323,
   0.009814563,
   0.006710372,
   0.004606204,
   0.003164435,
   0.002160091,
   0.001453823,
   0.0009588904,
   0.0006174204,
   0.0003873028,
   0.0002364659,
   0.0001404366,
   8.106792e-05,
   8.106792e-05};
   graph = new TGraph(42,Lambda0b_pmunu_fx86,Lambda0b_pmunu_fy86);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu86 = new TH1F("Graph_Lambda0b_pmunu86","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_Lambda0b_pmunu86->SetMinimum(7.296112e-05);
   Graph_Lambda0b_pmunu86->SetMaximum(0.3929069);
   Graph_Lambda0b_pmunu86->SetDirectory(0);
   Graph_Lambda0b_pmunu86->SetStats(0);
   Graph_Lambda0b_pmunu86->SetLineWidth(2);
   Graph_Lambda0b_pmunu86->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu86->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu86->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu86->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu86->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu86->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu86->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu86->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu86->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu86->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu86->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu86->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu86->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu86->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu86->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu86->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu86->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu86->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu86->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu86);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx87[48] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4937.5,
   4943.75,
   4950,
   5000,
   5006.25,
   5012.5,
   5025,
   5037.5,
   5043.75,
   5050,
   5056.25,
   5062.5,
   5075,
   5087.5,
   5093.75,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5162.5,
   5175,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy87[48] = {
   4.820752,
   4.812076,
   4.788343,
   4.722961,
   4.66794,
   4.639318,
   4.599539,
   3.860934,
   3.737842,
   3.593964,
   3.281948,
   2.970677,
   2.807108,
   2.630242,
   2.436682,
   2.226528,
   1.774104,
   1.326495,
   1.122184,
   0.9374846,
   0.7745265,
   0.6338077,
   0.5146553,
   0.4150978,
   0.3329278,
   0.2659117,
   0.2116019,
   0.1678935,
   0.1052263,
   0.06590729,
   0.02666592,
   0.005734214,
   0.001831436,
   0.000807521,
   0.0004570093,
   0.0003001423,
   0.0002095669,
   0.0001501874,
   0.0001101468,
   8.32287e-05,
   6.516915e-05,
   5.292471e-05,
   4.439624e-05,
   3.819986e-05,
   3.346664e-05,
   2.967332e-05,
   2.651439e-05,
   2.651439e-05};
   graph = new TGraph(48,B_pimumu_fx87,B_pimumu_fy87);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu87 = new TH1F("Graph_B_pimumu87","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_B_pimumu87->SetMinimum(2.386295e-05);
   Graph_B_pimumu87->SetMaximum(5.302825);
   Graph_B_pimumu87->SetDirectory(0);
   Graph_B_pimumu87->SetStats(0);
   Graph_B_pimumu87->SetLineWidth(2);
   Graph_B_pimumu87->SetMarkerStyle(20);
   Graph_B_pimumu87->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu87->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu87->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu87->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu87->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu87->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu87->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu87->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu87->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu87->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu87->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu87->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu87->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu87->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu87->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu87->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu87->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu87->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu87);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx88[48] = {
   4900,
   4903.125,
   4906.25,
   4909.375,
   4912.5,
   4915.625,
   4918.75,
   4925,
   4937.5,
   4943.75,
   4950,
   4956.25,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy88[48] = {
   4.158258,
   4.151077,
   4.130049,
   4.095835,
   4.049481,
   3.992364,
   3.926112,
   3.773326,
   3.437901,
   3.278175,
   3.132382,
   3.001845,
   2.885085,
   2.679728,
   2.492703,
   2.314448,
   2.14773,
   1.99648,
   1.726861,
   1.457063,
   1.178777,
   1.045458,
   0.9207964,
   0.8067348,
   0.703833,
   0.6116339,
   0.5291346,
   0.3894829,
   0.2796572,
   0.1966188,
   0.1365309,
   0.09439741,
   0.06535512,
   0.04551555,
   0.0228457,
   0.01219502,
   0.006886866,
   0.004055001,
   0.002463528,
   0.001533274,
   0.0009730396,
   0.0006291082,
   0.0004157953,
   0.000282428,
   0.0001979788,
   0.0001433583,
   0.0001070104,
   0.0001070104};
   graph = new TGraph(48,Bc_Jpsimunu_fx88,Bc_Jpsimunu_fy88);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu88 = new TH1F("Graph_Bc_Jpsimunu88","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_Bc_Jpsimunu88->SetMinimum(9.630939e-05);
   Graph_Bc_Jpsimunu88->SetMaximum(4.574073);
   Graph_Bc_Jpsimunu88->SetDirectory(0);
   Graph_Bc_Jpsimunu88->SetStats(0);
   Graph_Bc_Jpsimunu88->SetLineWidth(2);
   Graph_Bc_Jpsimunu88->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu88->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu88->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu88->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu88->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu88->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu88->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu88->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu88->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu88->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu88->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu88->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu88->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu88->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu88->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu88->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu88->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu88->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu88->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu88);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx89[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy89[24] = {
   52.04448,
   49.29113,
   46.68344,
   44.2137,
   41.87462,
   39.65929,
   37.56116,
   35.57403,
   33.69203,
   31.90959,
   30.22144,
   28.62261,
   27.10836,
   25.67423,
   24.31596,
   23.02955,
   21.8112,
   20.6573,
   19.56445,
   18.52941,
   17.54914,
   16.62072,
   15.74142,
   15.74142};
   graph = new TGraph(24,Combinatorial_fx89,Combinatorial_fy89);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run2_BDTbin2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial89 = new TH1F("Graph_Combinatorial89","Projection of model_Run2_BDTbin2",100,4790,6110);
   Graph_Combinatorial89->SetMinimum(12.11111);
   Graph_Combinatorial89->SetMaximum(55.67479);
   Graph_Combinatorial89->SetDirectory(0);
   Graph_Combinatorial89->SetStats(0);
   Graph_Combinatorial89->SetLineWidth(2);
   Graph_Combinatorial89->SetMarkerStyle(20);
   Graph_Combinatorial89->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial89->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial89->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial89->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial89->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial89->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial89->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial89->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial89->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial89->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial89->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial89->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial89->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial89->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial89->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial89->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial89->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial89->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial89);
   
   graph->Draw("l");
   
   Double_t Graph1_fx90[2] = {
   4900,
   6000};
   Double_t Graph1_fy90[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx90,Graph1_fy90);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph190 = new TH1F("Graph_Graph190","Graph",100,4790,6110);
   Graph_Graph190->SetMinimum(0);
   Graph_Graph190->SetMaximum(1.1);
   Graph_Graph190->SetDirectory(0);
   Graph_Graph190->SetStats(0);
   Graph_Graph190->SetLineWidth(2);
   Graph_Graph190->SetMarkerStyle(20);
   Graph_Graph190->GetXaxis()->SetNdivisions(505);
   Graph_Graph190->GetXaxis()->SetLabelFont(132);
   Graph_Graph190->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph190->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph190->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph190->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph190->GetXaxis()->SetTitleFont(132);
   Graph_Graph190->GetYaxis()->SetLabelFont(132);
   Graph_Graph190->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph190->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph190->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph190->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph190->GetYaxis()->SetTitleFont(132);
   Graph_Graph190->GetZaxis()->SetLabelFont(132);
   Graph_Graph190->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph190->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph190->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph190->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph190);
   
   graph->Draw("l");
   
   Double_t data_2_fx3018[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3018[22] = {
   73,
   82,
   51,
   55,
   41,
   35,
   35,
   30,
   33,
   40,
   30,
   22,
   24,
   22,
   28,
   28,
   20,
   17,
   28,
   16,
   24,
   16};
   Double_t data_2_felx3018[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3018[22] = {
   8.524388,
   9.036884,
   7.117933,
   7.39358,
   6.376898,
   5.887675,
   5.887675,
   5.446522,
   5.715302,
   6.298,
   5.446522,
   4.654502,
   4.864612,
   4.654502,
   5.259711,
   5.259711,
   4.434448,
   4.082184,
   5.259711,
   3.957801,
   4.864612,
   3.957801};
   Double_t data_2_fehx3018[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3018[22] = {
   9.583044,
   10.09222,
   8.188122,
   8.461166,
   7.455185,
   6.97241,
   6.97241,
   6.538046,
   6.802567,
   7.377261,
   6.538046,
   5.761366,
   5.966932,
   5.761366,
   6.354446,
   6.354446,
   5.546519,
   5.203719,
   6.354446,
   5.083066,
   5.966932,
   5.083066};
   grae = new TGraphAsymmErrors(22,data_2_fx3018,data_2_fy3018,data_2_felx3018,data_2_fehx3018,data_2_fely3018,data_2_fehy3018);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run2_BDTbin2_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23018 = new TH1F("Graph_data_23018","Histogram of Run2_BDTbin2_plot__mass",100,4790,6110);
   Graph_data_23018->SetMinimum(4.037197);
   Graph_data_23018->SetMaximum(100.0972);
   Graph_data_23018->SetDirectory(0);
   Graph_data_23018->SetStats(0);
   Graph_data_23018->SetLineWidth(2);
   Graph_data_23018->SetMarkerStyle(20);
   Graph_data_23018->GetXaxis()->SetNdivisions(505);
   Graph_data_23018->GetXaxis()->SetLabelFont(132);
   Graph_data_23018->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23018->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23018->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23018->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23018->GetXaxis()->SetTitleFont(132);
   Graph_data_23018->GetYaxis()->SetLabelFont(132);
   Graph_data_23018->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23018->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23018->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23018->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23018->GetYaxis()->SetTitleFont(132);
   Graph_data_23018->GetZaxis()->SetLabelFont(132);
   Graph_data_23018->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23018->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23018->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23018);
   
   grae->Draw("p");
   
   TH1D *frame_3c27b40__24 = new TH1D("frame_3c27b40__24","Run2_BDTbin2",22,4900,6000);
   frame_3c27b40__24->SetBinContent(1,96.69683);
   frame_3c27b40__24->SetMinimum(-4);
   frame_3c27b40__24->SetMaximum(96.69683);
   frame_3c27b40__24->SetEntries(1);
   frame_3c27b40__24->SetDirectory(0);
   frame_3c27b40__24->SetStats(0);
   frame_3c27b40__24->SetLineWidth(2);
   frame_3c27b40__24->SetMarkerStyle(20);
   frame_3c27b40__24->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3c27b40__24->GetXaxis()->SetNdivisions(505);
   frame_3c27b40__24->GetXaxis()->SetLabelFont(132);
   frame_3c27b40__24->GetXaxis()->SetLabelOffset(0.01);
   frame_3c27b40__24->GetXaxis()->SetLabelSize(0.06);
   frame_3c27b40__24->GetXaxis()->SetTitleSize(0.06);
   frame_3c27b40__24->GetXaxis()->SetTitleOffset(1.1);
   frame_3c27b40__24->GetXaxis()->SetTitleFont(132);
   frame_3c27b40__24->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3c27b40__24->GetYaxis()->SetLabelFont(132);
   frame_3c27b40__24->GetYaxis()->SetLabelOffset(0.01);
   frame_3c27b40__24->GetYaxis()->SetLabelSize(0.06);
   frame_3c27b40__24->GetYaxis()->SetTitleSize(0.06);
   frame_3c27b40__24->GetYaxis()->SetTitleOffset(0.8);
   frame_3c27b40__24->GetYaxis()->SetTitleFont(132);
   frame_3c27b40__24->GetZaxis()->SetLabelFont(132);
   frame_3c27b40__24->GetZaxis()->SetLabelSize(0.06);
   frame_3c27b40__24->GetZaxis()->SetTitleSize(0.072);
   frame_3c27b40__24->GetZaxis()->SetTitleOffset(1.2);
   frame_3c27b40__24->GetZaxis()->SetTitleFont(132);
   frame_3c27b40__24->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1207;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.25 #leq BDT < 0.40");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run2_BDTbin2->Modified();
   canv_nopull_Run2_BDTbin2->cd();
   canv_nopull_Run2_BDTbin2->SetSelected(canv_nopull_Run2_BDTbin2);

   canv_nopull_Run2_BDTbin2->SaveAs("Fig10_right_a.pdf");
   canv_nopull_Run2_BDTbin2->SaveAs("Fig10_right_a.png");
   canv_nopull_Run2_BDTbin2->SaveAs("Fig10_right_a.eps");

}


==> figs/Fig10_right_b.C <==
void Fig10_right_b()
{
//=========Macro generated from canvas: canv_nopull_Run2_BDTbin3/canvas for BDT bin Run2_BDTbin3
//=========  (Sat Apr 17 19:17:09 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run2_BDTbin3 = new TCanvas("canv_nopull_Run2_BDTbin3", "canvas for BDT bin Run2_BDTbin3",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run2_BDTbin3->SetHighLightColor(2);
   canv_nopull_Run2_BDTbin3->Range(4709.877,-9.245071,6067.901,36.03663);
   canv_nopull_Run2_BDTbin3->SetFillColor(0);
   canv_nopull_Run2_BDTbin3->SetBorderMode(0);
   canv_nopull_Run2_BDTbin3->SetBorderSize(2);
   canv_nopull_Run2_BDTbin3->SetTickx(1);
   canv_nopull_Run2_BDTbin3->SetTicky(1);
   canv_nopull_Run2_BDTbin3->SetLeftMargin(0.14);
   canv_nopull_Run2_BDTbin3->SetRightMargin(0.05);
   canv_nopull_Run2_BDTbin3->SetTopMargin(0.05);
   canv_nopull_Run2_BDTbin3->SetBottomMargin(0.16);
   canv_nopull_Run2_BDTbin3->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin3->SetFrameBorderMode(0);
   canv_nopull_Run2_BDTbin3->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin3->SetFrameBorderMode(0);
   
   TH1D *frame_3ab33b0__25 = new TH1D("frame_3ab33b0__25","Run2_BDTbin3",22,4900,6000);
   frame_3ab33b0__25->SetBinContent(1,33.77254);
   frame_3ab33b0__25->SetMinimum(-2);
   frame_3ab33b0__25->SetMaximum(33.77254);
   frame_3ab33b0__25->SetEntries(1);
   frame_3ab33b0__25->SetDirectory(0);
   frame_3ab33b0__25->SetStats(0);
   frame_3ab33b0__25->SetLineWidth(2);
   frame_3ab33b0__25->SetMarkerStyle(20);
   frame_3ab33b0__25->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3ab33b0__25->GetXaxis()->SetNdivisions(505);
   frame_3ab33b0__25->GetXaxis()->SetLabelFont(132);
   frame_3ab33b0__25->GetXaxis()->SetLabelOffset(0.01);
   frame_3ab33b0__25->GetXaxis()->SetLabelSize(0.06);
   frame_3ab33b0__25->GetXaxis()->SetTitleSize(0.06);
   frame_3ab33b0__25->GetXaxis()->SetTitleOffset(1.1);
   frame_3ab33b0__25->GetXaxis()->SetTitleFont(132);
   frame_3ab33b0__25->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3ab33b0__25->GetYaxis()->SetLabelFont(132);
   frame_3ab33b0__25->GetYaxis()->SetLabelOffset(0.01);
   frame_3ab33b0__25->GetYaxis()->SetLabelSize(0.06);
   frame_3ab33b0__25->GetYaxis()->SetTitleSize(0.06);
   frame_3ab33b0__25->GetYaxis()->SetTitleOffset(0.8);
   frame_3ab33b0__25->GetYaxis()->SetTitleFont(132);
   frame_3ab33b0__25->GetZaxis()->SetLabelFont(132);
   frame_3ab33b0__25->GetZaxis()->SetLabelSize(0.06);
   frame_3ab33b0__25->GetZaxis()->SetTitleSize(0.072);
   frame_3ab33b0__25->GetZaxis()->SetTitleOffset(1.2);
   frame_3ab33b0__25->GetZaxis()->SetTitleFont(132);
   frame_3ab33b0__25->Draw("FUNC");
   
   Double_t data_fx3019[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3019[22] = {
   26,
   10,
   11,
   11,
   9,
   5,
   6,
   7,
   8,
   17,
   3,
   5,
   2,
   5,
   1,
   1,
   5,
   1,
   2,
   2,
   5,
   1};
   Double_t data_felx3019[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3019[22] = {
   5.066015,
   3.108694,
   3.265579,
   3.265579,
   2.943461,
   2.159691,
   2.379931,
   2.58147,
   2.768386,
   4.082184,
   1.632705,
   2.159691,
   1.291815,
   2.159691,
   0.8272462,
   0.8272462,
   2.159691,
   0.8272462,
   1.291815,
   1.291815,
   2.159691,
   0.8272462};
   Double_t data_fehx3019[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3019[22] = {
   6.164324,
   4.26695,
   4.416521,
   4.416521,
   4.110204,
   3.382473,
   3.583642,
   3.770281,
   3.945142,
   5.203719,
   2.918186,
   3.382473,
   2.63786,
   3.382473,
   2.299527,
   2.299527,
   3.382473,
   2.299527,
   2.63786,
   2.63786,
   3.382473,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3019,data_fy3019,data_felx3019,data_fehx3019,data_fely3019,data_fehy3019);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin3_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3019 = new TH1F("Graph_data3019","Histogram of Run2_BDTbin3_plot__mass",100,4790,6110);
   Graph_data3019->SetMinimum(0.1554784);
   Graph_data3019->SetMaximum(35.36348);
   Graph_data3019->SetDirectory(0);
   Graph_data3019->SetStats(0);
   Graph_data3019->SetLineWidth(2);
   Graph_data3019->SetMarkerStyle(20);
   Graph_data3019->GetXaxis()->SetNdivisions(505);
   Graph_data3019->GetXaxis()->SetLabelFont(132);
   Graph_data3019->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3019->GetXaxis()->SetLabelSize(0.06);
   Graph_data3019->GetXaxis()->SetTitleSize(0.072);
   Graph_data3019->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3019->GetXaxis()->SetTitleFont(132);
   Graph_data3019->GetYaxis()->SetLabelFont(132);
   Graph_data3019->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3019->GetYaxis()->SetLabelSize(0.06);
   Graph_data3019->GetYaxis()->SetTitleSize(0.072);
   Graph_data3019->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3019->GetYaxis()->SetTitleFont(132);
   Graph_data3019->GetZaxis()->SetLabelFont(132);
   Graph_data3019->GetZaxis()->SetLabelSize(0.06);
   Graph_data3019->GetZaxis()->SetTitleSize(0.072);
   Graph_data3019->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3019);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx91[40] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy91[40] = {
   -1.2128,
   -1.208564,
   -1.200843,
   -1.180717,
   -1.135252,
   -1.038822,
   -0.9352461,
   -0.8229224,
   -0.7628509,
   -0.6997819,
   -0.6334037,
   -0.5634224,
   -0.4896205,
   -0.4119679,
   -0.330817,
   -0.2471745,
   -0.1630044,
   -0.1221733,
   -0.0842684,
   -0.05198837,
   -0.02785141,
   -0.01260791,
   -0.004713446,
   -0.0003465313,
   -1.00275e-05,
   -4.196747e-10,
   -2.52228e-16,
   -1.932498e-17,
   -8.923284e-18,
   -9.979294e-18,
   -5.860855e-18,
   -4.25572e-17,
   -0,
   -6.93885e-11,
   -7.96274e-06,
   -0.0005621982,
   -0.00321758,
   -0.0070054,
   -0.01363775,
   -0.01363775};
   TGraph *graph = new TGraph(40,B0s_mumugamma_fx91,B0s_mumugamma_fy91);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma91 = new TH1F("Graph_B0s_mumugamma91","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_B0s_mumugamma91->SetMinimum(-1.33408);
   Graph_B0s_mumugamma91->SetMaximum(0.12128);
   Graph_B0s_mumugamma91->SetDirectory(0);
   Graph_B0s_mumugamma91->SetStats(0);
   Graph_B0s_mumugamma91->SetLineWidth(2);
   Graph_B0s_mumugamma91->SetMarkerStyle(20);
   Graph_B0s_mumugamma91->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma91->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma91->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma91->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma91->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma91->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma91->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma91->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma91->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma91->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma91->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma91->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma91->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma91->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma91->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma91->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma91->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma91->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma91);
   
   graph->Draw("l");
   
   Double_t Graph0_fx92[80] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5337.5,
   5325,
   5300,
   5275,
   5250,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy92[80] = {
   -0.4624873,
   -0.4608717,
   -0.4579273,
   -0.4502527,
   -0.4329152,
   -0.3961424,
   -0.3566452,
   -0.3138118,
   -0.2909043,
   -0.2668536,
   -0.2415411,
   -0.2148545,
   -0.186711,
   -0.1570992,
   -0.1261532,
   -0.09425712,
   -0.06215981,
   -0.04658937,
   -0.03213477,
   -0.01982516,
   -0.01062081,
   -0.004807881,
   -0.001797417,
   -0.0001321457,
   -3.82387e-06,
   -1.60038e-10,
   -9.618418e-17,
   -7.369356e-18,
   -3.40279e-18,
   -3.805487e-18,
   -2.234968e-18,
   -1.622869e-17,
   0,
   -2.646049e-11,
   -3.036498e-06,
   -0.0002143877,
   -0.001226987,
   -0.002671427,
   -0.005200597,
   -0.005200597,
   -0.02207491,
   -0.02207491,
   -0.01133937,
   -0.005208174,
   -0.0009100086,
   -1.288898e-05,
   -1.123165e-10,
   -0,
   -6.888571e-17,
   -9.486741e-18,
   -1.61531e-17,
   -1.444378e-17,
   -3.128061e-17,
   -4.082717e-16,
   -6.793114e-10,
   -1.623113e-05,
   -0.0005609169,
   -0.007629474,
   -0.02040795,
   -0.04508202,
   -0.08415158,
   -0.136402,
   -0.1977573,
   -0.2638489,
   -0.4000919,
   -0.5354809,
   -0.6668367,
   -0.7925299,
   -0.9119902,
   -1.025266,
   -1.13271,
   -1.234797,
   -1.332033,
   -1.513847,
   -1.681501,
   -1.83759,
   -1.911182,
   -1.943758,
   -1.956256,
   -1.963114};
   graph = new TGraph(80,Graph0_fx92,Graph0_fy92);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1210;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph092 = new TH1F("Graph_Graph092","Graph",100,4790,6110);
   Graph_Graph092->SetMinimum(-2.159425);
   Graph_Graph092->SetMaximum(0.1963114);
   Graph_Graph092->SetDirectory(0);
   Graph_Graph092->SetStats(0);
   Graph_Graph092->SetLineWidth(2);
   Graph_Graph092->SetMarkerStyle(20);
   Graph_Graph092->GetXaxis()->SetNdivisions(505);
   Graph_Graph092->GetXaxis()->SetLabelFont(132);
   Graph_Graph092->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph092->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph092->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph092->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph092->GetXaxis()->SetTitleFont(132);
   Graph_Graph092->GetYaxis()->SetLabelFont(132);
   Graph_Graph092->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph092->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph092->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph092->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph092->GetYaxis()->SetTitleFont(132);
   Graph_Graph092->GetZaxis()->SetLabelFont(132);
   Graph_Graph092->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph092->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph092->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph092->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph092);
   
   graph->Draw("f");
   
   TH1D *frame_3ab33b0__26 = new TH1D("frame_3ab33b0__26","Run2_BDTbin3",22,4900,6000);
   frame_3ab33b0__26->SetBinContent(1,33.77254);
   frame_3ab33b0__26->SetMinimum(-2);
   frame_3ab33b0__26->SetMaximum(33.77254);
   frame_3ab33b0__26->SetEntries(1);
   frame_3ab33b0__26->SetDirectory(0);
   frame_3ab33b0__26->SetStats(0);
   frame_3ab33b0__26->SetLineWidth(2);
   frame_3ab33b0__26->SetMarkerStyle(20);
   frame_3ab33b0__26->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3ab33b0__26->GetXaxis()->SetNdivisions(505);
   frame_3ab33b0__26->GetXaxis()->SetLabelFont(132);
   frame_3ab33b0__26->GetXaxis()->SetLabelOffset(0.01);
   frame_3ab33b0__26->GetXaxis()->SetLabelSize(0.06);
   frame_3ab33b0__26->GetXaxis()->SetTitleSize(0.06);
   frame_3ab33b0__26->GetXaxis()->SetTitleOffset(1.1);
   frame_3ab33b0__26->GetXaxis()->SetTitleFont(132);
   frame_3ab33b0__26->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3ab33b0__26->GetYaxis()->SetLabelFont(132);
   frame_3ab33b0__26->GetYaxis()->SetLabelOffset(0.01);
   frame_3ab33b0__26->GetYaxis()->SetLabelSize(0.06);
   frame_3ab33b0__26->GetYaxis()->SetTitleSize(0.06);
   frame_3ab33b0__26->GetYaxis()->SetTitleOffset(0.8);
   frame_3ab33b0__26->GetYaxis()->SetTitleFont(132);
   frame_3ab33b0__26->GetZaxis()->SetLabelFont(132);
   frame_3ab33b0__26->GetZaxis()->SetLabelSize(0.06);
   frame_3ab33b0__26->GetZaxis()->SetTitleSize(0.072);
   frame_3ab33b0__26->GetZaxis()->SetTitleOffset(1.2);
   frame_3ab33b0__26->GetZaxis()->SetTitleFont(132);
   frame_3ab33b0__26->Draw("AXISSAME");
   
   TH1D *frame_3bf2f90__27 = new TH1D("frame_3bf2f90__27","Run2_BDTbin3",22,4900,6000);
   frame_3bf2f90__27->SetBinContent(1,33.77254);
   frame_3bf2f90__27->SetMinimum(-2);
   frame_3bf2f90__27->SetMaximum(33.77254);
   frame_3bf2f90__27->SetEntries(1);
   frame_3bf2f90__27->SetDirectory(0);
   frame_3bf2f90__27->SetStats(0);
   frame_3bf2f90__27->SetLineWidth(2);
   frame_3bf2f90__27->SetMarkerStyle(20);
   frame_3bf2f90__27->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3bf2f90__27->GetXaxis()->SetNdivisions(505);
   frame_3bf2f90__27->GetXaxis()->SetLabelFont(132);
   frame_3bf2f90__27->GetXaxis()->SetLabelOffset(0.01);
   frame_3bf2f90__27->GetXaxis()->SetLabelSize(0.06);
   frame_3bf2f90__27->GetXaxis()->SetTitleSize(0.06);
   frame_3bf2f90__27->GetXaxis()->SetTitleOffset(1.1);
   frame_3bf2f90__27->GetXaxis()->SetTitleFont(132);
   frame_3bf2f90__27->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3bf2f90__27->GetYaxis()->SetLabelFont(132);
   frame_3bf2f90__27->GetYaxis()->SetLabelOffset(0.01);
   frame_3bf2f90__27->GetYaxis()->SetLabelSize(0.06);
   frame_3bf2f90__27->GetYaxis()->SetTitleSize(0.06);
   frame_3bf2f90__27->GetYaxis()->SetTitleOffset(0.8);
   frame_3bf2f90__27->GetYaxis()->SetTitleFont(132);
   frame_3bf2f90__27->GetZaxis()->SetLabelFont(132);
   frame_3bf2f90__27->GetZaxis()->SetLabelSize(0.06);
   frame_3bf2f90__27->GetZaxis()->SetTitleSize(0.072);
   frame_3bf2f90__27->GetZaxis()->SetTitleOffset(1.2);
   frame_3bf2f90__27->GetZaxis()->SetTitleFont(132);
   frame_3bf2f90__27->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx93[192] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5343.75,
   5340.625,
   5337.5,
   5334.375,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5314.062,
   5312.5,
   5310.938,
   5309.375,
   5307.812,
   5306.25,
   5303.125,
   5300,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5267.188,
   5265.625,
   5264.062,
   5262.5,
   5256.25,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5235.938,
   5234.375,
   5232.812,
   5231.25,
   5228.125,
   5225,
   5221.875,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5125,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy93[192] = {
   0.005164066,
   0.00640682,
   0.008258822,
   0.01124652,
   0.01667809,
   0.0213261,
   0.02876537,
   0.04193691,
   0.05297182,
   0.07002855,
   0.08242437,
   0.0990635,
   0.1223276,
   0.1376983,
   0.156659,
   0.1805176,
   0.2112699,
   0.2301586,
   0.2521031,
   0.2778505,
   0.3084023,
   0.3451285,
   0.3899334,
   0.4435507,
   0.5022147,
   0.5656981,
   0.6339092,
   0.7066662,
   0.7836904,
   0.8646012,
   0.9489127,
   1.125273,
   1.486348,
   1.572756,
   1.655504,
   1.733508,
   1.805707,
   1.871087,
   1.928702,
   1.977699,
   2.017337,
   2.04701,
   2.066255,
   2.074773,
   2.072429,
   2.05926,
   2.035473,
   2.001438,
   1.957683,
   1.904873,
   1.8438,
   1.775359,
   1.70053,
   1.620349,
   1.53589,
   1.358467,
   1.176693,
   0.9981722,
   0.9122021,
   0.829271,
   0.7499823,
   0.674757,
   0.6039314,
   0.5377416,
   0.4763297,
   0.4197511,
   0.3679835,
   0.320937,
   0.2784635,
   0.2403678,
   0.2063907,
   0.178255,
   0.1556592,
   0.1372406,
   0.1092701,
   0.0892819,
   0.07446726,
   0.06316085,
   0.0472721,
   0.03684334,
   0.02960617,
   0.02044006,
   0.01157712,
   0.005320266,
   0.003100009,
   0.002048541,
   0.00146374,
   0.001103132,
   0.000864154,
   0.0006971205,
   0.0005754888,
   0.0004839894,
   0.000413312,
   0.0003575069,
   0.0003126218,
   0.0003126218,
   5.853386e-05,
   5.853386e-05,
   6.696698e-05,
   7.745623e-05,
   9.074705e-05,
   0.0001079622,
   0.0001308596,
   0.0001623243,
   0.0002073753,
   0.0002754165,
   0.0003858825,
   0.0005847904,
   0.001005673,
   0.002195678,
   0.003886934,
   0.005639591,
   0.007024599,
   0.009020784,
   0.01206012,
   0.01421973,
   0.01704359,
   0.02084028,
   0.02612178,
   0.02957663,
   0.03378725,
   0.03903426,
   0.04557787,
   0.05305608,
   0.06141078,
   0.07068014,
   0.08089245,
   0.09206405,
   0.1041974,
   0.117279,
   0.1312781,
   0.1461451,
   0.1618105,
   0.1781649,
   0.1951557,
   0.2303436,
   0.2661314,
   0.3009939,
   0.3175681,
   0.3332899,
   0.3479512,
   0.3613514,
   0.3733017,
   0.3836298,
   0.3921836,
   0.3988352,
   0.4034838,
   0.4060585,
   0.4065196,
   0.40486,
   0.4011052,
   0.3953129,
   0.3875711,
   0.3779964,
   0.3667306,
   0.3539378,
   0.3398001,
   0.3245136,
   0.3082836,
   0.2913206,
   0.2202763,
   0.1854884,
   0.1688401,
   0.1528548,
   0.1376313,
   0.1232479,
   0.1097629,
   0.09721506,
   0.08562525,
   0.0751909,
   0.0666657,
   0.05966354,
   0.05381858,
   0.04887922,
   0.04466001,
   0.04102162,
   0.03508529,
   0.0304693,
   0.02679473,
   0.02381204,
   0.01929137,
   0.01605369,
   0.01363947,
   0.01031468,
   0.008162231,
   0.005592036,
   0.004165092,
   0.003233673,
   0.002174873,
   0.001593183,
   0.001233081,
   0.0009917607};
   graph = new TGraph(192,B0_mumu_fx93,B0_mumu_fy93);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu93 = new TH1F("Graph_B0_mumu93","",192,4790,6110);
   Graph_B0_mumu93->SetMinimum(5.268048e-05);
   Graph_B0_mumu93->SetMaximum(2.282244);
   Graph_B0_mumu93->SetDirectory(0);
   Graph_B0_mumu93->SetStats(0);
   Graph_B0_mumu93->SetLineWidth(2);
   Graph_B0_mumu93->SetMarkerStyle(20);
   Graph_B0_mumu93->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu93->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu93->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu93->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu93->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu93->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu93->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu93->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu93->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu93->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu93->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu93->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu93->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu93->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu93->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu93->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu93->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu93->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu93);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx94[192] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5431.25,
   5428.125,
   5425,
   5421.875,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5398.438,
   5396.875,
   5393.75,
   5387.5,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5351.562,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5339.062,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy94[192] = {
   0.01844885,
   0.021857,
   0.02649828,
   0.033113,
   0.04313676,
   0.05971396,
   0.09109341,
   0.1193147,
   0.1665037,
   0.2036289,
   0.2574253,
   0.3408336,
   0.4016424,
   0.4835182,
   0.59847,
   0.6747202,
   0.7691066,
   0.8883849,
   1.042963,
   1.137448,
   1.249665,
   1.380854,
   1.537381,
   1.72678,
   1.957036,
   2.213883,
   2.491516,
   2.790532,
   3.110411,
   3.450232,
   3.808649,
   4.184564,
   4.573612,
   5.385395,
   6.217246,
   7.03546,
   7.428245,
   7.803647,
   8.156828,
   8.48306,
   8.777829,
   9.03694,
   9.256615,
   9.433591,
   9.565196,
   9.64942,
   9.684968,
   9.671289,
   9.608595,
   9.497854,
   9.340763,
   9.139707,
   8.897695,
   8.618288,
   8.305506,
   7.963736,
   7.597622,
   7.211967,
   6.40139,
   4.750912,
   3.973563,
   3.607431,
   3.25915,
   2.930267,
   2.621889,
   2.33471,
   2.069043,
   1.824864,
   1.601847,
   1.399411,
   1.216766,
   1.052297,
   0.906748,
   0.7883993,
   0.6927025,
   0.5487118,
   0.4467716,
   0.3717126,
   0.3147017,
   0.234967,
   0.1828624,
   0.1468044,
   0.1012461,
   0.07446361,
   0.04560112,
   0.02263962,
   0.01370938,
   0.009271486,
   0.006728172,
   0.005127359,
   0.004050475,
   0.003289126,
   0.002729689,
   0.002305748,
   0.001976286,
   0.001976286,
   0.001285013,
   0.001285013,
   0.001500932,
   0.001779097,
   0.002146649,
   0.002647601,
   0.003357388,
   0.004414649,
   0.006098578,
   0.009046344,
   0.01500434,
   0.03042788,
   0.04994844,
   0.06814596,
   0.09921142,
   0.1238526,
   0.1594838,
   0.2139464,
   0.2527683,
   0.3036525,
   0.3722352,
   0.4678666,
   0.5305195,
   0.6069657,
   0.7039496,
   0.8201825,
   0.9511705,
   1.096955,
   1.258091,
   1.434955,
   1.627716,
   1.836304,
   2.060382,
   2.299327,
   2.552206,
   2.817767,
   3.380311,
   4.567534,
   5.146687,
   5.421314,
   5.681478,
   5.923863,
   6.145286,
   6.342758,
   6.513551,
   6.655263,
   6.765869,
   6.84377,
   6.887831,
   6.897404,
   6.872349,
   6.813034,
   6.720328,
   6.595577,
   6.440576,
   6.257526,
   6.048982,
   5.817795,
   5.56705,
   5.3,
   5.019993,
   4.434358,
   3.837102,
   3.251382,
   2.968673,
   2.697465,
   2.437406,
   2.190631,
   1.958245,
   1.741042,
   1.539514,
   1.354629,
   1.196483,
   1.068356,
   0.9617268,
   0.8718646,
   0.7962207,
   0.7294147,
   0.6222429,
   0.5391993,
   0.4732891,
   0.4199261,
   0.3392991,
   0.2817568,
   0.2389694,
   0.1802283,
   0.1423261,
   0.116173,
   0.08295388,
   0.06311553,
   0.04111009,
   0.02952703,
   0.02254802,
   0.01795825,
   0.01474824,
   0.01239833};
   graph = new TGraph(192,B0s_mumu_fx94,B0s_mumu_fy94);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu94 = new TH1F("Graph_B0s_mumu94","",192,4790,6110);
   Graph_B0s_mumu94->SetMinimum(0.001156512);
   Graph_B0s_mumu94->SetMaximum(10.65334);
   Graph_B0s_mumu94->SetDirectory(0);
   Graph_B0s_mumu94->SetStats(0);
   Graph_B0s_mumu94->SetLineWidth(2);
   Graph_B0s_mumu94->SetMarkerStyle(20);
   Graph_B0s_mumu94->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu94->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu94->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu94->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu94->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu94->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu94->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu94->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu94->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu94->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu94->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu94->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu94->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu94->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu94->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu94->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu94->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu94->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu94);
   
   graph->Draw("f");
   
   Double_t data_fx3020[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3020[22] = {
   26,
   10,
   11,
   11,
   9,
   5,
   6,
   7,
   8,
   17,
   3,
   5,
   2,
   5,
   1,
   1,
   5,
   1,
   2,
   2,
   5,
   1};
   Double_t data_felx3020[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3020[22] = {
   5.066015,
   3.108694,
   3.265579,
   3.265579,
   2.943461,
   2.159691,
   2.379931,
   2.58147,
   2.768386,
   4.082184,
   1.632705,
   2.159691,
   1.291815,
   2.159691,
   0.8272462,
   0.8272462,
   2.159691,
   0.8272462,
   1.291815,
   1.291815,
   2.159691,
   0.8272462};
   Double_t data_fehx3020[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3020[22] = {
   6.164324,
   4.26695,
   4.416521,
   4.416521,
   4.110204,
   3.382473,
   3.583642,
   3.770281,
   3.945142,
   5.203719,
   2.918186,
   3.382473,
   2.63786,
   3.382473,
   2.299527,
   2.299527,
   3.382473,
   2.299527,
   2.63786,
   2.63786,
   3.382473,
   2.299527};
   grae = new TGraphAsymmErrors(22,data_fx3020,data_fy3020,data_felx3020,data_fehx3020,data_fely3020,data_fehy3020);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin3_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3020 = new TH1F("Graph_data3020","Histogram of Run2_BDTbin3_plot__mass",100,4790,6110);
   Graph_data3020->SetMinimum(0.1554784);
   Graph_data3020->SetMaximum(35.36348);
   Graph_data3020->SetDirectory(0);
   Graph_data3020->SetStats(0);
   Graph_data3020->SetLineWidth(2);
   Graph_data3020->SetMarkerStyle(20);
   Graph_data3020->GetXaxis()->SetNdivisions(505);
   Graph_data3020->GetXaxis()->SetLabelFont(132);
   Graph_data3020->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3020->GetXaxis()->SetLabelSize(0.06);
   Graph_data3020->GetXaxis()->SetTitleSize(0.072);
   Graph_data3020->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3020->GetXaxis()->SetTitleFont(132);
   Graph_data3020->GetYaxis()->SetLabelFont(132);
   Graph_data3020->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3020->GetYaxis()->SetLabelSize(0.06);
   Graph_data3020->GetYaxis()->SetTitleSize(0.072);
   Graph_data3020->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3020->GetYaxis()->SetTitleFont(132);
   Graph_data3020->GetZaxis()->SetLabelFont(132);
   Graph_data3020->GetZaxis()->SetLabelSize(0.06);
   Graph_data3020->GetZaxis()->SetTitleSize(0.072);
   Graph_data3020->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3020);
   
   grae->Draw("p");
   
   Double_t Total_fx95[93] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5300,
   5306.25,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5353.125,
   5356.25,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5381.25,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy95[93] = {
   17.37793,
   17.31844,
   17.22188,
   17.09075,
   16.92809,
   16.52321,
   16.05036,
   15.055,
   14.51019,
   13.90968,
   12.6444,
   11.34533,
   9.993159,
   9.333441,
   8.720486,
   8.17352,
   7.69953,
   7.296756,
   6.960115,
   6.684708,
   6.464109,
   6.28898,
   6.158103,
   6.087694,
   6.090293,
   6.16813,
   6.266979,
   6.404455,
   6.714164,
   6.828661,
   6.869934,
   6.814972,
   6.663464,
   6.194227,
   5.976507,
   5.842234,
   5.82379,
   5.849662,
   5.933626,
   6.098617,
   6.223544,
   6.387946,
   6.799221,
   7.293563,
   7.86223,
   8.491953,
   9.163969,
   10.53312,
   11.16921,
   11.72937,
   12.18238,
   12.36011,
   12.50148,
   12.60428,
   12.66679,
   12.68792,
   12.6672,
   12.60479,
   12.50149,
   12.3587,
   12.17842,
   11.96314,
   11.71585,
   11.139,
   10.47807,
   9.765545,
   8.311313,
   7.623645,
   6.989493,
   6.421638,
   5.926863,
   5.506641,
   5.158166,
   4.879096,
   4.685186,
   4.548169,
   4.445847,
   4.301308,
   4.201223,
   4.063074,
   3.881798,
   3.744824,
   3.515745,
   3.313932,
   3.128596,
   2.956282,
   2.795339,
   2.644501,
   2.502654,
   2.368923,
   2.242648,
   2.10826,
   2.10826};
   graph = new TGraph(93,Total_fx95,Total_fy95);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total95 = new TH1F("Graph_Total95","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_Total95->SetMinimum(0.5812928);
   Graph_Total95->SetMaximum(18.9049);
   Graph_Total95->SetDirectory(0);
   Graph_Total95->SetStats(0);
   Graph_Total95->SetLineWidth(2);
   Graph_Total95->SetMarkerStyle(20);
   Graph_Total95->GetXaxis()->SetNdivisions(505);
   Graph_Total95->GetXaxis()->SetLabelFont(132);
   Graph_Total95->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total95->GetXaxis()->SetLabelSize(0.06);
   Graph_Total95->GetXaxis()->SetTitleSize(0.072);
   Graph_Total95->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total95->GetXaxis()->SetTitleFont(132);
   Graph_Total95->GetYaxis()->SetLabelFont(132);
   Graph_Total95->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total95->GetYaxis()->SetLabelSize(0.06);
   Graph_Total95->GetYaxis()->SetTitleSize(0.072);
   Graph_Total95->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total95->GetYaxis()->SetTitleFont(132);
   Graph_Total95->GetZaxis()->SetLabelFont(132);
   Graph_Total95->GetZaxis()->SetLabelSize(0.06);
   Graph_Total95->GetZaxis()->SetTitleSize(0.072);
   Graph_Total95->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total95->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total95);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx96[96] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5339.062,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy96[96] = {
   0.01542359,
   0.01830262,
   0.02222827,
   0.02783051,
   0.03633189,
   0.05041202,
   0.07710447,
   0.1011343,
   0.1413384,
   0.1729775,
   0.2188268,
   0.2899015,
   0.3416996,
   0.4114087,
   0.509198,
   0.5740046,
   0.654153,
   0.7553139,
   0.886189,
   0.9668344,
   1.060765,
   1.171291,
   1.302868,
   1.461631,
   1.655833,
   1.876698,
   2.116279,
   2.374389,
   2.650521,
   2.943819,
   3.253057,
   3.576618,
   3.912497,
   4.611248,
   5.325802,
   6.027726,
   6.364123,
   6.685349,
   6.987311,
   7.266021,
   7.517678,
   7.738758,
   7.926096,
   8.076959,
   8.189115,
   8.260885,
   8.291186,
   8.27956,
   8.226183,
   8.131862,
   7.998013,
   7.826629,
   7.620226,
   7.381787,
   7.114685,
   6.822607,
   6.509468,
   6.179327,
   5.484462,
   4.065612,
   3.395665,
   3.079818,
   2.779239,
   2.495325,
   2.229096,
   1.981213,
   1.751999,
   1.541478,
   1.349401,
   1.175291,
   1.018474,
   0.8781232,
   0.7568568,
   0.6594594,
   0.5802846,
   0.4604735,
   0.3752121,
   0.3122404,
   0.264324,
   0.1972254,
   0.1533575,
   0.1230079,
   0.08469605,
   0.06220602,
   0.0380145,
   0.01882198,
   0.01137786,
   0.007685032,
   0.005571411,
   0.004242373,
   0.003349038,
   0.002717888,
   0.002254393,
   0.00190334,
   0.00163065,
   0.00163065};
   graph = new TGraph(96,B0s_mumu_fx96,B0s_mumu_fy96);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu96 = new TH1F("Graph_B0s_mumu96","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_B0s_mumu96->SetMinimum(0.001467585);
   Graph_B0s_mumu96->SetMaximum(9.120141);
   Graph_B0s_mumu96->SetDirectory(0);
   Graph_B0s_mumu96->SetStats(0);
   Graph_B0s_mumu96->SetLineWidth(2);
   Graph_B0s_mumu96->SetMarkerStyle(20);
   Graph_B0s_mumu96->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu96->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu96->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu96->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu96->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu96->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu96->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu96->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu96->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu96->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu96->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu96->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu96->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu96->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu96->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu96->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu96->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu96->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu96);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx97[96] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy97[96] = {
   0.003077914,
   0.003819951,
   0.004926003,
   0.006710694,
   0.009955883,
   0.0127456,
   0.0171787,
   0.02504957,
   0.03164325,
   0.04183401,
   0.04923903,
   0.05917743,
   0.07306984,
   0.08224654,
   0.09356417,
   0.1078014,
   0.1261458,
   0.1374093,
   0.1504911,
   0.1658345,
   0.1840329,
   0.2058971,
   0.2325622,
   0.264588,
   0.2997149,
   0.3377305,
   0.3785785,
   0.4221487,
   0.4682726,
   0.5167207,
   0.5672005,
   0.6727746,
   0.8888343,
   0.94052,
   0.9900088,
   1.036654,
   1.079823,
   1.118909,
   1.153349,
   1.182635,
   1.206325,
   1.224057,
   1.235558,
   1.240646,
   1.239244,
   1.231372,
   1.217154,
   1.196811,
   1.170656,
   1.139087,
   1.102576,
   1.061655,
   1.01691,
   0.9689585,
   0.9184419,
   0.8122991,
   0.7035182,
   0.5966639,
   0.5451835,
   0.4955407,
   0.4480637,
   0.4030176,
   0.3606052,
   0.3209695,
   0.2841969,
   0.2503218,
   0.2193318,
   0.1911739,
   0.1657598,
   0.1429728,
   0.1227125,
   0.1060211,
   0.09261793,
   0.08168117,
   0.06505518,
   0.05316274,
   0.04434349,
   0.03761049,
   0.02814644,
   0.02193397,
   0.01762288,
   0.0121635,
   0.0068864,
   0.003162969,
   0.0018424,
   0.001217212,
   0.0008695783,
   0.0006552536,
   0.0005132391,
   0.0004139901,
   0.0003417255,
   0.0002873682,
   0.0002453841,
   0.0002122369,
   0.0001855779,
   0.0001855779};
   graph = new TGraph(96,B0_mumu_fx97,B0_mumu_fy97);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu97 = new TH1F("Graph_B0_mumu97","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_B0_mumu97->SetMinimum(0.0001670201);
   Graph_B0_mumu97->SetMaximum(1.364692);
   Graph_B0_mumu97->SetDirectory(0);
   Graph_B0_mumu97->SetStats(0);
   Graph_B0_mumu97->SetLineWidth(2);
   Graph_B0_mumu97->SetMarkerStyle(20);
   Graph_B0_mumu97->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu97->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu97->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu97->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu97->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu97->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu97->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu97->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu97->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu97->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu97->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu97->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu97->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu97->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu97->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu97->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu97->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu97->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu97);
   
   graph->Draw("l");
   
   Double_t B_hh_fx98[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy98[73] = {
   0.04688209,
   0.08624299,
   0.1231204,
   0.1567631,
   0.170946,
   0.1784066,
   0.1880924,
   0.201993,
   0.2214612,
   0.2467288,
   0.261627,
   0.278312,
   0.2971705,
   0.3184917,
   0.3422651,
   0.3680647,
   0.4233378,
   0.4531514,
   0.4865875,
   0.5054923,
   0.5262822,
   0.5491904,
   0.5743304,
   0.6015684,
   0.6306059,
   0.6919018,
   0.7522507,
   0.7797428,
   0.8042227,
   0.8248672,
   0.840981,
   0.8520236,
   0.8575256,
   0.8573584,
   0.851501,
   0.8400548,
   0.8232424,
   0.8013885,
   0.7748476,
   0.7441494,
   0.7098751,
   0.3889363,
   0.353642,
   0.3212484,
   0.2919624,
   0.2657631,
   0.2425369,
   0.222068,
   0.204074,
   0.1882457,
   0.1618657,
   0.1406613,
   0.1231077,
   0.1083298,
   0.09583922,
   0.08539763,
   0.06994447,
   0.06006292,
   0.0534914,
   0.04429439,
   0.03769375,
   0.02999624,
   0.02406937,
   0.01822237,
   0.01289722,
   0.008597013,
   0.005550852,
   0.003586841,
   0.002343391,
   0.001526475,
   0.000978187,
   0.0006177446,
   0.0006177446};
   graph = new TGraph(73,B_hh_fx98,B_hh_fy98);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh98 = new TH1F("Graph_B_hh98","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_B_hh98->SetMinimum(0.0005559701);
   Graph_B_hh98->SetMaximum(0.9432164);
   Graph_B_hh98->SetDirectory(0);
   Graph_B_hh98->SetStats(0);
   Graph_B_hh98->SetLineWidth(2);
   Graph_B_hh98->SetMarkerStyle(20);
   Graph_B_hh98->GetXaxis()->SetNdivisions(505);
   Graph_B_hh98->GetXaxis()->SetLabelFont(132);
   Graph_B_hh98->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh98->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh98->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh98->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh98->GetXaxis()->SetTitleFont(132);
   Graph_B_hh98->GetYaxis()->SetLabelFont(132);
   Graph_B_hh98->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh98->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh98->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh98->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh98->GetYaxis()->SetTitleFont(132);
   Graph_B_hh98->GetZaxis()->SetLabelFont(132);
   Graph_B_hh98->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh98->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh98->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh98->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh98);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx99[46] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy99[46] = {
   6.694035,
   6.685104,
   6.658613,
   6.614923,
   6.554475,
   6.478212,
   6.387124,
   6.164875,
   5.898084,
   5.59759,
   5.273857,
   4.936188,
   4.247721,
   3.573706,
   2.937414,
   2.638484,
   2.354736,
   2.087811,
   1.839199,
   1.60997,
   1.40082,
   1.212009,
   1.043224,
   0.8937825,
   0.7626469,
   0.6484583,
   0.5497452,
   0.3924407,
   0.2784386,
   0.1968426,
   0.138853,
   0.09778643,
   0.04827762,
   0.02383335,
   0.01200667,
   0.006378932,
   0.00369487,
   0.002379739,
   0.001700162,
   0.001318523,
   0.001078401,
   0.0009068906,
   0.0007704579,
   0.0006542032,
   0.000551894,
   0.000551894};
   graph = new TGraph(46,B0_pimunu_fx99,B0_pimunu_fy99);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu99 = new TH1F("Graph_B0_pimunu99","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_B0_pimunu99->SetMinimum(0.0004967046);
   Graph_B0_pimunu99->SetMaximum(7.363383);
   Graph_B0_pimunu99->SetDirectory(0);
   Graph_B0_pimunu99->SetStats(0);
   Graph_B0_pimunu99->SetLineWidth(2);
   Graph_B0_pimunu99->SetMarkerStyle(20);
   Graph_B0_pimunu99->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu99->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu99->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu99->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu99->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu99->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu99->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu99->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu99->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu99->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu99->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu99->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu99->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu99->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu99->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu99->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu99->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu99->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu99);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx100[42] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy100[42] = {
   0.691123,
   0.6896144,
   0.6851987,
   0.6781041,
   0.6686649,
   0.6573434,
   0.6446201,
   0.6168057,
   0.5605088,
   0.5066796,
   0.4501001,
   0.3901714,
   0.3311994,
   0.2758916,
   0.2248853,
   0.2012685,
   0.1791578,
   0.1587341,
   0.1401041,
   0.1232918,
   0.10824,
   0.09482811,
   0.08291153,
   0.06297241,
   0.04739008,
   0.03538522,
   0.02632575,
   0.01963175,
   0.01124734,
   0.006863369,
   0.004479934,
   0.003090305,
   0.002221578,
   0.001647888,
   0.001252093,
   0.000969035,
   0.0007611174,
   0.0006055719,
   0.0004876232,
   0.0003969981,
   0.0003262816,
   0.0003262816};
   graph = new TGraph(42,B0s_Kmunu_fx100,B0s_Kmunu_fy100);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu100 = new TH1F("Graph_B0s_Kmunu100","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_B0s_Kmunu100->SetMinimum(0.0002936534);
   Graph_B0s_Kmunu100->SetMaximum(0.7602027);
   Graph_B0s_Kmunu100->SetDirectory(0);
   Graph_B0s_Kmunu100->SetStats(0);
   Graph_B0s_Kmunu100->SetLineWidth(2);
   Graph_B0s_Kmunu100->SetMarkerStyle(20);
   Graph_B0s_Kmunu100->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu100->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu100->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu100->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu100->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu100->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu100->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu100->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu100->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu100->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu100->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu100->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu100->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu100->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu100->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu100->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu100->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu100->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu100);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx101[40] = {
   4900,
   4925,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy101[40] = {
   0.1704837,
   0.1700792,
   0.1686777,
   0.1674599,
   0.1658031,
   0.16364,
   0.1609178,
   0.157602,
   0.1536837,
   0.1491816,
   0.1441385,
   0.1386214,
   0.1327139,
   0.1201052,
   0.09422351,
   0.08199214,
   0.07058152,
   0.06007093,
   0.05048871,
   0.04186026,
   0.03421789,
   0.02758669,
   0.0219647,
   0.01730988,
   0.01354264,
   0.01055576,
   0.008227677,
   0.006436347,
   0.00506913,
   0.003233264,
   0.002141732,
   0.001453565,
   0.0009899878,
   0.0006637822,
   0.0004320749,
   0.000270585,
   0.00016215,
   9.269823e-05,
   5.047062e-05,
   5.047062e-05};
   graph = new TGraph(40,Lambda0b_pmunu_fx101,Lambda0b_pmunu_fy101);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu101 = new TH1F("Graph_Lambda0b_pmunu101","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_Lambda0b_pmunu101->SetMinimum(4.542355e-05);
   Graph_Lambda0b_pmunu101->SetMaximum(0.1875271);
   Graph_Lambda0b_pmunu101->SetDirectory(0);
   Graph_Lambda0b_pmunu101->SetStats(0);
   Graph_Lambda0b_pmunu101->SetLineWidth(2);
   Graph_Lambda0b_pmunu101->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu101->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu101->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu101->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu101->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu101->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu101->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu101->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu101->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu101->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu101->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu101->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu101->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu101->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu101->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu101->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu101->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu101->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu101->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu101);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx102[50] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4950,
   4956.25,
   4962.5,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5012.5,
   5025,
   5031.25,
   5037.5,
   5043.75,
   5050,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy102[50] = {
   2.598322,
   2.590402,
   2.568432,
   2.535798,
   2.495232,
   2.305047,
   2.27048,
   2.245954,
   2.212605,
   2.19221,
   2.162365,
   2.120836,
   2.068475,
   1.945096,
   1.811995,
   1.739674,
   1.660539,
   1.573357,
   1.478032,
   0.5851438,
   0.4929894,
   0.4110075,
   0.339346,
   0.2775662,
   0.2250731,
   0.1811658,
   0.1448652,
   0.1152134,
   0.07214179,
   0.04490226,
   0.02802766,
   0.01767094,
   0.007384369,
   0.003398714,
   0.001021156,
   0.0004481929,
   0.0002648318,
   0.0001923179,
   0.0001536034,
   0.0001276984,
   0.0001087584,
   9.44463e-05,
   8.332013e-05,
   7.433353e-05,
   6.67358e-05,
   6.002685e-05,
   5.39078e-05,
   4.822252e-05,
   4.290402e-05,
   4.290402e-05};
   graph = new TGraph(50,B_pimumu_fx102,B_pimumu_fy102);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu102 = new TH1F("Graph_B_pimumu102","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_B_pimumu102->SetMinimum(3.861362e-05);
   Graph_B_pimumu102->SetMaximum(2.85815);
   Graph_B_pimumu102->SetDirectory(0);
   Graph_B_pimumu102->SetStats(0);
   Graph_B_pimumu102->SetLineWidth(2);
   Graph_B_pimumu102->SetMarkerStyle(20);
   Graph_B_pimumu102->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu102->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu102->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu102->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu102->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu102->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu102->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu102->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu102->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu102->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu102->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu102->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu102->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu102->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu102->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu102->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu102->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu102->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu102);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx103[45] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy103[45] = {
   1.491262,
   1.487765,
   1.477474,
   1.460756,
   1.438137,
   1.410397,
   1.378337,
   1.304279,
   1.221112,
   1.132184,
   0.9493523,
   0.863161,
   0.7844197,
   0.7133114,
   0.6482188,
   0.5289203,
   0.4734039,
   0.4212254,
   0.3732066,
   0.3299526,
   0.2916105,
   0.2579239,
   0.2283681,
   0.2022959,
   0.1582888,
   0.1224186,
   0.09294769,
   0.06907078,
   0.0502128,
   0.03576015,
   0.02502534,
   0.01183129,
   0.005493035,
   0.002574423,
   0.001254937,
   0.0006615249,
   0.0003900041,
   0.0002578139,
   0.0001850273,
   0.0001381966,
   0.0001040882,
   7.76947e-05,
   5.702028e-05,
   4.102285e-05,
   4.102285e-05};
   graph = new TGraph(45,Bc_Jpsimunu_fx103,Bc_Jpsimunu_fy103);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu103 = new TH1F("Graph_Bc_Jpsimunu103","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_Bc_Jpsimunu103->SetMinimum(3.692057e-05);
   Graph_Bc_Jpsimunu103->SetMaximum(1.640384);
   Graph_Bc_Jpsimunu103->SetDirectory(0);
   Graph_Bc_Jpsimunu103->SetStats(0);
   Graph_Bc_Jpsimunu103->SetLineWidth(2);
   Graph_Bc_Jpsimunu103->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu103->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu103->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu103->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu103->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu103->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu103->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu103->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu103->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu103->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu103->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu103->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu103->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu103->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu103->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu103->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu103->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu103->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu103->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu103);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx104[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy104[24] = {
   7.008838,
   6.638043,
   6.286865,
   5.954265,
   5.639261,
   5.340922,
   5.058367,
   4.790759,
   4.53731,
   4.297268,
   4.069926,
   3.854611,
   3.650687,
   3.457552,
   3.274634,
   3.101393,
   2.937317,
   2.781921,
   2.634747,
   2.495359,
   2.363344,
   2.238314,
   2.119899,
   2.119899};
   graph = new TGraph(24,Combinatorial_fx104,Combinatorial_fy104);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run2_BDTbin3");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial104 = new TH1F("Graph_Combinatorial104","Projection of model_Run2_BDTbin3",100,4790,6110);
   Graph_Combinatorial104->SetMinimum(1.631005);
   Graph_Combinatorial104->SetMaximum(7.497732);
   Graph_Combinatorial104->SetDirectory(0);
   Graph_Combinatorial104->SetStats(0);
   Graph_Combinatorial104->SetLineWidth(2);
   Graph_Combinatorial104->SetMarkerStyle(20);
   Graph_Combinatorial104->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial104->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial104->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial104->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial104->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial104->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial104->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial104->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial104->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial104->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial104->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial104->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial104->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial104->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial104->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial104->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial104->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial104->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial104);
   
   graph->Draw("l");
   
   Double_t Graph1_fx105[2] = {
   4900,
   6000};
   Double_t Graph1_fy105[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx105,Graph1_fy105);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1105 = new TH1F("Graph_Graph1105","Graph",100,4790,6110);
   Graph_Graph1105->SetMinimum(0);
   Graph_Graph1105->SetMaximum(1.1);
   Graph_Graph1105->SetDirectory(0);
   Graph_Graph1105->SetStats(0);
   Graph_Graph1105->SetLineWidth(2);
   Graph_Graph1105->SetMarkerStyle(20);
   Graph_Graph1105->GetXaxis()->SetNdivisions(505);
   Graph_Graph1105->GetXaxis()->SetLabelFont(132);
   Graph_Graph1105->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1105->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1105->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1105->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1105->GetXaxis()->SetTitleFont(132);
   Graph_Graph1105->GetYaxis()->SetLabelFont(132);
   Graph_Graph1105->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1105->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1105->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1105->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1105->GetYaxis()->SetTitleFont(132);
   Graph_Graph1105->GetZaxis()->SetLabelFont(132);
   Graph_Graph1105->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1105->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1105->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1105->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1105);
   
   graph->Draw("l");
   
   Double_t data_2_fx3021[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3021[22] = {
   26,
   10,
   11,
   11,
   9,
   5,
   6,
   7,
   8,
   17,
   3,
   5,
   2,
   5,
   1,
   1,
   5,
   1,
   2,
   2,
   5,
   1};
   Double_t data_2_felx3021[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3021[22] = {
   5.066015,
   3.108694,
   3.265579,
   3.265579,
   2.943461,
   2.159691,
   2.379931,
   2.58147,
   2.768386,
   4.082184,
   1.632705,
   2.159691,
   1.291815,
   2.159691,
   0.8272462,
   0.8272462,
   2.159691,
   0.8272462,
   1.291815,
   1.291815,
   2.159691,
   0.8272462};
   Double_t data_2_fehx3021[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3021[22] = {
   6.164324,
   4.26695,
   4.416521,
   4.416521,
   4.110204,
   3.382473,
   3.583642,
   3.770281,
   3.945142,
   5.203719,
   2.918186,
   3.382473,
   2.63786,
   3.382473,
   2.299527,
   2.299527,
   3.382473,
   2.299527,
   2.63786,
   2.63786,
   3.382473,
   2.299527};
   grae = new TGraphAsymmErrors(22,data_2_fx3021,data_2_fy3021,data_2_felx3021,data_2_fehx3021,data_2_fely3021,data_2_fehy3021);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run2_BDTbin3_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23021 = new TH1F("Graph_data_23021","Histogram of Run2_BDTbin3_plot__mass",100,4790,6110);
   Graph_data_23021->SetMinimum(0.1554784);
   Graph_data_23021->SetMaximum(35.36348);
   Graph_data_23021->SetDirectory(0);
   Graph_data_23021->SetStats(0);
   Graph_data_23021->SetLineWidth(2);
   Graph_data_23021->SetMarkerStyle(20);
   Graph_data_23021->GetXaxis()->SetNdivisions(505);
   Graph_data_23021->GetXaxis()->SetLabelFont(132);
   Graph_data_23021->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23021->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23021->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23021->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23021->GetXaxis()->SetTitleFont(132);
   Graph_data_23021->GetYaxis()->SetLabelFont(132);
   Graph_data_23021->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23021->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23021->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23021->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23021->GetYaxis()->SetTitleFont(132);
   Graph_data_23021->GetZaxis()->SetLabelFont(132);
   Graph_data_23021->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23021->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23021->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23021);
   
   grae->Draw("p");
   
   TH1D *frame_3bf2f90__28 = new TH1D("frame_3bf2f90__28","Run2_BDTbin3",22,4900,6000);
   frame_3bf2f90__28->SetBinContent(1,33.77254);
   frame_3bf2f90__28->SetMinimum(-2);
   frame_3bf2f90__28->SetMaximum(33.77254);
   frame_3bf2f90__28->SetEntries(1);
   frame_3bf2f90__28->SetDirectory(0);
   frame_3bf2f90__28->SetStats(0);
   frame_3bf2f90__28->SetLineWidth(2);
   frame_3bf2f90__28->SetMarkerStyle(20);
   frame_3bf2f90__28->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3bf2f90__28->GetXaxis()->SetNdivisions(505);
   frame_3bf2f90__28->GetXaxis()->SetLabelFont(132);
   frame_3bf2f90__28->GetXaxis()->SetLabelOffset(0.01);
   frame_3bf2f90__28->GetXaxis()->SetLabelSize(0.06);
   frame_3bf2f90__28->GetXaxis()->SetTitleSize(0.06);
   frame_3bf2f90__28->GetXaxis()->SetTitleOffset(1.1);
   frame_3bf2f90__28->GetXaxis()->SetTitleFont(132);
   frame_3bf2f90__28->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3bf2f90__28->GetYaxis()->SetLabelFont(132);
   frame_3bf2f90__28->GetYaxis()->SetLabelOffset(0.01);
   frame_3bf2f90__28->GetYaxis()->SetLabelSize(0.06);
   frame_3bf2f90__28->GetYaxis()->SetTitleSize(0.06);
   frame_3bf2f90__28->GetYaxis()->SetTitleOffset(0.8);
   frame_3bf2f90__28->GetYaxis()->SetTitleFont(132);
   frame_3bf2f90__28->GetZaxis()->SetLabelFont(132);
   frame_3bf2f90__28->GetZaxis()->SetLabelSize(0.06);
   frame_3bf2f90__28->GetZaxis()->SetTitleSize(0.072);
   frame_3bf2f90__28->GetZaxis()->SetTitleOffset(1.2);
   frame_3bf2f90__28->GetZaxis()->SetTitleFont(132);
   frame_3bf2f90__28->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1212;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.40 #leq BDT < 0.50");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run2_BDTbin3->Modified();
   canv_nopull_Run2_BDTbin3->cd();
   canv_nopull_Run2_BDTbin3->SetSelected(canv_nopull_Run2_BDTbin3);

   canv_nopull_Run2_BDTbin3->SaveAs("Fig10_right_b.pdf");
   canv_nopull_Run2_BDTbin3->SaveAs("Fig10_right_b.png");
   canv_nopull_Run2_BDTbin3->SaveAs("Fig10_right_b.eps");

}


==> figs/Fig10_right_c.C <==
void Fig10_right_c()
{
//=========Macro generated from canvas: canv_nopull_Run2_BDTbin4/canvas for BDT bin Run2_BDTbin4
//=========  (Sat Apr 17 19:17:13 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run2_BDTbin4 = new TCanvas("canv_nopull_Run2_BDTbin4", "canvas for BDT bin Run2_BDTbin4",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run2_BDTbin4->SetHighLightColor(2);
   canv_nopull_Run2_BDTbin4->Range(4709.877,-7.601409,6067.901,27.4074);
   canv_nopull_Run2_BDTbin4->SetFillColor(0);
   canv_nopull_Run2_BDTbin4->SetBorderMode(0);
   canv_nopull_Run2_BDTbin4->SetBorderSize(2);
   canv_nopull_Run2_BDTbin4->SetTickx(1);
   canv_nopull_Run2_BDTbin4->SetTicky(1);
   canv_nopull_Run2_BDTbin4->SetLeftMargin(0.14);
   canv_nopull_Run2_BDTbin4->SetRightMargin(0.05);
   canv_nopull_Run2_BDTbin4->SetTopMargin(0.05);
   canv_nopull_Run2_BDTbin4->SetBottomMargin(0.16);
   canv_nopull_Run2_BDTbin4->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin4->SetFrameBorderMode(0);
   canv_nopull_Run2_BDTbin4->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin4->SetFrameBorderMode(0);
   
   TH1D *frame_3810070__29 = new TH1D("frame_3810070__29","Run2_BDTbin4",22,4900,6000);
   frame_3810070__29->SetBinContent(1,25.65696);
   frame_3810070__29->SetMinimum(-2);
   frame_3810070__29->SetMaximum(25.65696);
   frame_3810070__29->SetEntries(1);
   frame_3810070__29->SetDirectory(0);
   frame_3810070__29->SetStats(0);
   frame_3810070__29->SetLineWidth(2);
   frame_3810070__29->SetMarkerStyle(20);
   frame_3810070__29->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3810070__29->GetXaxis()->SetNdivisions(505);
   frame_3810070__29->GetXaxis()->SetLabelFont(132);
   frame_3810070__29->GetXaxis()->SetLabelOffset(0.01);
   frame_3810070__29->GetXaxis()->SetLabelSize(0.06);
   frame_3810070__29->GetXaxis()->SetTitleSize(0.06);
   frame_3810070__29->GetXaxis()->SetTitleOffset(1.1);
   frame_3810070__29->GetXaxis()->SetTitleFont(132);
   frame_3810070__29->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3810070__29->GetYaxis()->SetLabelFont(132);
   frame_3810070__29->GetYaxis()->SetLabelOffset(0.01);
   frame_3810070__29->GetYaxis()->SetLabelSize(0.06);
   frame_3810070__29->GetYaxis()->SetTitleSize(0.06);
   frame_3810070__29->GetYaxis()->SetTitleOffset(0.8);
   frame_3810070__29->GetYaxis()->SetTitleFont(132);
   frame_3810070__29->GetZaxis()->SetLabelFont(132);
   frame_3810070__29->GetZaxis()->SetLabelSize(0.06);
   frame_3810070__29->GetZaxis()->SetTitleSize(0.072);
   frame_3810070__29->GetZaxis()->SetTitleOffset(1.2);
   frame_3810070__29->GetZaxis()->SetTitleFont(132);
   frame_3810070__29->Draw("FUNC");
   
   Double_t data_fx3022[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3022[22] = {
   17,
   8,
   19,
   2,
   3,
   7,
   5,
   3,
   6,
   8,
   1,
   1,
   1,
   -100,
   -100,
   1,
   -100,
   1,
   2,
   2,
   1,
   2};
   Double_t data_felx3022[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3022[22] = {
   4.082184,
   2.768386,
   4.320219,
   1.291815,
   1.632705,
   2.58147,
   2.159691,
   1.632705,
   2.379931,
   2.768386,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_fehx3022[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3022[22] = {
   5.203719,
   3.945142,
   5.435196,
   2.63786,
   2.918186,
   3.770281,
   3.382473,
   2.918186,
   3.583642,
   3.945142,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3022,data_fy3022,data_felx3022,data_fehx3022,data_fely3022,data_fehy3022);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin4_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3022 = new TH1F("Graph_data3022","Histogram of Run2_BDTbin4_plot__mass",100,4790,6110);
   Graph_data3022->SetMinimum(-112.4435);
   Graph_data3022->SetMaximum(36.87872);
   Graph_data3022->SetDirectory(0);
   Graph_data3022->SetStats(0);
   Graph_data3022->SetLineWidth(2);
   Graph_data3022->SetMarkerStyle(20);
   Graph_data3022->GetXaxis()->SetNdivisions(505);
   Graph_data3022->GetXaxis()->SetLabelFont(132);
   Graph_data3022->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3022->GetXaxis()->SetLabelSize(0.06);
   Graph_data3022->GetXaxis()->SetTitleSize(0.072);
   Graph_data3022->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3022->GetXaxis()->SetTitleFont(132);
   Graph_data3022->GetYaxis()->SetLabelFont(132);
   Graph_data3022->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3022->GetYaxis()->SetLabelSize(0.06);
   Graph_data3022->GetYaxis()->SetTitleSize(0.072);
   Graph_data3022->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3022->GetYaxis()->SetTitleFont(132);
   Graph_data3022->GetZaxis()->SetLabelFont(132);
   Graph_data3022->GetZaxis()->SetLabelSize(0.06);
   Graph_data3022->GetZaxis()->SetTitleSize(0.072);
   Graph_data3022->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3022);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx106[41] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy106[41] = {
   -1.063114,
   -1.060026,
   -1.053945,
   -1.037693,
   -1.000596,
   -0.9213448,
   -0.8353433,
   -0.7892813,
   -0.7408036,
   -0.6895509,
   -0.6350838,
   -0.5768724,
   -0.5143007,
   -0.4467208,
   -0.3736362,
   -0.2952127,
   -0.2135371,
   -0.1345148,
   -0.09886886,
   -0.06751281,
   -0.04177754,
   -0.02274652,
   -0.0105753,
   -0.004088098,
   -0.000323946,
   -1.00906e-05,
   -4.789377e-10,
   -4.91074e-16,
   -1.090728e-16,
   -6.153668e-17,
   -1.138804e-16,
   -1.450708e-16,
   -1.300619e-16,
   -3.874184e-17,
   -6.049835e-11,
   -6.943512e-06,
   -0.0004902951,
   -0.002806293,
   -0.006110232,
   -0.01189569,
   -0.01189569};
   TGraph *graph = new TGraph(41,B0s_mumugamma_fx106,B0s_mumugamma_fy106);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma106 = new TH1F("Graph_B0s_mumugamma106","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_B0s_mumugamma106->SetMinimum(-1.169426);
   Graph_B0s_mumugamma106->SetMaximum(0.1063114);
   Graph_B0s_mumugamma106->SetDirectory(0);
   Graph_B0s_mumugamma106->SetStats(0);
   Graph_B0s_mumugamma106->SetLineWidth(2);
   Graph_B0s_mumugamma106->SetMarkerStyle(20);
   Graph_B0s_mumugamma106->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma106->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma106->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma106->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma106->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma106->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma106->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma106->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma106->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma106->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma106->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma106->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma106->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma106->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma106->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma106->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma106->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma106->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma106);
   
   graph->Draw("l");
   
   Double_t Graph0_fx107[82] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5337.5,
   5325,
   5300,
   5275,
   5250,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5075,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy107[82] = {
   -0.4054062,
   -0.4042284,
   -0.4019095,
   -0.3957121,
   -0.3815656,
   -0.3513441,
   -0.3185484,
   -0.3009832,
   -0.2824968,
   -0.2629522,
   -0.2421818,
   -0.2199835,
   -0.1961225,
   -0.1703517,
   -0.1424818,
   -0.1125759,
   -0.08142987,
   -0.05129564,
   -0.03770248,
   -0.02574522,
   -0.01593138,
   -0.008674118,
   -0.004032767,
   -0.001558948,
   -0.000123533,
   -3.847932e-06,
   -1.826373e-10,
   -1.872653e-16,
   -4.159365e-17,
   -2.346629e-17,
   -4.342695e-17,
   -5.532107e-17,
   -4.959758e-17,
   -1.477375e-17,
   -2.307034e-11,
   -2.647827e-06,
   -0.0001869683,
   -0.001070147,
   -0.002330065,
   -0.004536282,
   -0.004536282,
   -0.0192551,
   -0.0192551,
   -0.009890398,
   -0.004542439,
   -0.0007936219,
   -1.12392e-05,
   -9.792637e-11,
   -6.270994e-17,
   -2.105262e-16,
   -2.348206e-16,
   -1.843338e-16,
   -9.960707e-17,
   -1.76552e-16,
   -7.948826e-16,
   -7.752381e-10,
   -1.633327e-05,
   -0.000524359,
   -0.006617247,
   -0.01711783,
   -0.03681891,
   -0.06762371,
   -0.1092804,
   -0.1600352,
   -0.2177339,
   -0.3456443,
   -0.4778495,
   -0.6047907,
   -0.7230898,
   -0.8324788,
   -0.9337612,
   -1.027986,
   -1.11615,
   -1.19911,
   -1.277579,
   -1.352138,
   -1.491346,
   -1.619626,
   -1.679674,
   -1.70598,
   -1.715823,
   -1.720822};
   graph = new TGraph(82,Graph0_fx107,Graph0_fy107);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1215;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph0107 = new TH1F("Graph_Graph0107","Graph",100,4790,6110);
   Graph_Graph0107->SetMinimum(-1.892905);
   Graph_Graph0107->SetMaximum(0.1720822);
   Graph_Graph0107->SetDirectory(0);
   Graph_Graph0107->SetStats(0);
   Graph_Graph0107->SetLineWidth(2);
   Graph_Graph0107->SetMarkerStyle(20);
   Graph_Graph0107->GetXaxis()->SetNdivisions(505);
   Graph_Graph0107->GetXaxis()->SetLabelFont(132);
   Graph_Graph0107->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph0107->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph0107->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph0107->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph0107->GetXaxis()->SetTitleFont(132);
   Graph_Graph0107->GetYaxis()->SetLabelFont(132);
   Graph_Graph0107->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph0107->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph0107->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph0107->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph0107->GetYaxis()->SetTitleFont(132);
   Graph_Graph0107->GetZaxis()->SetLabelFont(132);
   Graph_Graph0107->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph0107->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph0107->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph0107->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph0107);
   
   graph->Draw("f");
   
   TH1D *frame_3810070__30 = new TH1D("frame_3810070__30","Run2_BDTbin4",22,4900,6000);
   frame_3810070__30->SetBinContent(1,25.65696);
   frame_3810070__30->SetMinimum(-2);
   frame_3810070__30->SetMaximum(25.65696);
   frame_3810070__30->SetEntries(1);
   frame_3810070__30->SetDirectory(0);
   frame_3810070__30->SetStats(0);
   frame_3810070__30->SetLineWidth(2);
   frame_3810070__30->SetMarkerStyle(20);
   frame_3810070__30->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3810070__30->GetXaxis()->SetNdivisions(505);
   frame_3810070__30->GetXaxis()->SetLabelFont(132);
   frame_3810070__30->GetXaxis()->SetLabelOffset(0.01);
   frame_3810070__30->GetXaxis()->SetLabelSize(0.06);
   frame_3810070__30->GetXaxis()->SetTitleSize(0.06);
   frame_3810070__30->GetXaxis()->SetTitleOffset(1.1);
   frame_3810070__30->GetXaxis()->SetTitleFont(132);
   frame_3810070__30->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3810070__30->GetYaxis()->SetLabelFont(132);
   frame_3810070__30->GetYaxis()->SetLabelOffset(0.01);
   frame_3810070__30->GetYaxis()->SetLabelSize(0.06);
   frame_3810070__30->GetYaxis()->SetTitleSize(0.06);
   frame_3810070__30->GetYaxis()->SetTitleOffset(0.8);
   frame_3810070__30->GetYaxis()->SetTitleFont(132);
   frame_3810070__30->GetZaxis()->SetLabelFont(132);
   frame_3810070__30->GetZaxis()->SetLabelSize(0.06);
   frame_3810070__30->GetZaxis()->SetTitleSize(0.072);
   frame_3810070__30->GetZaxis()->SetTitleOffset(1.2);
   frame_3810070__30->GetZaxis()->SetTitleFont(132);
   frame_3810070__30->Draw("AXISSAME");
   
   TH1D *frame_419efa0__31 = new TH1D("frame_419efa0__31","Run2_BDTbin4",22,4900,6000);
   frame_419efa0__31->SetBinContent(1,25.65696);
   frame_419efa0__31->SetMinimum(-2);
   frame_419efa0__31->SetMaximum(25.65696);
   frame_419efa0__31->SetEntries(1);
   frame_419efa0__31->SetDirectory(0);
   frame_419efa0__31->SetStats(0);
   frame_419efa0__31->SetLineWidth(2);
   frame_419efa0__31->SetMarkerStyle(20);
   frame_419efa0__31->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_419efa0__31->GetXaxis()->SetNdivisions(505);
   frame_419efa0__31->GetXaxis()->SetLabelFont(132);
   frame_419efa0__31->GetXaxis()->SetLabelOffset(0.01);
   frame_419efa0__31->GetXaxis()->SetLabelSize(0.06);
   frame_419efa0__31->GetXaxis()->SetTitleSize(0.06);
   frame_419efa0__31->GetXaxis()->SetTitleOffset(1.1);
   frame_419efa0__31->GetXaxis()->SetTitleFont(132);
   frame_419efa0__31->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_419efa0__31->GetYaxis()->SetLabelFont(132);
   frame_419efa0__31->GetYaxis()->SetLabelOffset(0.01);
   frame_419efa0__31->GetYaxis()->SetLabelSize(0.06);
   frame_419efa0__31->GetYaxis()->SetTitleSize(0.06);
   frame_419efa0__31->GetYaxis()->SetTitleOffset(0.8);
   frame_419efa0__31->GetYaxis()->SetTitleFont(132);
   frame_419efa0__31->GetZaxis()->SetLabelFont(132);
   frame_419efa0__31->GetZaxis()->SetLabelSize(0.06);
   frame_419efa0__31->GetZaxis()->SetTitleSize(0.072);
   frame_419efa0__31->GetZaxis()->SetTitleOffset(1.2);
   frame_419efa0__31->GetZaxis()->SetTitleFont(132);
   frame_419efa0__31->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx108[192] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5343.75,
   5340.625,
   5337.5,
   5334.375,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5314.062,
   5312.5,
   5310.938,
   5309.375,
   5307.812,
   5306.25,
   5300,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5267.188,
   5265.625,
   5264.062,
   5262.5,
   5259.375,
   5256.25,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5235.938,
   5234.375,
   5232.812,
   5231.25,
   5228.125,
   5225,
   5221.875,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5125,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy108[192] = {
   0.004814624,
   0.006004621,
   0.007787194,
   0.01067994,
   0.01597505,
   0.02055112,
   0.02785244,
   0.04086909,
   0.05180189,
   0.06871974,
   0.08101613,
   0.09751179,
   0.1205404,
   0.135726,
   0.1544209,
   0.1778807,
   0.2080058,
   0.2264434,
   0.2477993,
   0.2727664,
   0.3022655,
   0.3375438,
   0.3803105,
   0.4309901,
   0.4861556,
   0.5456326,
   0.6093129,
   0.6770074,
   0.7484412,
   0.8232687,
   0.9009744,
   1.062897,
   1.228808,
   1.39211,
   1.470506,
   1.545458,
   1.616007,
   1.681221,
   1.740206,
   1.792133,
   1.836255,
   1.871926,
   1.898614,
   1.915917,
   1.923574,
   1.921467,
   1.909628,
   1.888239,
   1.857621,
   1.818234,
   1.770662,
   1.715595,
   1.653819,
   1.586192,
   1.513629,
   1.437074,
   1.275827,
   0.9462866,
   0.8671632,
   0.7906108,
   0.7172069,
   0.6473457,
   0.5813531,
   0.5194666,
   0.4618395,
   0.4085475,
   0.3595953,
   0.3149254,
   0.2744265,
   0.237942,
   0.2052519,
   0.1768443,
   0.1539673,
   0.1354001,
   0.1073529,
   0.08742783,
   0.0727286,
   0.06155256,
   0.04591421,
   0.0356967,
   0.02863038,
   0.01971262,
   0.01112929,
   0.005099046,
   0.002966825,
   0.001958874,
   0.001398893,
   0.001053846,
   0.0008253034,
   0.0006656286,
   0.0005493923,
   0.0004619741,
   0.0003944633,
   0.0003411679,
   0.0002983078,
   0.0002983078,
   5.569586e-05,
   5.569586e-05,
   6.372573e-05,
   7.371492e-05,
   8.637435e-05,
   0.0001027751,
   0.000124595,
   0.0001545886,
   0.0001975509,
   0.0002624725,
   0.0003679529,
   0.0005580945,
   0.0009611609,
   0.00210488,
   0.003738197,
   0.005438482,
   0.006786794,
   0.008736507,
   0.01171798,
   0.01384494,
   0.01663569,
   0.02040341,
   0.02567119,
   0.02913214,
   0.03336599,
   0.03871858,
   0.04507547,
   0.05222326,
   0.06017233,
   0.06895299,
   0.07858622,
   0.08908191,
   0.1004372,
   0.112635,
   0.1256426,
   0.1394105,
   0.1538718,
   0.168919,
   0.1845179,
   0.2492504,
   0.2808459,
   0.2958275,
   0.310017,
   0.3232313,
   0.3352942,
   0.3460406,
   0.3553199,
   0.3629995,
   0.3689678,
   0.3731371,
   0.3754457,
   0.375859,
   0.374371,
   0.3710038,
   0.3658076,
   0.3588589,
   0.3502593,
   0.3401325,
   0.3286218,
   0.3158864,
   0.3020983,
   0.2874378,
   0.2720904,
   0.240071,
   0.2074986,
   0.1756504,
   0.1603273,
   0.1456097,
   0.1315313,
   0.1181864,
   0.1056319,
   0.09390764,
   0.08303746,
   0.07318235,
   0.06504809,
   0.05833029,
   0.05269586,
   0.04791534,
   0.04381803,
   0.04027469,
   0.0344738,
   0.02994694,
   0.02633383,
   0.02339538,
   0.01893342,
   0.01573311,
   0.01334537,
   0.0100575,
   0.007931349,
   0.005398958,
   0.003978449,
   0.003088427,
   0.002059289,
   0.001497762,
   0.0011522,
   0.0009218245};
   graph = new TGraph(192,B0_mumu_fx108,B0_mumu_fy108);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu108 = new TH1F("Graph_B0_mumu108","",192,4790,6110);
   Graph_B0_mumu108->SetMinimum(5.012627e-05);
   Graph_B0_mumu108->SetMaximum(2.115926);
   Graph_B0_mumu108->SetDirectory(0);
   Graph_B0_mumu108->SetStats(0);
   Graph_B0_mumu108->SetLineWidth(2);
   Graph_B0_mumu108->SetMarkerStyle(20);
   Graph_B0_mumu108->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu108->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu108->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu108->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu108->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu108->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu108->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu108->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu108->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu108->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu108->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu108->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu108->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu108->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu108->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu108->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu108->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu108->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu108);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx109[190] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5431.25,
   5428.125,
   5425,
   5421.875,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5398.438,
   5396.875,
   5393.75,
   5387.5,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5351.562,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy109[190] = {
   0.01686903,
   0.02007061,
   0.02444905,
   0.03071875,
   0.04027065,
   0.05616479,
   0.08646619,
   0.1138693,
   0.1598792,
   0.1961778,
   0.2488622,
   0.3306268,
   0.3902347,
   0.4704309,
   0.5828234,
   0.6572111,
   0.7490829,
   0.8648247,
   1.014185,
   1.106003,
   1.212737,
   1.33804,
   1.48681,
   1.665753,
   1.881547,
   2.120619,
   2.378265,
   2.65479,
   2.949616,
   3.261814,
   3.590076,
   4.287605,
   5.023871,
   5.774593,
   6.510214,
   6.862301,
   7.198255,
   7.513855,
   7.804988,
   8.067737,
   8.298468,
   8.493919,
   8.651271,
   8.768222,
   8.84304,
   8.874611,
   8.862461,
   8.806773,
   8.708378,
   8.568739,
   8.389911,
   8.174488,
   7.925547,
   7.646566,
   7.341346,
   7.013926,
   6.668488,
   5.940496,
   4.448715,
   3.740772,
   3.40589,
   3.086368,
   2.783684,
   2.498932,
   2.232845,
   1.985813,
   1.757925,
   1.548994,
   1.358598,
   1.18612,
   1.03075,
   0.8901776,
   0.7719077,
   0.6762664,
   0.5332134,
   0.4325994,
   0.3588953,
   0.3031433,
   0.2255291,
   0.1750581,
   0.1402576,
   0.0964542,
   0.07080082,
   0.04325,
   0.0214174,
   0.01295225,
   0.008752439,
   0.006348074,
   0.004835806,
   0.003819024,
   0.003100458,
   0.002572627,
   0.002172741,
   0.001862041,
   0.001862041,
   0.001198661,
   0.001198661,
   0.001400221,
   0.001659939,
   0.002003197,
   0.002471175,
   0.003134488,
   0.004123012,
   0.005698524,
   0.008459227,
   0.01404794,
   0.02855819,
   0.04699169,
   0.06423222,
   0.09376978,
   0.117282,
   0.1513948,
   0.2037673,
   0.2412515,
   0.290555,
   0.3572885,
   0.4508235,
   0.512377,
   0.5883515,
   0.6837137,
   0.7934064,
   0.915775,
   1.051344,
   1.200532,
   1.363597,
   1.540608,
   1.731424,
   1.93567,
   2.152719,
   2.381679,
   2.621385,
   3.12699,
   4.186269,
   4.69992,
   4.942885,
   5.172724,
   5.386582,
   5.581723,
   5.755583,
   5.905828,
   6.030404,
   6.127583,
   6.195999,
   6.234683,
   6.243086,
   6.221088,
   6.169001,
   6.087566,
   5.977933,
   5.841632,
   5.680544,
   5.496855,
   5.293008,
   5.07165,
   4.835578,
   4.587681,
   4.068012,
   3.535652,
   3.011324,
   2.512859,
   2.277804,
   2.05405,
   1.84264,
   1.644346,
   1.459679,
   1.289465,
   1.142193,
   1.022046,
   0.9215603,
   0.8365229,
   0.763809,
   0.70106,
   0.5986179,
   0.5189387,
   0.4555222,
   0.4040722,
   0.3261783,
   0.2704957,
   0.229062,
   0.1721795,
   0.1355127,
   0.1102529,
   0.07825589,
   0.05922455,
   0.03822914,
   0.02725515,
   0.0206832,
   0.01638404,
   0.01339139,
   0.01120981};
   graph = new TGraph(190,B0s_mumu_fx109,B0s_mumu_fy109);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu109 = new TH1F("Graph_B0s_mumu109","",190,4790,6110);
   Graph_B0s_mumu109->SetMinimum(0.001078795);
   Graph_B0s_mumu109->SetMaximum(9.761953);
   Graph_B0s_mumu109->SetDirectory(0);
   Graph_B0s_mumu109->SetStats(0);
   Graph_B0s_mumu109->SetLineWidth(2);
   Graph_B0s_mumu109->SetMarkerStyle(20);
   Graph_B0s_mumu109->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu109->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu109->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu109->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu109->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu109->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu109->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu109->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu109->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu109->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu109->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu109->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu109->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu109->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu109->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu109->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu109->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu109->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu109);
   
   graph->Draw("f");
   
   Double_t data_fx3023[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3023[22] = {
   17,
   8,
   19,
   2,
   3,
   7,
   5,
   3,
   6,
   8,
   1,
   1,
   1,
   -100,
   -100,
   1,
   -100,
   1,
   2,
   2,
   1,
   2};
   Double_t data_felx3023[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3023[22] = {
   4.082184,
   2.768386,
   4.320219,
   1.291815,
   1.632705,
   2.58147,
   2.159691,
   1.632705,
   2.379931,
   2.768386,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_fehx3023[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3023[22] = {
   5.203719,
   3.945142,
   5.435196,
   2.63786,
   2.918186,
   3.770281,
   3.382473,
   2.918186,
   3.583642,
   3.945142,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(22,data_fx3023,data_fy3023,data_felx3023,data_fehx3023,data_fely3023,data_fehy3023);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin4_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3023 = new TH1F("Graph_data3023","Histogram of Run2_BDTbin4_plot__mass",100,4790,6110);
   Graph_data3023->SetMinimum(-112.4435);
   Graph_data3023->SetMaximum(36.87872);
   Graph_data3023->SetDirectory(0);
   Graph_data3023->SetStats(0);
   Graph_data3023->SetLineWidth(2);
   Graph_data3023->SetMarkerStyle(20);
   Graph_data3023->GetXaxis()->SetNdivisions(505);
   Graph_data3023->GetXaxis()->SetLabelFont(132);
   Graph_data3023->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3023->GetXaxis()->SetLabelSize(0.06);
   Graph_data3023->GetXaxis()->SetTitleSize(0.072);
   Graph_data3023->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3023->GetXaxis()->SetTitleFont(132);
   Graph_data3023->GetYaxis()->SetLabelFont(132);
   Graph_data3023->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3023->GetYaxis()->SetLabelSize(0.06);
   Graph_data3023->GetYaxis()->SetTitleSize(0.072);
   Graph_data3023->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3023->GetYaxis()->SetTitleFont(132);
   Graph_data3023->GetZaxis()->SetLabelFont(132);
   Graph_data3023->GetZaxis()->SetLabelSize(0.06);
   Graph_data3023->GetZaxis()->SetTitleSize(0.072);
   Graph_data3023->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3023);
   
   grae->Draw("p");
   
   Double_t Total_fx110[95] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5326.562,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5381.25,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy110[95] = {
   13.4715,
   13.41876,
   13.29729,
   13.1185,
   12.89766,
   12.38594,
   11.83761,
   10.75195,
   10.19776,
   9.600521,
   8.363754,
   7.223403,
   6.088403,
   5.539136,
   5.031694,
   4.585835,
   4.212133,
   3.910004,
   3.672526,
   3.492089,
   3.360247,
   3.266707,
   3.20998,
   3.206296,
   3.268746,
   3.399911,
   3.51973,
   3.672294,
   3.999594,
   4.122427,
   4.177553,
   4.145444,
   4.026589,
   3.640354,
   3.463281,
   3.400481,
   3.363134,
   3.358223,
   3.394576,
   3.485005,
   3.650466,
   3.772111,
   3.928785,
   4.315238,
   4.775621,
   5.300969,
   5.878629,
   6.491369,
   7.731039,
   8.304207,
   8.808246,
   9.025777,
   9.216159,
   9.376653,
   9.504878,
   9.59893,
   9.657328,
   9.679152,
   9.663988,
   9.611975,
   9.523807,
   9.400671,
   9.244294,
   9.056809,
   8.840785,
   8.334986,
   7.752997,
   7.123026,
   5.829133,
   5.213131,
   4.64234,
   4.128699,
   3.678944,
   3.295132,
   2.975472,
   2.715759,
   2.530879,
   2.403493,
   2.31081,
   2.184947,
   2.102628,
   1.99785,
   1.877906,
   1.797913,
   1.674704,
   1.571112,
   1.478043,
   1.392865,
   1.314402,
   1.241703,
   1.173906,
   1.110347,
   1.050566,
   0.9804318,
   0.9804318};
   graph = new TGraph(95,Total_fx110,Total_fy110);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total110 = new TH1F("Graph_Total110","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_Total110->SetMinimum(0.8823887);
   Graph_Total110->SetMaximum(14.7206);
   Graph_Total110->SetDirectory(0);
   Graph_Total110->SetStats(0);
   Graph_Total110->SetLineWidth(2);
   Graph_Total110->SetMarkerStyle(20);
   Graph_Total110->GetXaxis()->SetNdivisions(505);
   Graph_Total110->GetXaxis()->SetLabelFont(132);
   Graph_Total110->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total110->GetXaxis()->SetLabelSize(0.06);
   Graph_Total110->GetXaxis()->SetTitleSize(0.072);
   Graph_Total110->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total110->GetXaxis()->SetTitleFont(132);
   Graph_Total110->GetYaxis()->SetLabelFont(132);
   Graph_Total110->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total110->GetYaxis()->SetLabelSize(0.06);
   Graph_Total110->GetYaxis()->SetTitleSize(0.072);
   Graph_Total110->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total110->GetYaxis()->SetTitleFont(132);
   Graph_Total110->GetZaxis()->SetLabelFont(132);
   Graph_Total110->GetZaxis()->SetLabelSize(0.06);
   Graph_Total110->GetZaxis()->SetTitleSize(0.072);
   Graph_Total110->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total110->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total110);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx111[95] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy111[95] = {
   0.01403942,
   0.016731,
   0.02041654,
   0.02570097,
   0.0337629,
   0.04719696,
   0.07284537,
   0.09606262,
   0.135066,
   0.1658453,
   0.2105208,
   0.2798444,
   0.3303652,
   0.3983046,
   0.4934478,
   0.5563666,
   0.6340108,
   0.7317213,
   0.8576225,
   0.9349062,
   1.02463,
   1.1298,
   1.254428,
   1.403973,
   1.585506,
   1.790149,
   2.011306,
   2.248715,
   2.501833,
   2.769809,
   3.051467,
   3.649464,
   4.279762,
   4.921303,
   5.548947,
   5.84894,
   6.134952,
   6.403431,
   6.650922,
   6.874141,
   7.07005,
   7.235926,
   7.369419,
   7.468611,
   7.532064,
   7.558849,
   7.548572,
   7.501386,
   7.417981,
   7.299572,
   7.147869,
   6.965035,
   6.753635,
   6.516574,
   6.257035,
   5.978405,
   5.684204,
   5.063382,
   3.787853,
   3.181078,
   2.893785,
   2.619543,
   2.359677,
   2.115178,
   1.886726,
   1.674705,
   1.479229,
   1.300169,
   1.137187,
   0.9897631,
   0.8572318,
   0.7392645,
   0.6421424,
   0.5635449,
   0.4452509,
   0.3615772,
   0.3000734,
   0.2534553,
   0.188462,
   0.14617,
   0.1170137,
   0.08034321,
   0.05889625,
   0.03590409,
   0.01773267,
   0.01070574,
   0.007225482,
   0.005235543,
   0.003985147,
   0.003145099,
   0.002551827,
   0.002116283,
   0.001786481,
   0.001530351,
   0.001530351};
   graph = new TGraph(95,B0s_mumu_fx111,B0s_mumu_fy111);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu111 = new TH1F("Graph_B0s_mumu111","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_B0s_mumu111->SetMinimum(0.001377316);
   Graph_B0s_mumu111->SetMaximum(8.314581);
   Graph_B0s_mumu111->SetDirectory(0);
   Graph_B0s_mumu111->SetStats(0);
   Graph_B0s_mumu111->SetLineWidth(2);
   Graph_B0s_mumu111->SetMarkerStyle(20);
   Graph_B0s_mumu111->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu111->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu111->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu111->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu111->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu111->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu111->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu111->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu111->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu111->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu111->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu111->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu111->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu111->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu111->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu111->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu111->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu111);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx112[96] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5306.25,
   5307.812,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy112[96] = {
   0.002868224,
   0.00357841,
   0.004642478,
   0.006369613,
   0.009531739,
   0.01226478,
   0.0166257,
   0.02440022,
   0.0309297,
   0.04103255,
   0.04837462,
   0.05822261,
   0.07196787,
   0.08102992,
   0.09218392,
   0.1061772,
   0.1241403,
   0.1351307,
   0.1478573,
   0.1627311,
   0.1802979,
   0.2012959,
   0.2267464,
   0.2570138,
   0.2900316,
   0.3256322,
   0.3637496,
   0.4042694,
   0.4470254,
   0.491798,
   0.5383124,
   0.6351978,
   0.7344396,
   0.8321002,
   0.878972,
   0.923778,
   0.9659469,
   1.004921,
   1.040169,
   1.071196,
   1.097557,
   1.118867,
   1.134809,
   1.145144,
   1.149717,
   1.148456,
   1.141383,
   1.128603,
   1.11031,
   1.086777,
   1.058351,
   1.025445,
   0.9885251,
   0.9481048,
   0.9047281,
   0.85896,
   0.7625389,
   0.5654023,
   0.5180411,
   0.4722413,
   0.4283087,
   0.3864942,
   0.3469941,
   0.3099519,
   0.2754607,
   0.2435668,
   0.2142741,
   0.1875489,
   0.1633249,
   0.1415087,
   0.1219852,
   0.1051052,
   0.09154972,
   0.08053565,
   0.06387817,
   0.05203176,
   0.04328677,
   0.03663527,
   0.02732536,
   0.02124175,
   0.01703443,
   0.01172541,
   0.006617084,
   0.003030103,
   0.00176246,
   0.001163413,
   0.0008306825,
   0.0006256983,
   0.000489946,
   0.0003951118,
   0.0003260837,
   0.0002741742,
   0.0002340891,
   0.0002024468,
   0.0001770018,
   0.0001770018};
   graph = new TGraph(96,B0_mumu_fx112,B0_mumu_fy112);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu112 = new TH1F("Graph_B0_mumu112","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_B0_mumu112->SetMinimum(0.0001593017);
   Graph_B0_mumu112->SetMaximum(1.264671);
   Graph_B0_mumu112->SetDirectory(0);
   Graph_B0_mumu112->SetStats(0);
   Graph_B0_mumu112->SetLineWidth(2);
   Graph_B0_mumu112->SetMarkerStyle(20);
   Graph_B0_mumu112->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu112->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu112->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu112->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu112->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu112->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu112->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu112->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu112->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu112->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu112->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu112->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu112->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu112->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu112->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu112->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu112->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu112->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu112);
   
   graph->Draw("l");
   
   Double_t B_hh_fx113[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy113[73] = {
   0.04568264,
   0.08403651,
   0.1199705,
   0.1527524,
   0.1665725,
   0.1738422,
   0.1832801,
   0.1968251,
   0.2157952,
   0.2404164,
   0.2549334,
   0.2711915,
   0.2895676,
   0.3103432,
   0.3335085,
   0.358648,
   0.4125069,
   0.4415578,
   0.4741384,
   0.4925596,
   0.5128176,
   0.5351397,
   0.5596365,
   0.5861777,
   0.6144722,
   0.6741999,
   0.7330048,
   0.7597936,
   0.7836472,
   0.8037635,
   0.819465,
   0.8302251,
   0.8355864,
   0.8354234,
   0.8297158,
   0.8185625,
   0.8021803,
   0.7808855,
   0.7550236,
   0.7251108,
   0.6917133,
   0.3789856,
   0.3445943,
   0.3130294,
   0.2844927,
   0.2589637,
   0.2363318,
   0.2163866,
   0.1988529,
   0.1834295,
   0.1577245,
   0.1370626,
   0.119958,
   0.1055583,
   0.09338723,
   0.08321278,
   0.06815499,
   0.05852625,
   0.05212285,
   0.04316114,
   0.03672938,
   0.0292288,
   0.02345357,
   0.01775616,
   0.01256725,
   0.008377064,
   0.005408837,
   0.003495074,
   0.002283436,
   0.001487421,
   0.0009531607,
   0.00060194,
   0.00060194};
   graph = new TGraph(73,B_hh_fx113,B_hh_fy113);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh113 = new TH1F("Graph_B_hh113","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_B_hh113->SetMinimum(0.000541746);
   Graph_B_hh113->SetMaximum(0.9190848);
   Graph_B_hh113->SetDirectory(0);
   Graph_B_hh113->SetStats(0);
   Graph_B_hh113->SetLineWidth(2);
   Graph_B_hh113->SetMarkerStyle(20);
   Graph_B_hh113->GetXaxis()->SetNdivisions(505);
   Graph_B_hh113->GetXaxis()->SetLabelFont(132);
   Graph_B_hh113->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh113->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh113->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh113->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh113->GetXaxis()->SetTitleFont(132);
   Graph_B_hh113->GetYaxis()->SetLabelFont(132);
   Graph_B_hh113->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh113->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh113->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh113->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh113->GetYaxis()->SetTitleFont(132);
   Graph_B_hh113->GetZaxis()->SetLabelFont(132);
   Graph_B_hh113->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh113->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh113->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh113->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh113);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx114[43] = {
   4900,
   4903.125,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   5000,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy114[43] = {
   6.941093,
   6.933601,
   6.911585,
   6.82616,
   6.691843,
   6.518801,
   6.10681,
   5.680347,
   5.292372,
   4.950595,
   4.32059,
   3.653087,
   2.966217,
   2.63867,
   2.329987,
   2.043517,
   1.781357,
   1.544782,
   1.334157,
   1.148573,
   0.9861977,
   0.844615,
   0.7211461,
   0.5192033,
   0.3655894,
   0.2511771,
   0.169311,
   0.1133882,
   0.05291727,
   0.02741784,
   0.01567864,
   0.009757319,
   0.006557025,
   0.004663849,
   0.00343343,
   0.002586134,
   0.001990468,
   0.001569544,
   0.00126968,
   0.0010516,
   0.0008872425,
   0.0007575705,
   0.0007575705};
   graph = new TGraph(43,B0_pimunu_fx114,B0_pimunu_fy114);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu114 = new TH1F("Graph_B0_pimunu114","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_B0_pimunu114->SetMinimum(0.0006818134);
   Graph_B0_pimunu114->SetMaximum(7.635126);
   Graph_B0_pimunu114->SetDirectory(0);
   Graph_B0_pimunu114->SetStats(0);
   Graph_B0_pimunu114->SetLineWidth(2);
   Graph_B0_pimunu114->SetMarkerStyle(20);
   Graph_B0_pimunu114->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu114->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu114->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu114->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu114->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu114->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu114->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu114->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu114->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu114->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu114->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu114->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu114->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu114->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu114->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu114->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu114->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu114->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu114);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx115[40] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   5000,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy115[40] = {
   1.063624,
   1.061427,
   1.054958,
   1.04444,
   1.030197,
   1.012724,
   0.9925536,
   0.9463388,
   0.7423019,
   0.5376001,
   0.4872917,
   0.4394661,
   0.3951894,
   0.3550862,
   0.3193014,
   0.2875839,
   0.2593973,
   0.2341148,
   0.1900026,
   0.1520762,
   0.119312,
   0.09178893,
   0.06958741,
   0.05233815,
   0.03929711,
   0.02959156,
   0.01711057,
   0.01028324,
   0.00649865,
   0.004324279,
   0.002996051,
   0.002127313,
   0.001526897,
   0.001097849,
   0.0007870157,
   0.0005614529,
   0.0003983915,
   0.0002811263,
   0.0001972335,
   0.0001972335};
   graph = new TGraph(40,B0s_Kmunu_fx115,B0s_Kmunu_fy115);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu115 = new TH1F("Graph_B0s_Kmunu115","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_B0s_Kmunu115->SetMinimum(0.0001775102);
   Graph_B0s_Kmunu115->SetMaximum(1.169967);
   Graph_B0s_Kmunu115->SetDirectory(0);
   Graph_B0s_Kmunu115->SetStats(0);
   Graph_B0s_Kmunu115->SetLineWidth(2);
   Graph_B0s_Kmunu115->SetMarkerStyle(20);
   Graph_B0s_Kmunu115->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu115->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu115->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu115->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu115->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu115->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu115->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu115->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu115->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu115->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu115->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu115->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu115->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu115->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu115->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu115->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu115->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu115->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu115);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx116[38] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy116[38] = {
   0.2271891,
   0.2266532,
   0.2250527,
   0.2224004,
   0.2187197,
   0.2140543,
   0.2084636,
   0.2020282,
   0.1948507,
   0.187048,
   0.1787487,
   0.1611861,
   0.1253735,
   0.1084109,
   0.09259366,
   0.07816568,
   0.06530592,
   0.05411699,
   0.04460024,
   0.03665093,
   0.03008497,
   0.02468409,
   0.02023684,
   0.01656298,
   0.01352269,
   0.008947901,
   0.005912141,
   0.003973044,
   0.002765786,
   0.002010528,
   0.001517476,
   0.001171787,
   0.0009105898,
   0.0007024567,
   0.0005328962,
   0.000395244,
   0.0002856621,
   0.0002856621};
   graph = new TGraph(38,Lambda0b_pmunu_fx116,Lambda0b_pmunu_fy116);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu116 = new TH1F("Graph_Lambda0b_pmunu116","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_Lambda0b_pmunu116->SetMinimum(0.0002570959);
   Graph_Lambda0b_pmunu116->SetMaximum(0.2498794);
   Graph_Lambda0b_pmunu116->SetDirectory(0);
   Graph_Lambda0b_pmunu116->SetStats(0);
   Graph_Lambda0b_pmunu116->SetLineWidth(2);
   Graph_Lambda0b_pmunu116->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu116->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu116->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu116->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu116->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu116->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu116->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu116->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu116->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu116->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu116->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu116->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu116->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu116->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu116->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu116->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu116->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu116->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu116->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu116);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx117[53] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   4956.25,
   4962.5,
   4968.75,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5012.5,
   5018.75,
   5025,
   5050,
   5056.25,
   5062.5,
   5068.75,
   5075,
   5087.5,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy117[53] = {
   2.214223,
   2.208141,
   2.192537,
   2.156513,
   2.113674,
   2.094391,
   2.068355,
   2.035241,
   1.994183,
   1.943578,
   1.881886,
   1.808802,
   1.726354,
   1.554213,
   1.476424,
   1.40882,
   1.188322,
   1.124521,
   1.052515,
   0.9728513,
   0.8870793,
   0.7064264,
   0.53064,
   0.4502666,
   0.3770722,
   0.3120707,
   0.2555466,
   0.2073641,
   0.1670764,
   0.1338383,
   0.1067556,
   0.06751241,
   0.04269322,
   0.02725245,
   0.01769328,
   0.007963989,
   0.003934011,
   0.001280643,
   0.0006169993,
   0.0003799444,
   0.0002612195,
   0.0001907306,
   0.0001452924,
   0.0001144048,
   9.242757e-05,
   7.614235e-05,
   6.368075e-05,
   5.392714e-05,
   4.617983e-05,
   3.997173e-05,
   3.497186e-05,
   3.093109e-05,
   3.093109e-05};
   graph = new TGraph(53,B_pimumu_fx117,B_pimumu_fy117);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu117 = new TH1F("Graph_B_pimumu117","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_B_pimumu117->SetMinimum(2.783798e-05);
   Graph_B_pimumu117->SetMaximum(2.435642);
   Graph_B_pimumu117->SetDirectory(0);
   Graph_B_pimumu117->SetStats(0);
   Graph_B_pimumu117->SetLineWidth(2);
   Graph_B_pimumu117->SetMarkerStyle(20);
   Graph_B_pimumu117->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu117->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu117->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu117->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu117->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu117->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu117->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu117->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu117->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu117->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu117->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu117->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu117->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu117->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu117->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu117->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu117->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu117->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu117);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx118[47] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   4956.25,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy118[47] = {
   0.9234784,
   0.9222424,
   0.9185019,
   0.912107,
   0.9028381,
   0.890552,
   0.8751768,
   0.8567442,
   0.8354724,
   0.8116767,
   0.7857219,
   0.7289343,
   0.6678639,
   0.6046553,
   0.5413516,
   0.4803146,
   0.423926,
   0.3739535,
   0.3310794,
   0.2949484,
   0.2645579,
   0.2386509,
   0.2160662,
   0.1958882,
   0.1603412,
   0.1292108,
   0.1017898,
   0.07822809,
   0.05873415,
   0.04323311,
   0.03135323,
   0.02253809,
   0.0161648,
   0.00844488,
   0.00460355,
   0.002640987,
   0.001592151,
   0.0009971035,
   0.0006362041,
   0.0004064387,
   0.00025752,
   0.000161408,
   0.0001001867,
   6.173498e-05,
   3.78454e-05,
   2.309496e-05,
   2.309496e-05};
   graph = new TGraph(47,Bc_Jpsimunu_fx118,Bc_Jpsimunu_fy118);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu118 = new TH1F("Graph_Bc_Jpsimunu118","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_Bc_Jpsimunu118->SetMinimum(2.078546e-05);
   Graph_Bc_Jpsimunu118->SetMaximum(1.015824);
   Graph_Bc_Jpsimunu118->SetDirectory(0);
   Graph_Bc_Jpsimunu118->SetStats(0);
   Graph_Bc_Jpsimunu118->SetLineWidth(2);
   Graph_Bc_Jpsimunu118->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu118->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu118->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu118->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu118->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu118->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu118->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu118->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu118->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu118->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu118->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu118->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu118->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu118->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu118->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu118->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu118->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu118->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu118->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu118);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx119[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy119[24] = {
   3.275329,
   3.102051,
   2.93794,
   2.782512,
   2.635306,
   2.495888,
   2.363846,
   2.238789,
   2.120349,
   2.008174,
   1.901934,
   1.801314,
   1.706018,
   1.615763,
   1.530282,
   1.449325,
   1.37265,
   1.300031,
   1.231254,
   1.166116,
   1.104424,
   1.045996,
   0.9906586,
   0.9906586};
   graph = new TGraph(24,Combinatorial_fx119,Combinatorial_fy119);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run2_BDTbin4");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial119 = new TH1F("Graph_Combinatorial119","Projection of model_Run2_BDTbin4",100,4790,6110);
   Graph_Combinatorial119->SetMinimum(0.7621915);
   Graph_Combinatorial119->SetMaximum(3.503796);
   Graph_Combinatorial119->SetDirectory(0);
   Graph_Combinatorial119->SetStats(0);
   Graph_Combinatorial119->SetLineWidth(2);
   Graph_Combinatorial119->SetMarkerStyle(20);
   Graph_Combinatorial119->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial119->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial119->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial119->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial119->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial119->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial119->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial119->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial119->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial119->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial119->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial119->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial119->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial119->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial119->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial119->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial119->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial119->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial119);
   
   graph->Draw("l");
   
   Double_t Graph1_fx120[2] = {
   4900,
   6000};
   Double_t Graph1_fy120[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx120,Graph1_fy120);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1120 = new TH1F("Graph_Graph1120","Graph",100,4790,6110);
   Graph_Graph1120->SetMinimum(0);
   Graph_Graph1120->SetMaximum(1.1);
   Graph_Graph1120->SetDirectory(0);
   Graph_Graph1120->SetStats(0);
   Graph_Graph1120->SetLineWidth(2);
   Graph_Graph1120->SetMarkerStyle(20);
   Graph_Graph1120->GetXaxis()->SetNdivisions(505);
   Graph_Graph1120->GetXaxis()->SetLabelFont(132);
   Graph_Graph1120->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1120->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1120->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1120->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1120->GetXaxis()->SetTitleFont(132);
   Graph_Graph1120->GetYaxis()->SetLabelFont(132);
   Graph_Graph1120->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1120->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1120->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1120->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1120->GetYaxis()->SetTitleFont(132);
   Graph_Graph1120->GetZaxis()->SetLabelFont(132);
   Graph_Graph1120->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1120->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1120->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1120->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1120);
   
   graph->Draw("l");
   
   Double_t data_2_fx3024[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3024[22] = {
   17,
   8,
   19,
   2,
   3,
   7,
   5,
   3,
   6,
   8,
   1,
   1,
   1,
   -100,
   -100,
   1,
   -100,
   1,
   2,
   2,
   1,
   2};
   Double_t data_2_felx3024[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3024[22] = {
   4.082184,
   2.768386,
   4.320219,
   1.291815,
   1.632705,
   2.58147,
   2.159691,
   1.632705,
   2.379931,
   2.768386,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_2_fehx3024[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3024[22] = {
   5.203719,
   3.945142,
   5.435196,
   2.63786,
   2.918186,
   3.770281,
   3.382473,
   2.918186,
   3.583642,
   3.945142,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(22,data_2_fx3024,data_2_fy3024,data_2_felx3024,data_2_fehx3024,data_2_fely3024,data_2_fehy3024);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run2_BDTbin4_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23024 = new TH1F("Graph_data_23024","Histogram of Run2_BDTbin4_plot__mass",100,4790,6110);
   Graph_data_23024->SetMinimum(-112.4435);
   Graph_data_23024->SetMaximum(36.87872);
   Graph_data_23024->SetDirectory(0);
   Graph_data_23024->SetStats(0);
   Graph_data_23024->SetLineWidth(2);
   Graph_data_23024->SetMarkerStyle(20);
   Graph_data_23024->GetXaxis()->SetNdivisions(505);
   Graph_data_23024->GetXaxis()->SetLabelFont(132);
   Graph_data_23024->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23024->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23024->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23024->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23024->GetXaxis()->SetTitleFont(132);
   Graph_data_23024->GetYaxis()->SetLabelFont(132);
   Graph_data_23024->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23024->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23024->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23024->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23024->GetYaxis()->SetTitleFont(132);
   Graph_data_23024->GetZaxis()->SetLabelFont(132);
   Graph_data_23024->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23024->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23024->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23024);
   
   grae->Draw("p");
   
   TH1D *frame_419efa0__32 = new TH1D("frame_419efa0__32","Run2_BDTbin4",22,4900,6000);
   frame_419efa0__32->SetBinContent(1,25.65696);
   frame_419efa0__32->SetMinimum(-2);
   frame_419efa0__32->SetMaximum(25.65696);
   frame_419efa0__32->SetEntries(1);
   frame_419efa0__32->SetDirectory(0);
   frame_419efa0__32->SetStats(0);
   frame_419efa0__32->SetLineWidth(2);
   frame_419efa0__32->SetMarkerStyle(20);
   frame_419efa0__32->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_419efa0__32->GetXaxis()->SetNdivisions(505);
   frame_419efa0__32->GetXaxis()->SetLabelFont(132);
   frame_419efa0__32->GetXaxis()->SetLabelOffset(0.01);
   frame_419efa0__32->GetXaxis()->SetLabelSize(0.06);
   frame_419efa0__32->GetXaxis()->SetTitleSize(0.06);
   frame_419efa0__32->GetXaxis()->SetTitleOffset(1.1);
   frame_419efa0__32->GetXaxis()->SetTitleFont(132);
   frame_419efa0__32->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_419efa0__32->GetYaxis()->SetLabelFont(132);
   frame_419efa0__32->GetYaxis()->SetLabelOffset(0.01);
   frame_419efa0__32->GetYaxis()->SetLabelSize(0.06);
   frame_419efa0__32->GetYaxis()->SetTitleSize(0.06);
   frame_419efa0__32->GetYaxis()->SetTitleOffset(0.8);
   frame_419efa0__32->GetYaxis()->SetTitleFont(132);
   frame_419efa0__32->GetZaxis()->SetLabelFont(132);
   frame_419efa0__32->GetZaxis()->SetLabelSize(0.06);
   frame_419efa0__32->GetZaxis()->SetTitleSize(0.072);
   frame_419efa0__32->GetZaxis()->SetTitleOffset(1.2);
   frame_419efa0__32->GetZaxis()->SetTitleFont(132);
   frame_419efa0__32->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1217;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.50 #leq BDT < 0.60");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run2_BDTbin4->Modified();
   canv_nopull_Run2_BDTbin4->cd();
   canv_nopull_Run2_BDTbin4->SetSelected(canv_nopull_Run2_BDTbin4);

   canv_nopull_Run2_BDTbin4->SaveAs("Fig10_right_c.pdf");
   canv_nopull_Run2_BDTbin4->SaveAs("Fig10_right_c.png");
   canv_nopull_Run2_BDTbin4->SaveAs("Fig10_right_c.eps");

}


==> figs/Fig10_right_d.C <==
void Fig10_right_d()
{
//=========Macro generated from canvas: canv_nopull_Run2_BDTbin5/canvas for BDT bin Run2_BDTbin5
//=========  (Sat Apr 17 19:17:18 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run2_BDTbin5 = new TCanvas("canv_nopull_Run2_BDTbin5", "canvas for BDT bin Run2_BDTbin5",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run2_BDTbin5->SetHighLightColor(2);
   canv_nopull_Run2_BDTbin5->Range(4709.877,-6.649453,6067.901,22.40963);
   canv_nopull_Run2_BDTbin5->SetFillColor(0);
   canv_nopull_Run2_BDTbin5->SetBorderMode(0);
   canv_nopull_Run2_BDTbin5->SetBorderSize(2);
   canv_nopull_Run2_BDTbin5->SetTickx(1);
   canv_nopull_Run2_BDTbin5->SetTicky(1);
   canv_nopull_Run2_BDTbin5->SetLeftMargin(0.14);
   canv_nopull_Run2_BDTbin5->SetRightMargin(0.05);
   canv_nopull_Run2_BDTbin5->SetTopMargin(0.05);
   canv_nopull_Run2_BDTbin5->SetBottomMargin(0.16);
   canv_nopull_Run2_BDTbin5->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin5->SetFrameBorderMode(0);
   canv_nopull_Run2_BDTbin5->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin5->SetFrameBorderMode(0);
   
   TH1D *frame_41f0050__33 = new TH1D("frame_41f0050__33","Run2_BDTbin5",22,4900,6000);
   frame_41f0050__33->SetBinContent(1,20.95668);
   frame_41f0050__33->SetMinimum(-2);
   frame_41f0050__33->SetMaximum(20.95668);
   frame_41f0050__33->SetEntries(1);
   frame_41f0050__33->SetDirectory(0);
   frame_41f0050__33->SetStats(0);
   frame_41f0050__33->SetLineWidth(2);
   frame_41f0050__33->SetMarkerStyle(20);
   frame_41f0050__33->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_41f0050__33->GetXaxis()->SetNdivisions(505);
   frame_41f0050__33->GetXaxis()->SetLabelFont(132);
   frame_41f0050__33->GetXaxis()->SetLabelOffset(0.01);
   frame_41f0050__33->GetXaxis()->SetLabelSize(0.06);
   frame_41f0050__33->GetXaxis()->SetTitleSize(0.06);
   frame_41f0050__33->GetXaxis()->SetTitleOffset(1.1);
   frame_41f0050__33->GetXaxis()->SetTitleFont(132);
   frame_41f0050__33->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_41f0050__33->GetYaxis()->SetLabelFont(132);
   frame_41f0050__33->GetYaxis()->SetLabelOffset(0.01);
   frame_41f0050__33->GetYaxis()->SetLabelSize(0.06);
   frame_41f0050__33->GetYaxis()->SetTitleSize(0.06);
   frame_41f0050__33->GetYaxis()->SetTitleOffset(0.8);
   frame_41f0050__33->GetYaxis()->SetTitleFont(132);
   frame_41f0050__33->GetZaxis()->SetLabelFont(132);
   frame_41f0050__33->GetZaxis()->SetLabelSize(0.06);
   frame_41f0050__33->GetZaxis()->SetTitleSize(0.072);
   frame_41f0050__33->GetZaxis()->SetTitleOffset(1.2);
   frame_41f0050__33->GetZaxis()->SetTitleFont(132);
   frame_41f0050__33->Draw("FUNC");
   
   Double_t data_fx3025[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3025[22] = {
   8,
   15,
   5,
   4,
   1,
   2,
   4,
   2,
   4,
   3,
   1,
   1,
   -100,
   2,
   -100,
   1,
   -100,
   1,
   1,
   -100,
   1,
   -100};
   Double_t data_felx3025[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3025[22] = {
   2.768386,
   3.82938,
   2.159691,
   1.914339,
   0.8272462,
   1.291815,
   1.914339,
   1.291815,
   1.914339,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0};
   Double_t data_fehx3025[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3025[22] = {
   3.945142,
   4.958738,
   3.382473,
   3.162753,
   2.299527,
   2.63786,
   3.162753,
   2.63786,
   3.162753,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3025,data_fy3025,data_felx3025,data_fehx3025,data_fely3025,data_fehy3025);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin5_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3025 = new TH1F("Graph_data3025","Histogram of Run2_BDTbin5_plot__mass",100,4790,6110);
   Graph_data3025->SetMinimum(-111.9959);
   Graph_data3025->SetMaximum(31.95461);
   Graph_data3025->SetDirectory(0);
   Graph_data3025->SetStats(0);
   Graph_data3025->SetLineWidth(2);
   Graph_data3025->SetMarkerStyle(20);
   Graph_data3025->GetXaxis()->SetNdivisions(505);
   Graph_data3025->GetXaxis()->SetLabelFont(132);
   Graph_data3025->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3025->GetXaxis()->SetLabelSize(0.06);
   Graph_data3025->GetXaxis()->SetTitleSize(0.072);
   Graph_data3025->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3025->GetXaxis()->SetTitleFont(132);
   Graph_data3025->GetYaxis()->SetLabelFont(132);
   Graph_data3025->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3025->GetYaxis()->SetLabelSize(0.06);
   Graph_data3025->GetYaxis()->SetTitleSize(0.072);
   Graph_data3025->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3025->GetYaxis()->SetTitleFont(132);
   Graph_data3025->GetZaxis()->SetLabelFont(132);
   Graph_data3025->GetZaxis()->SetLabelSize(0.06);
   Graph_data3025->GetZaxis()->SetTitleSize(0.072);
   Graph_data3025->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3025);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx121[41] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy121[41] = {
   -0.9276323,
   -0.9249372,
   -0.9196312,
   -0.9054506,
   -0.8730812,
   -0.8039297,
   -0.7288881,
   -0.6886962,
   -0.6463965,
   -0.6016753,
   -0.5541495,
   -0.5033564,
   -0.4487588,
   -0.3897912,
   -0.3260205,
   -0.2575911,
   -0.1863242,
   -0.1173724,
   -0.08626913,
   -0.05890906,
   -0.03645346,
   -0.01984773,
   -0.009227596,
   -0.003567115,
   -0.0002826627,
   -8.804665e-06,
   -4.179024e-10,
   -4.284921e-16,
   -9.517272e-17,
   -5.369452e-17,
   -9.93676e-17,
   -1.265832e-16,
   -1.13487e-16,
   -3.380463e-17,
   -5.278851e-11,
   -6.058639e-06,
   -0.0004278125,
   -0.002448662,
   -0.005331551,
   -0.01037972,
   -0.01037972};
   TGraph *graph = new TGraph(41,B0s_mumugamma_fx121,B0s_mumugamma_fy121);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma121 = new TH1F("Graph_B0s_mumugamma121","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_B0s_mumugamma121->SetMinimum(-1.020396);
   Graph_B0s_mumugamma121->SetMaximum(0.09276323);
   Graph_B0s_mumugamma121->SetDirectory(0);
   Graph_B0s_mumugamma121->SetStats(0);
   Graph_B0s_mumugamma121->SetLineWidth(2);
   Graph_B0s_mumugamma121->SetMarkerStyle(20);
   Graph_B0s_mumugamma121->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma121->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma121->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma121->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma121->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma121->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma121->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma121->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma121->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma121->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma121->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma121->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma121->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma121->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma121->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma121->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma121->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma121->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma121);
   
   graph->Draw("l");
   
   Double_t Graph0_fx122[82] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5075,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5400,
   5387.5,
   5375,
   5362.5,
   5350,
   5337.5,
   5325,
   5300,
   5275,
   5250,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5075,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy122[82] = {
   -0.3537417,
   -0.352714,
   -0.3506906,
   -0.345283,
   -0.3329393,
   -0.3065692,
   -0.277953,
   -0.2626262,
   -0.2464957,
   -0.2294418,
   -0.2113184,
   -0.1919491,
   -0.1711289,
   -0.1486423,
   -0.1243241,
   -0.09822937,
   -0.07105254,
   -0.04475859,
   -0.03289772,
   -0.02246428,
   -0.0139011,
   -0.007568699,
   -0.003518836,
   -0.001360278,
   -0.0001077901,
   -3.357556e-06,
   -1.593622e-10,
   -1.634004e-16,
   -3.6293e-17,
   -2.047578e-17,
   -3.789267e-17,
   -4.827102e-17,
   -4.327693e-17,
   -1.2891e-17,
   -2.013028e-11,
   -2.310391e-06,
   -0.0001631413,
   -0.0009337687,
   -0.002033125,
   -0.003958184,
   -0.003958184,
   -0.01680125,
   -0.01680125,
   -0.008629978,
   -0.003963556,
   -0.0006924837,
   -9.806886e-06,
   -8.544675e-11,
   -5.471826e-17,
   -1.83697e-16,
   -2.048954e-16,
   -1.608425e-16,
   -8.691326e-17,
   -1.540524e-16,
   -6.935837e-16,
   -6.764427e-10,
   -1.425177e-05,
   -0.0004575354,
   -0.005773953,
   -0.01493636,
   -0.03212676,
   -0.05900582,
   -0.09535383,
   -0.1396405,
   -0.1899862,
   -0.3015958,
   -0.4169529,
   -0.5277169,
   -0.6309401,
   -0.7263887,
   -0.8147638,
   -0.8969805,
   -0.9739088,
   -1.046297,
   -1.114766,
   -1.179823,
   -1.30129,
   -1.413223,
   -1.465618,
   -1.488572,
   -1.49716,
   -1.501523};
   graph = new TGraph(82,Graph0_fx122,Graph0_fy122);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1220;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph0122 = new TH1F("Graph_Graph0122","Graph",100,4790,6110);
   Graph_Graph0122->SetMinimum(-1.651675);
   Graph_Graph0122->SetMaximum(0.1501523);
   Graph_Graph0122->SetDirectory(0);
   Graph_Graph0122->SetStats(0);
   Graph_Graph0122->SetLineWidth(2);
   Graph_Graph0122->SetMarkerStyle(20);
   Graph_Graph0122->GetXaxis()->SetNdivisions(505);
   Graph_Graph0122->GetXaxis()->SetLabelFont(132);
   Graph_Graph0122->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph0122->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph0122->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph0122->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph0122->GetXaxis()->SetTitleFont(132);
   Graph_Graph0122->GetYaxis()->SetLabelFont(132);
   Graph_Graph0122->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph0122->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph0122->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph0122->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph0122->GetYaxis()->SetTitleFont(132);
   Graph_Graph0122->GetZaxis()->SetLabelFont(132);
   Graph_Graph0122->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph0122->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph0122->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph0122->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph0122);
   
   graph->Draw("f");
   
   TH1D *frame_41f0050__34 = new TH1D("frame_41f0050__34","Run2_BDTbin5",22,4900,6000);
   frame_41f0050__34->SetBinContent(1,20.95668);
   frame_41f0050__34->SetMinimum(-2);
   frame_41f0050__34->SetMaximum(20.95668);
   frame_41f0050__34->SetEntries(1);
   frame_41f0050__34->SetDirectory(0);
   frame_41f0050__34->SetStats(0);
   frame_41f0050__34->SetLineWidth(2);
   frame_41f0050__34->SetMarkerStyle(20);
   frame_41f0050__34->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_41f0050__34->GetXaxis()->SetNdivisions(505);
   frame_41f0050__34->GetXaxis()->SetLabelFont(132);
   frame_41f0050__34->GetXaxis()->SetLabelOffset(0.01);
   frame_41f0050__34->GetXaxis()->SetLabelSize(0.06);
   frame_41f0050__34->GetXaxis()->SetTitleSize(0.06);
   frame_41f0050__34->GetXaxis()->SetTitleOffset(1.1);
   frame_41f0050__34->GetXaxis()->SetTitleFont(132);
   frame_41f0050__34->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_41f0050__34->GetYaxis()->SetLabelFont(132);
   frame_41f0050__34->GetYaxis()->SetLabelOffset(0.01);
   frame_41f0050__34->GetYaxis()->SetLabelSize(0.06);
   frame_41f0050__34->GetYaxis()->SetTitleSize(0.06);
   frame_41f0050__34->GetYaxis()->SetTitleOffset(0.8);
   frame_41f0050__34->GetYaxis()->SetTitleFont(132);
   frame_41f0050__34->GetZaxis()->SetLabelFont(132);
   frame_41f0050__34->GetZaxis()->SetLabelSize(0.06);
   frame_41f0050__34->GetZaxis()->SetTitleSize(0.072);
   frame_41f0050__34->GetZaxis()->SetTitleOffset(1.2);
   frame_41f0050__34->GetZaxis()->SetTitleFont(132);
   frame_41f0050__34->Draw("AXISSAME");
   
   TH1D *frame_3a4ea80__35 = new TH1D("frame_3a4ea80__35","Run2_BDTbin5",22,4900,6000);
   frame_3a4ea80__35->SetBinContent(1,20.95668);
   frame_3a4ea80__35->SetMinimum(-2);
   frame_3a4ea80__35->SetMaximum(20.95668);
   frame_3a4ea80__35->SetEntries(1);
   frame_3a4ea80__35->SetDirectory(0);
   frame_3a4ea80__35->SetStats(0);
   frame_3a4ea80__35->SetLineWidth(2);
   frame_3a4ea80__35->SetMarkerStyle(20);
   frame_3a4ea80__35->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a4ea80__35->GetXaxis()->SetNdivisions(505);
   frame_3a4ea80__35->GetXaxis()->SetLabelFont(132);
   frame_3a4ea80__35->GetXaxis()->SetLabelOffset(0.01);
   frame_3a4ea80__35->GetXaxis()->SetLabelSize(0.06);
   frame_3a4ea80__35->GetXaxis()->SetTitleSize(0.06);
   frame_3a4ea80__35->GetXaxis()->SetTitleOffset(1.1);
   frame_3a4ea80__35->GetXaxis()->SetTitleFont(132);
   frame_3a4ea80__35->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a4ea80__35->GetYaxis()->SetLabelFont(132);
   frame_3a4ea80__35->GetYaxis()->SetLabelOffset(0.01);
   frame_3a4ea80__35->GetYaxis()->SetLabelSize(0.06);
   frame_3a4ea80__35->GetYaxis()->SetTitleSize(0.06);
   frame_3a4ea80__35->GetYaxis()->SetTitleOffset(0.8);
   frame_3a4ea80__35->GetYaxis()->SetTitleFont(132);
   frame_3a4ea80__35->GetZaxis()->SetLabelFont(132);
   frame_3a4ea80__35->GetZaxis()->SetLabelSize(0.06);
   frame_3a4ea80__35->GetZaxis()->SetTitleSize(0.072);
   frame_3a4ea80__35->GetZaxis()->SetTitleOffset(1.2);
   frame_3a4ea80__35->GetZaxis()->SetTitleFont(132);
   frame_3a4ea80__35->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx123[192] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5306.25,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5343.75,
   5340.625,
   5337.5,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5314.062,
   5312.5,
   5310.938,
   5309.375,
   5306.25,
   5300,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5267.188,
   5265.625,
   5264.062,
   5262.5,
   5259.375,
   5256.25,
   5253.125,
   5251.562,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5235.938,
   5234.375,
   5232.812,
   5231.25,
   5228.125,
   5225,
   5221.875,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5125,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy123[192] = {
   0.004392622,
   0.005506014,
   0.007182228,
   0.009918074,
   0.01495967,
   0.01933991,
   0.02635748,
   0.0389208,
   0.04950154,
   0.06589756,
   0.07782007,
   0.0938102,
   0.1161107,
   0.1307955,
   0.1488462,
   0.1714495,
   0.2003892,
   0.2180512,
   0.2384596,
   0.262251,
   0.2902651,
   0.3236298,
   0.363868,
   0.410864,
   0.4617063,
   0.5163194,
   0.5745848,
   0.6363133,
   0.7012411,
   0.769042,
   0.8392506,
   0.9849506,
   1.133513,
   1.27912,
   1.348826,
   1.415359,
   1.477892,
   1.535618,
   1.58777,
   1.633635,
   1.672574,
   1.704032,
   1.727556,
   1.742803,
   1.749548,
   1.747692,
   1.737262,
   1.718412,
   1.691419,
   1.656674,
   1.614676,
   1.566017,
   1.511371,
   1.451476,
   1.387118,
   1.319115,
   1.175497,
   0.8801005,
   0.7394772,
   0.6728767,
   0.6092908,
   0.5490274,
   0.4923175,
   0.4393195,
   0.3901229,
   0.3447547,
   0.3031858,
   0.265338,
   0.2310916,
   0.2002921,
   0.1727628,
   0.1499453,
   0.131492,
   0.1163258,
   0.1037778,
   0.08421529,
   0.06985632,
   0.05898347,
   0.04383947,
   0.03399348,
   0.02720905,
   0.01867967,
   0.01051016,
   0.004800009,
   0.002788579,
   0.001839543,
   0.001312905,
   0.0009886579,
   0.0007740135,
   0.000624113,
   0.0005150285,
   0.000433011,
   0.000369685,
   0.0003197025,
   0.0002795131,
   0.0002795131,
   5.178337e-05,
   5.178337e-05,
   5.925475e-05,
   6.855067e-05,
   8.033373e-05,
   9.560258e-05,
   0.0001159221,
   0.0001438628,
   0.0001839019,
   0.0002444412,
   0.00034288,
   0.0005205383,
   0.0008978743,
   0.001972687,
   0.003515536,
   0.005129459,
   0.006414093,
   0.008278343,
   0.01114251,
   0.01319462,
   0.0158972,
   0.0195623,
   0.0219385,
   0.02471481,
   0.0281161,
   0.03232163,
   0.0375544,
   0.04353361,
   0.05019653,
   0.05757223,
   0.06568348,
   0.07454451,
   0.0841596,
   0.0945217,
   0.1056113,
   0.1173951,
   0.1298258,
   0.1428407,
   0.170298,
   0.2278474,
   0.2557574,
   0.2689564,
   0.2814381,
   0.2930459,
   0.3036293,
   0.3130477,
   0.3211729,
   0.3278922,
   0.3331112,
   0.3367556,
   0.3387729,
   0.3391341,
   0.3378339,
   0.3348912,
   0.3303482,
   0.3242701,
   0.3167426,
   0.307871,
   0.297777,
   0.2865961,
   0.2744749,
   0.2615679,
   0.2480338,
   0.2197191,
   0.190792,
   0.1623694,
   0.1486404,
   0.1354101,
   0.1227171,
   0.1106456,
   0.09924956,
   0.08856831,
   0.07862719,
   0.06953015,
   0.06191331,
   0.05560002,
   0.05028466,
   0.04576047,
   0.04187245,
   0.03850249,
   0.03297066,
   0.02864165,
   0.02517947,
   0.02235966,
   0.01807213,
   0.01499404,
   0.01269701,
   0.009535573,
   0.00749408,
   0.005069154,
   0.003714623,
   0.002869416,
   0.001897298,
   0.001370439,
   0.001048082,
   0.0008342609};
   graph = new TGraph(192,B0_mumu_fx123,B0_mumu_fy123);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu123 = new TH1F("Graph_B0_mumu123","",192,4790,6110);
   Graph_B0_mumu123->SetMinimum(4.660503e-05);
   Graph_B0_mumu123->SetMaximum(1.924497);
   Graph_B0_mumu123->SetDirectory(0);
   Graph_B0_mumu123->SetStats(0);
   Graph_B0_mumu123->SetLineWidth(2);
   Graph_B0_mumu123->SetMarkerStyle(20);
   Graph_B0_mumu123->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu123->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu123->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu123->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu123->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu123->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu123->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu123->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu123->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu123->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu123->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu123->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu123->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu123->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu123->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu123->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu123->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu123->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu123);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx124[192] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5431.25,
   5428.125,
   5425,
   5421.875,
   5420.312,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5398.438,
   5396.875,
   5393.75,
   5387.5,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5351.562,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy124[192] = {
   0.01540789,
   0.01840585,
   0.02252232,
   0.02844347,
   0.03751053,
   0.0526869,
   0.08181944,
   0.1083084,
   0.1529659,
   0.1882984,
   0.2396717,
   0.3195033,
   0.3777207,
   0.4560161,
   0.5656137,
   0.6380349,
   0.7273255,
   0.8395497,
   0.9838973,
   1.072356,
   1.174912,
   1.294927,
   1.436877,
   1.60683,
   1.809632,
   2.031736,
   2.27043,
   2.525719,
   2.796994,
   3.083848,
   3.383488,
   4.019287,
   4.685514,
   5.362046,
   6.022661,
   6.337953,
   6.638327,
   6.920104,
   7.179708,
   7.413741,
   7.61906,
   7.792844,
   7.932662,
   8.036529,
   8.102954,
   8.130979,
   8.120194,
   8.070758,
   7.983386,
   7.859337,
   7.700381,
   7.508758,
   7.287121,
   7.038481,
   6.76613,
   6.473575,
   6.164459,
   5.511338,
   4.164744,
   3.520988,
   3.215636,
   2.922529,
   2.644425,
   2.381937,
   2.13581,
   1.906491,
   1.694154,
   1.498726,
   1.319919,
   1.157264,
   1.010138,
   0.8771636,
   0.7593937,
   0.6631515,
   0.5840441,
   0.5201664,
   0.4203514,
   0.3476531,
   0.2929123,
   0.2170909,
   0.1680458,
   0.1343592,
   0.09212586,
   0.06748924,
   0.04112343,
   0.02031243,
   0.01226821,
   0.008283774,
   0.006005049,
   0.00457281,
   0.003610329,
   0.002930403,
   0.002431107,
   0.002052933,
   0.001759163,
   0.001759163,
   0.001141902,
   0.001141902,
   0.001334099,
   0.001581809,
   0.001909286,
   0.002355902,
   0.002989209,
   0.003933547,
   0.005439795,
   0.008082076,
   0.01344056,
   0.02739898,
   0.04520535,
   0.06191979,
   0.09066927,
   0.1136427,
   0.1470954,
   0.1986988,
   0.2357926,
   0.2847631,
   0.3513379,
   0.3947949,
   0.4451455,
   0.507171,
   0.5853037,
   0.678811,
   0.7839874,
   0.9007391,
   1.029503,
   1.17059,
   1.324159,
   1.490198,
   1.668504,
   1.858664,
   2.060043,
   2.271318,
   2.492739,
   2.956777,
   3.921614,
   4.386536,
   4.605878,
   4.813056,
   5.005567,
   5.181016,
   5.337169,
   5.471992,
   5.583699,
   5.670787,
   5.732073,
   5.766717,
   5.774241,
   5.754543,
   5.707892,
   5.634932,
   5.536659,
   5.414402,
   5.269795,
   5.10474,
   4.921367,
   4.721988,
   4.509051,
   4.285092,
   3.814443,
   3.329937,
   2.850105,
   2.392783,
   2.175286,
   1.968585,
   1.772136,
   1.587219,
   1.414367,
   1.254226,
   1.113471,
   0.9979696,
   0.9009761,
   0.8186125,
   0.7479818,
   0.6868818,
   0.5868429,
   0.5087959,
   0.4465409,
   0.3959523,
   0.3192468,
   0.2643527,
   0.2234921,
   0.1674165,
   0.1313172,
   0.106493,
   0.0751385,
   0.05656648,
   0.03618996,
   0.02561387,
   0.0193183,
   0.01522154,
   0.012383,
   0.01032237};
   graph = new TGraph(192,B0s_mumu_fx124,B0s_mumu_fy124);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu124 = new TH1F("Graph_B0s_mumu124","",192,4790,6110);
   Graph_B0s_mumu124->SetMinimum(0.001027712);
   Graph_B0s_mumu124->SetMaximum(8.943962);
   Graph_B0s_mumu124->SetDirectory(0);
   Graph_B0s_mumu124->SetStats(0);
   Graph_B0s_mumu124->SetLineWidth(2);
   Graph_B0s_mumu124->SetMarkerStyle(20);
   Graph_B0s_mumu124->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu124->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu124->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu124->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu124->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu124->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu124->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu124->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu124->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu124->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu124->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu124->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu124->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu124->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu124->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu124->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu124->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu124->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu124);
   
   graph->Draw("f");
   
   Double_t data_fx3026[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3026[22] = {
   8,
   15,
   5,
   4,
   1,
   2,
   4,
   2,
   4,
   3,
   1,
   1,
   -100,
   2,
   -100,
   1,
   -100,
   1,
   1,
   -100,
   1,
   -100};
   Double_t data_felx3026[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3026[22] = {
   2.768386,
   3.82938,
   2.159691,
   1.914339,
   0.8272462,
   1.291815,
   1.914339,
   1.291815,
   1.914339,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0};
   Double_t data_fehx3026[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3026[22] = {
   3.945142,
   4.958738,
   3.382473,
   3.162753,
   2.299527,
   2.63786,
   3.162753,
   2.63786,
   3.162753,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_fx3026,data_fy3026,data_felx3026,data_fehx3026,data_fely3026,data_fehy3026);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin5_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3026 = new TH1F("Graph_data3026","Histogram of Run2_BDTbin5_plot__mass",100,4790,6110);
   Graph_data3026->SetMinimum(-111.9959);
   Graph_data3026->SetMaximum(31.95461);
   Graph_data3026->SetDirectory(0);
   Graph_data3026->SetStats(0);
   Graph_data3026->SetLineWidth(2);
   Graph_data3026->SetMarkerStyle(20);
   Graph_data3026->GetXaxis()->SetNdivisions(505);
   Graph_data3026->GetXaxis()->SetLabelFont(132);
   Graph_data3026->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3026->GetXaxis()->SetLabelSize(0.06);
   Graph_data3026->GetXaxis()->SetTitleSize(0.072);
   Graph_data3026->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3026->GetXaxis()->SetTitleFont(132);
   Graph_data3026->GetYaxis()->SetLabelFont(132);
   Graph_data3026->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3026->GetYaxis()->SetLabelSize(0.06);
   Graph_data3026->GetYaxis()->SetTitleSize(0.072);
   Graph_data3026->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3026->GetYaxis()->SetTitleFont(132);
   Graph_data3026->GetZaxis()->SetLabelFont(132);
   Graph_data3026->GetZaxis()->SetLabelSize(0.06);
   Graph_data3026->GetZaxis()->SetTitleSize(0.072);
   Graph_data3026->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3026);
   
   grae->Draw("p");
   
   Double_t Total_fx125[103] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4937.5,
   4943.75,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5231.25,
   5237.5,
   5243.75,
   5250,
   5262.5,
   5268.75,
   5275,
   5278.125,
   5281.25,
   5287.5,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5331.25,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5415.625,
   5417.188,
   5418.75,
   5421.875,
   5425,
   5431.25,
   5437.5,
   5450,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy125[103] = {
   9.781914,
   9.766847,
   9.729848,
   9.601669,
   9.406942,
   9.278881,
   9.129065,
   8.780379,
   8.402982,
   8.002737,
   7.549822,
   7.035818,
   6.489511,
   5.409888,
   4.328651,
   3.804078,
   3.322164,
   2.901987,
   2.552612,
   2.273293,
   2.058195,
   1.900884,
   1.793677,
   1.726724,
   1.698231,
   1.722982,
   1.812585,
   1.880482,
   1.968137,
   2.095102,
   2.249078,
   2.56858,
   2.688262,
   2.746565,
   2.747044,
   2.727354,
   2.631824,
   2.311564,
   2.167343,
   2.118924,
   2.094039,
   2.099314,
   2.143157,
   2.237691,
   2.309642,
   2.402462,
   2.521089,
   2.671133,
   3.033943,
   3.462978,
   3.949137,
   4.48033,
   5.040649,
   6.166651,
   6.684639,
   6.921386,
   7.13924,
   7.335302,
   7.506927,
   7.651739,
   7.767677,
   7.853095,
   7.906711,
   7.927733,
   7.9158,
   7.871033,
   7.794031,
   7.685817,
   7.547883,
   7.382072,
   7.190611,
   6.976012,
   6.74103,
   6.221844,
   5.657718,
   4.49167,
   3.932531,
   3.411663,
   2.940268,
   2.525016,
   2.168434,
   1.869574,
   1.624827,
   1.524209,
   1.442418,
   1.318743,
   1.230326,
   1.113337,
   1.039705,
   0.9513269,
   0.8613957,
   0.8092844,
   0.7383785,
   0.6840362,
   0.6377412,
   0.5970012,
   0.5606967,
   0.527959,
   0.4980266,
   0.4703425,
   0.4445468,
   0.4077119,
   0.4077119};
   graph = new TGraph(103,Total_fx125,Total_fy125);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total125 = new TH1F("Graph_Total125","Projection of model_Run2_BDTbin5",103,4790,6110);
   Graph_Total125->SetMinimum(0.3669407);
   Graph_Total125->SetMaximum(10.71933);
   Graph_Total125->SetDirectory(0);
   Graph_Total125->SetStats(0);
   Graph_Total125->SetLineWidth(2);
   Graph_Total125->SetMarkerStyle(20);
   Graph_Total125->GetXaxis()->SetNdivisions(505);
   Graph_Total125->GetXaxis()->SetLabelFont(132);
   Graph_Total125->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total125->GetXaxis()->SetLabelSize(0.06);
   Graph_Total125->GetXaxis()->SetTitleSize(0.072);
   Graph_Total125->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total125->GetXaxis()->SetTitleFont(132);
   Graph_Total125->GetYaxis()->SetLabelFont(132);
   Graph_Total125->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total125->GetYaxis()->SetLabelSize(0.06);
   Graph_Total125->GetYaxis()->SetTitleSize(0.072);
   Graph_Total125->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total125->GetYaxis()->SetTitleFont(132);
   Graph_Total125->GetZaxis()->SetLabelFont(132);
   Graph_Total125->GetZaxis()->SetLabelSize(0.06);
   Graph_Total125->GetZaxis()->SetTitleSize(0.072);
   Graph_Total125->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total125->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total125);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx126[96] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy126[96] = {
   0.01286513,
   0.01539443,
   0.01887193,
   0.02388089,
   0.0315622,
   0.04443843,
   0.06919296,
   0.09172343,
   0.1297294,
   0.1598078,
   0.2035441,
   0.2714977,
   0.3210367,
   0.3876314,
   0.480783,
   0.5422879,
   0.6180607,
   0.7131963,
   0.8353896,
   0.9101691,
   0.996762,
   1.097951,
   1.217423,
   1.360151,
   1.531929,
   1.723052,
   1.928824,
   2.148928,
   2.382789,
   2.629567,
   2.888135,
   3.434696,
   4.007726,
   4.588244,
   5.153876,
   5.423502,
   5.680157,
   5.920735,
   6.142224,
   6.341768,
   6.516731,
   6.664751,
   6.783797,
   6.872211,
   6.928749,
   6.95261,
   6.943455,
   6.901415,
   6.827086,
   6.721518,
   6.586187,
   6.422964,
   6.234069,
   6.022024,
   5.789593,
   5.539727,
   5.275497,
   4.716476,
   3.560761,
   3.006864,
   2.743477,
   2.491286,
   2.251545,
   2.02522,
   1.813004,
   1.615325,
   1.432372,
   1.264115,
   1.110329,
   0.9706258,
   0.8444747,
   0.7312336,
   0.6332823,
   0.5541485,
   0.4894195,
   0.4357521,
   0.3525573,
   0.2917228,
   0.2458056,
   0.1820931,
   0.1408442,
   0.1125142,
   0.07702282,
   0.05634729,
   0.0342612,
   0.0168765,
   0.01017514,
   0.006861785,
   0.004969298,
   0.00378101,
   0.002983115,
   0.002419844,
   0.002006458,
   0.001693516,
   0.001450533,
   0.001450533};
   graph = new TGraph(96,B0s_mumu_fx126,B0s_mumu_fy126);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu126 = new TH1F("Graph_B0s_mumu126","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_B0s_mumu126->SetMinimum(0.001305479);
   Graph_B0s_mumu126->SetMaximum(7.647726);
   Graph_B0s_mumu126->SetDirectory(0);
   Graph_B0s_mumu126->SetStats(0);
   Graph_B0s_mumu126->SetLineWidth(2);
   Graph_B0s_mumu126->SetMarkerStyle(20);
   Graph_B0s_mumu126->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu126->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu126->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu126->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu126->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu126->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu126->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu126->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu126->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu126->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu126->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu126->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu126->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu126->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu126->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu126->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu126->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu126->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu126);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx127[96] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5251.562,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5306.25,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy127[96] = {
   0.002613441,
   0.003277048,
   0.004276333,
   0.005907686,
   0.008914544,
   0.01152726,
   0.01571332,
   0.02320744,
   0.02951856,
   0.03929728,
   0.04640705,
   0.05594117,
   0.06923517,
   0.07798746,
   0.08874393,
   0.1022101,
   0.1194459,
   0.1299618,
   0.14211,
   0.1562679,
   0.1729326,
   0.1927716,
   0.2166991,
   0.2447456,
   0.2751373,
   0.3077845,
   0.3426152,
   0.3795152,
   0.4183256,
   0.4588412,
   0.50081,
   0.5878713,
   0.6766158,
   0.7635769,
   0.8051969,
   0.8449171,
   0.8822441,
   0.9166976,
   0.9478205,
   0.975189,
   0.998422,
   1.01719,
   1.031224,
   1.040318,
   1.044341,
   1.043232,
   1.037009,
   1.025762,
   1.009656,
   0.9889234,
   0.9638617,
   0.9348232,
   0.9022085,
   0.866457,
   0.8280371,
   0.787436,
   0.701672,
   0.5251992,
   0.4411589,
   0.4013512,
   0.363343,
   0.3273193,
   0.2934196,
   0.2617396,
   0.2323337,
   0.2052191,
   0.180379,
   0.1577673,
   0.1373126,
   0.1189232,
   0.1025422,
   0.0890307,
   0.07810342,
   0.06913216,
   0.06167005,
   0.05005625,
   0.04152547,
   0.03506299,
   0.02605891,
   0.02020379,
   0.01616925,
   0.0110976,
   0.006241423,
   0.002848942,
   0.001654559,
   0.001091211,
   0.0007786731,
   0.0005862799,
   0.0004589382,
   0.0003700175,
   0.0003053155,
   0.0002566723,
   0.0002191179,
   0.0001894786,
   0.0001656482,
   0.0001656482};
   graph = new TGraph(96,B0_mumu_fx127,B0_mumu_fy127);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu127 = new TH1F("Graph_B0_mumu127","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_B0_mumu127->SetMinimum(0.0001490834);
   Graph_B0_mumu127->SetMaximum(1.148758);
   Graph_B0_mumu127->SetDirectory(0);
   Graph_B0_mumu127->SetStats(0);
   Graph_B0_mumu127->SetLineWidth(2);
   Graph_B0_mumu127->SetMarkerStyle(20);
   Graph_B0_mumu127->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu127->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu127->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu127->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu127->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu127->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu127->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu127->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu127->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu127->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu127->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu127->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu127->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu127->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu127->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu127->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu127->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu127->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu127);
   
   graph->Draw("l");
   
   Double_t B_hh_fx128[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy128[73] = {
   0.04346603,
   0.07995891,
   0.1141493,
   0.1453406,
   0.1584901,
   0.165407,
   0.174387,
   0.1872748,
   0.2053244,
   0.2287509,
   0.2425636,
   0.2580328,
   0.2755172,
   0.2952848,
   0.317326,
   0.3412457,
   0.3924913,
   0.4201326,
   0.4511323,
   0.4686597,
   0.4879347,
   0.5091737,
   0.5324819,
   0.5577352,
   0.5846569,
   0.6414865,
   0.697438,
   0.722927,
   0.7456232,
   0.7647634,
   0.779703,
   0.789941,
   0.7950422,
   0.7948871,
   0.7894565,
   0.7788443,
   0.763257,
   0.7429954,
   0.7183884,
   0.6899271,
   0.6581501,
   0.3605965,
   0.3278739,
   0.2978407,
   0.2706886,
   0.2463983,
   0.2248645,
   0.2058871,
   0.1892042,
   0.1745292,
   0.1500714,
   0.130412,
   0.1141375,
   0.1004364,
   0.08885591,
   0.07917514,
   0.06484798,
   0.05568644,
   0.04959375,
   0.04106688,
   0.0349472,
   0.02781056,
   0.02231556,
   0.0168946,
   0.01195747,
   0.007970593,
   0.00514639,
   0.003325486,
   0.00217264,
   0.001415248,
   0.0009069115,
   0.0005727327,
   0.0005727327};
   graph = new TGraph(73,B_hh_fx128,B_hh_fy128);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh128 = new TH1F("Graph_B_hh128","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_B_hh128->SetMinimum(0.0005154595);
   Graph_B_hh128->SetMaximum(0.8744891);
   Graph_B_hh128->SetDirectory(0);
   Graph_B_hh128->SetStats(0);
   Graph_B_hh128->SetLineWidth(2);
   Graph_B_hh128->SetMarkerStyle(20);
   Graph_B_hh128->GetXaxis()->SetNdivisions(505);
   Graph_B_hh128->GetXaxis()->SetLabelFont(132);
   Graph_B_hh128->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh128->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh128->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh128->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh128->GetXaxis()->SetTitleFont(132);
   Graph_B_hh128->GetYaxis()->SetLabelFont(132);
   Graph_B_hh128->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh128->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh128->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh128->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh128->GetYaxis()->SetTitleFont(132);
   Graph_B_hh128->GetZaxis()->SetLabelFont(132);
   Graph_B_hh128->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh128->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh128->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh128->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh128);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx129[45] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy129[45] = {
   5.963344,
   5.955632,
   5.932493,
   5.893566,
   5.8384,
   5.767222,
   5.68078,
   5.468338,
   5.218189,
   4.945893,
   4.657968,
   4.353358,
   4.030222,
   3.690484,
   2.983902,
   2.289208,
   1.967058,
   1.672447,
   1.410592,
   1.183365,
   0.9893388,
   0.8252188,
   0.6870293,
   0.5708435,
   0.4733551,
   0.3918147,
   0.2675017,
   0.1825852,
   0.1251976,
   0.08655232,
   0.04286644,
   0.0224448,
   0.01229504,
   0.006928267,
   0.004004566,
   0.002392627,
   0.001485476,
   0.0009533846,
   0.0006232754,
   0.0004076856,
   0.000262701,
   0.0001649678,
   0.0001003041,
   5.884273e-05,
   5.884273e-05};
   graph = new TGraph(45,B0_pimunu_fx129,B0_pimunu_fy129);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu129 = new TH1F("Graph_B0_pimunu129","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_B0_pimunu129->SetMinimum(5.295845e-05);
   Graph_B0_pimunu129->SetMaximum(6.559673);
   Graph_B0_pimunu129->SetDirectory(0);
   Graph_B0_pimunu129->SetStats(0);
   Graph_B0_pimunu129->SetLineWidth(2);
   Graph_B0_pimunu129->SetMarkerStyle(20);
   Graph_B0_pimunu129->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu129->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu129->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu129->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu129->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu129->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu129->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu129->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu129->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu129->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu129->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu129->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu129->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu129->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu129->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu129->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu129->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu129->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu129);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx130[45] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy130[45] = {
   0.9561894,
   0.9530862,
   0.9438611,
   0.9286456,
   0.9074981,
   0.880397,
   0.8473374,
   0.8086086,
   0.7650157,
   0.7178529,
   0.6687115,
   0.5703703,
   0.523192,
   0.4780117,
   0.4350079,
   0.3942632,
   0.3558577,
   0.3198835,
   0.286394,
   0.2553948,
   0.2268365,
   0.200621,
   0.1766493,
   0.1548369,
   0.1351137,
   0.1174294,
   0.08793912,
   0.06567233,
   0.04952444,
   0.03814459,
   0.0302048,
   0.0204848,
   0.01480764,
   0.01090723,
   0.008015565,
   0.005838195,
   0.004209789,
   0.003008024,
   0.002133676,
   0.001505856,
   0.001059947,
   0.0007458605,
   0.0005257557,
   0.0003717502,
   0.0003717502};
   graph = new TGraph(45,B0s_Kmunu_fx130,B0s_Kmunu_fy130);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu130 = new TH1F("Graph_B0s_Kmunu130","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_B0s_Kmunu130->SetMinimum(0.0003345752);
   Graph_B0s_Kmunu130->SetMaximum(1.051771);
   Graph_B0s_Kmunu130->SetDirectory(0);
   Graph_B0s_Kmunu130->SetStats(0);
   Graph_B0s_Kmunu130->SetLineWidth(2);
   Graph_B0s_Kmunu130->SetMarkerStyle(20);
   Graph_B0s_Kmunu130->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu130->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu130->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu130->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu130->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu130->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu130->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu130->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu130->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu130->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu130->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu130->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu130->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu130->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu130->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu130->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu130->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu130->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu130);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx131[39] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5025,
   5050,
   5075,
   5100,
   5150,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy131[39] = {
   0.1893104,
   0.1890311,
   0.188199,
   0.186827,
   0.1849352,
   0.1825528,
   0.1797128,
   0.1764525,
   0.1728126,
   0.1645556,
   0.1552543,
   0.1451793,
   0.1345476,
   0.1122684,
   0.08959878,
   0.07852458,
   0.06787635,
   0.05784569,
   0.04860253,
   0.04027745,
   0.0329502,
   0.02664444,
   0.02133351,
   0.01695005,
   0.01339783,
   0.01056561,
   0.008338661,
   0.006607282,
   0.00527228,
   0.003465445,
   0.002407031,
   0.001780355,
   0.001403459,
   0.001174897,
   0.001036813,
   0.0009542981,
   0.0009050877,
   0.0008747057,
   0.0008747057};
   graph = new TGraph(39,Lambda0b_pmunu_fx131,Lambda0b_pmunu_fy131);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu131 = new TH1F("Graph_Lambda0b_pmunu131","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_Lambda0b_pmunu131->SetMinimum(0.0007872351);
   Graph_Lambda0b_pmunu131->SetMaximum(0.208154);
   Graph_Lambda0b_pmunu131->SetDirectory(0);
   Graph_Lambda0b_pmunu131->SetStats(0);
   Graph_Lambda0b_pmunu131->SetLineWidth(2);
   Graph_Lambda0b_pmunu131->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu131->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu131->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu131->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu131->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu131->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu131->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu131->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu131->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu131->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu131->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu131->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu131->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu131->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu131->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu131->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu131->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu131->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu131->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu131);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx132[51] = {
   4900,
   4950,
   4975,
   4981.25,
   4987.5,
   4993.75,
   5000,
   5006.25,
   5012.5,
   5025,
   5031.25,
   5037.5,
   5050,
   5056.25,
   5062.5,
   5068.75,
   5075,
   5087.5,
   5093.75,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy132[51] = {
   1.814384,
   1.762614,
   1.669912,
   1.64819,
   1.622403,
   1.588243,
   1.543148,
   1.487223,
   1.422976,
   1.285748,
   1.220087,
   1.158212,
   1.038587,
   0.9753215,
   0.9071956,
   0.8341146,
   0.7572073,
   0.5998342,
   0.5236017,
   0.4514518,
   0.3846564,
   0.3240847,
   0.270273,
   0.2232764,
   0.1829245,
   0.148877,
   0.120514,
   0.09717927,
   0.07821586,
   0.06290948,
   0.04083295,
   0.02680631,
   0.01789829,
   0.008458895,
   0.004323064,
   0.001382479,
   0.0005365665,
   0.0002344132,
   0.0001139292,
   6.391812e-05,
   4.230729e-05,
   3.223871e-05,
   2.698477e-05,
   2.378525e-05,
   2.146211e-05,
   1.951399e-05,
   1.77405e-05,
   1.607143e-05,
   1.448828e-05,
   1.299041e-05,
   1.299041e-05};
   graph = new TGraph(51,B_pimumu_fx132,B_pimumu_fy132);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu132 = new TH1F("Graph_B_pimumu132","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_B_pimumu132->SetMinimum(1.169137e-05);
   Graph_B_pimumu132->SetMaximum(1.995821);
   Graph_B_pimumu132->SetDirectory(0);
   Graph_B_pimumu132->SetStats(0);
   Graph_B_pimumu132->SetLineWidth(2);
   Graph_B_pimumu132->SetMarkerStyle(20);
   Graph_B_pimumu132->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu132->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu132->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu132->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu132->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu132->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu132->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu132->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu132->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu132->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu132->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu132->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu132->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu132->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu132->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu132->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu132->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu132->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu132);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx133[42] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4950,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy133[42] = {
   0.5578574,
   0.5561327,
   0.5510818,
   0.5429561,
   0.532116,
   0.5190528,
   0.5042587,
   0.4712543,
   0.399612,
   0.3267388,
   0.2920435,
   0.2602893,
   0.2324446,
   0.2086676,
   0.188309,
   0.1702971,
   0.1374996,
   0.1064693,
   0.07851595,
   0.06647273,
   0.05595695,
   0.04698764,
   0.03947756,
   0.02816402,
   0.02053462,
   0.01529714,
   0.01157863,
   0.00680655,
   0.004038423,
   0.002379637,
   0.001389735,
   0.0008115058,
   0.0004822308,
   0.000298278,
   0.0001952224,
   0.0001352496,
   9.780804e-05,
   7.246422e-05,
   5.413523e-05,
   4.032724e-05,
   2.973774e-05,
   2.973774e-05};
   graph = new TGraph(42,Bc_Jpsimunu_fx133,Bc_Jpsimunu_fy133);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu133 = new TH1F("Graph_Bc_Jpsimunu133","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_Bc_Jpsimunu133->SetMinimum(2.676397e-05);
   Graph_Bc_Jpsimunu133->SetMaximum(0.6136402);
   Graph_Bc_Jpsimunu133->SetDirectory(0);
   Graph_Bc_Jpsimunu133->SetStats(0);
   Graph_Bc_Jpsimunu133->SetLineWidth(2);
   Graph_Bc_Jpsimunu133->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu133->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu133->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu133->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu133->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu133->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu133->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu133->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu133->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu133->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu133->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu133->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu133->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu133->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu133->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu133->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu133->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu133->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu133->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu133);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx134[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy134[24] = {
   1.378331,
   1.305412,
   1.236351,
   1.170943,
   1.108996,
   1.050326,
   0.9947592,
   0.9421326,
   0.8922901,
   0.8450845,
   0.8003762,
   0.7580332,
   0.7179303,
   0.679949,
   0.643977,
   0.6099081,
   0.5776416,
   0.5470821,
   0.5181393,
   0.4907278,
   0.4647663,
   0.4401784,
   0.4168912,
   0.4168912};
   graph = new TGraph(24,Combinatorial_fx134,Combinatorial_fy134);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run2_BDTbin5");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial134 = new TH1F("Graph_Combinatorial134","Projection of model_Run2_BDTbin5",100,4790,6110);
   Graph_Combinatorial134->SetMinimum(0.3207472);
   Graph_Combinatorial134->SetMaximum(1.474475);
   Graph_Combinatorial134->SetDirectory(0);
   Graph_Combinatorial134->SetStats(0);
   Graph_Combinatorial134->SetLineWidth(2);
   Graph_Combinatorial134->SetMarkerStyle(20);
   Graph_Combinatorial134->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial134->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial134->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial134->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial134->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial134->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial134->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial134->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial134->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial134->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial134->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial134->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial134->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial134->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial134->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial134->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial134->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial134->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial134);
   
   graph->Draw("l");
   
   Double_t Graph1_fx135[2] = {
   4900,
   6000};
   Double_t Graph1_fy135[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx135,Graph1_fy135);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1135 = new TH1F("Graph_Graph1135","Graph",100,4790,6110);
   Graph_Graph1135->SetMinimum(0);
   Graph_Graph1135->SetMaximum(1.1);
   Graph_Graph1135->SetDirectory(0);
   Graph_Graph1135->SetStats(0);
   Graph_Graph1135->SetLineWidth(2);
   Graph_Graph1135->SetMarkerStyle(20);
   Graph_Graph1135->GetXaxis()->SetNdivisions(505);
   Graph_Graph1135->GetXaxis()->SetLabelFont(132);
   Graph_Graph1135->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1135->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1135->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1135->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1135->GetXaxis()->SetTitleFont(132);
   Graph_Graph1135->GetYaxis()->SetLabelFont(132);
   Graph_Graph1135->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1135->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1135->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1135->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1135->GetYaxis()->SetTitleFont(132);
   Graph_Graph1135->GetZaxis()->SetLabelFont(132);
   Graph_Graph1135->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1135->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1135->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1135->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1135);
   
   graph->Draw("l");
   
   Double_t data_2_fx3027[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3027[22] = {
   8,
   15,
   5,
   4,
   1,
   2,
   4,
   2,
   4,
   3,
   1,
   1,
   -100,
   2,
   -100,
   1,
   -100,
   1,
   1,
   -100,
   1,
   -100};
   Double_t data_2_felx3027[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3027[22] = {
   2.768386,
   3.82938,
   2.159691,
   1.914339,
   0.8272462,
   1.291815,
   1.914339,
   1.291815,
   1.914339,
   1.632705,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0};
   Double_t data_2_fehx3027[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3027[22] = {
   3.945142,
   4.958738,
   3.382473,
   3.162753,
   2.299527,
   2.63786,
   3.162753,
   2.63786,
   3.162753,
   2.918186,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_2_fx3027,data_2_fy3027,data_2_felx3027,data_2_fehx3027,data_2_fely3027,data_2_fehy3027);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run2_BDTbin5_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23027 = new TH1F("Graph_data_23027","Histogram of Run2_BDTbin5_plot__mass",100,4790,6110);
   Graph_data_23027->SetMinimum(-111.9959);
   Graph_data_23027->SetMaximum(31.95461);
   Graph_data_23027->SetDirectory(0);
   Graph_data_23027->SetStats(0);
   Graph_data_23027->SetLineWidth(2);
   Graph_data_23027->SetMarkerStyle(20);
   Graph_data_23027->GetXaxis()->SetNdivisions(505);
   Graph_data_23027->GetXaxis()->SetLabelFont(132);
   Graph_data_23027->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23027->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23027->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23027->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23027->GetXaxis()->SetTitleFont(132);
   Graph_data_23027->GetYaxis()->SetLabelFont(132);
   Graph_data_23027->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23027->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23027->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23027->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23027->GetYaxis()->SetTitleFont(132);
   Graph_data_23027->GetZaxis()->SetLabelFont(132);
   Graph_data_23027->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23027->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23027->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23027);
   
   grae->Draw("p");
   
   TH1D *frame_3a4ea80__36 = new TH1D("frame_3a4ea80__36","Run2_BDTbin5",22,4900,6000);
   frame_3a4ea80__36->SetBinContent(1,20.95668);
   frame_3a4ea80__36->SetMinimum(-2);
   frame_3a4ea80__36->SetMaximum(20.95668);
   frame_3a4ea80__36->SetEntries(1);
   frame_3a4ea80__36->SetDirectory(0);
   frame_3a4ea80__36->SetStats(0);
   frame_3a4ea80__36->SetLineWidth(2);
   frame_3a4ea80__36->SetMarkerStyle(20);
   frame_3a4ea80__36->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3a4ea80__36->GetXaxis()->SetNdivisions(505);
   frame_3a4ea80__36->GetXaxis()->SetLabelFont(132);
   frame_3a4ea80__36->GetXaxis()->SetLabelOffset(0.01);
   frame_3a4ea80__36->GetXaxis()->SetLabelSize(0.06);
   frame_3a4ea80__36->GetXaxis()->SetTitleSize(0.06);
   frame_3a4ea80__36->GetXaxis()->SetTitleOffset(1.1);
   frame_3a4ea80__36->GetXaxis()->SetTitleFont(132);
   frame_3a4ea80__36->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3a4ea80__36->GetYaxis()->SetLabelFont(132);
   frame_3a4ea80__36->GetYaxis()->SetLabelOffset(0.01);
   frame_3a4ea80__36->GetYaxis()->SetLabelSize(0.06);
   frame_3a4ea80__36->GetYaxis()->SetTitleSize(0.06);
   frame_3a4ea80__36->GetYaxis()->SetTitleOffset(0.8);
   frame_3a4ea80__36->GetYaxis()->SetTitleFont(132);
   frame_3a4ea80__36->GetZaxis()->SetLabelFont(132);
   frame_3a4ea80__36->GetZaxis()->SetLabelSize(0.06);
   frame_3a4ea80__36->GetZaxis()->SetTitleSize(0.072);
   frame_3a4ea80__36->GetZaxis()->SetTitleOffset(1.2);
   frame_3a4ea80__36->GetZaxis()->SetTitleFont(132);
   frame_3a4ea80__36->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.72,0.8,0.91,"brNDC");

   ci = 1222;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.60 #leq BDT < 0.70");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run2_BDTbin5->Modified();
   canv_nopull_Run2_BDTbin5->cd();
   canv_nopull_Run2_BDTbin5->SetSelected(canv_nopull_Run2_BDTbin5);

   canv_nopull_Run2_BDTbin5->SaveAs("Fig10_right_d.pdf");
   canv_nopull_Run2_BDTbin5->SaveAs("Fig10_right_d.png");
   canv_nopull_Run2_BDTbin5->SaveAs("Fig10_right_d.eps");

}


==> figs/Fig10_right_e.C <==
void Fig10_right_e()
{
//=========Macro generated from canvas: canv_nopull_Run2_BDTbin6/canvas for BDT bin Run2_BDTbin6
//=========  (Sat Apr 17 19:17:22 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_Run2_BDTbin6 = new TCanvas("canv_nopull_Run2_BDTbin6", "canvas for BDT bin Run2_BDTbin6",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_Run2_BDTbin6->SetHighLightColor(2);
   canv_nopull_Run2_BDTbin6->Range(4709.877,-7.867088,6067.901,25.67722);
   canv_nopull_Run2_BDTbin6->SetFillColor(0);
   canv_nopull_Run2_BDTbin6->SetBorderMode(0);
   canv_nopull_Run2_BDTbin6->SetBorderSize(2);
   canv_nopull_Run2_BDTbin6->SetTickx(1);
   canv_nopull_Run2_BDTbin6->SetTicky(1);
   canv_nopull_Run2_BDTbin6->SetLeftMargin(0.14);
   canv_nopull_Run2_BDTbin6->SetRightMargin(0.05);
   canv_nopull_Run2_BDTbin6->SetTopMargin(0.05);
   canv_nopull_Run2_BDTbin6->SetBottomMargin(0.16);
   canv_nopull_Run2_BDTbin6->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin6->SetFrameBorderMode(0);
   canv_nopull_Run2_BDTbin6->SetFrameLineWidth(2);
   canv_nopull_Run2_BDTbin6->SetFrameBorderMode(0);
   
   TH1D *frame_3add700__37 = new TH1D("frame_3add700__37","Run2_BDTbin6",22,4900,6000);
   frame_3add700__37->SetMinimum(-2.5);
   frame_3add700__37->SetMaximum(24);
   frame_3add700__37->SetDirectory(0);
   frame_3add700__37->SetStats(0);
   frame_3add700__37->SetLineWidth(2);
   frame_3add700__37->SetMarkerStyle(20);
   frame_3add700__37->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3add700__37->GetXaxis()->SetNdivisions(505);
   frame_3add700__37->GetXaxis()->SetLabelFont(132);
   frame_3add700__37->GetXaxis()->SetLabelOffset(0.01);
   frame_3add700__37->GetXaxis()->SetLabelSize(0.06);
   frame_3add700__37->GetXaxis()->SetTitleSize(0.06);
   frame_3add700__37->GetXaxis()->SetTitleOffset(1.1);
   frame_3add700__37->GetXaxis()->SetTitleFont(132);
   frame_3add700__37->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3add700__37->GetYaxis()->SetLabelFont(132);
   frame_3add700__37->GetYaxis()->SetLabelOffset(0.01);
   frame_3add700__37->GetYaxis()->SetLabelSize(0.06);
   frame_3add700__37->GetYaxis()->SetTitleSize(0.06);
   frame_3add700__37->GetYaxis()->SetTitleOffset(0.8);
   frame_3add700__37->GetYaxis()->SetTitleFont(132);
   frame_3add700__37->GetZaxis()->SetLabelFont(132);
   frame_3add700__37->GetZaxis()->SetLabelSize(0.06);
   frame_3add700__37->GetZaxis()->SetTitleSize(0.072);
   frame_3add700__37->GetZaxis()->SetTitleOffset(1.2);
   frame_3add700__37->GetZaxis()->SetTitleFont(132);
   frame_3add700__37->Draw("FUNC");
   
   Double_t data_fx3028[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3028[22] = {
   14,
   15,
   8,
   6,
   5,
   2,
   4,
   3,
   11,
   17,
   5,
   2,
   -100,
   -100,
   1,
   -100,
   -100,
   1,
   1,
   -100,
   -100,
   -100};
   Double_t data_felx3028[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3028[22] = {
   3.6965,
   3.82938,
   2.768386,
   2.379931,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   3.265579,
   4.082184,
   2.159691,
   1.291815,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3028[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3028[22] = {
   4.830381,
   4.958738,
   3.945142,
   3.583642,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   4.416521,
   5.203719,
   3.382473,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(22,data_fx3028,data_fy3028,data_felx3028,data_fehx3028,data_fely3028,data_fehy3028);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin6_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3028 = new TH1F("Graph_data3028","Histogram of Run2_BDTbin6_plot__mass",100,4790,6110);
   Graph_data3028->SetMinimum(-112.2204);
   Graph_data3028->SetMaximum(34.42409);
   Graph_data3028->SetDirectory(0);
   Graph_data3028->SetStats(0);
   Graph_data3028->SetLineWidth(2);
   Graph_data3028->SetMarkerStyle(20);
   Graph_data3028->GetXaxis()->SetNdivisions(505);
   Graph_data3028->GetXaxis()->SetLabelFont(132);
   Graph_data3028->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3028->GetXaxis()->SetLabelSize(0.06);
   Graph_data3028->GetXaxis()->SetTitleSize(0.072);
   Graph_data3028->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3028->GetXaxis()->SetTitleFont(132);
   Graph_data3028->GetYaxis()->SetLabelFont(132);
   Graph_data3028->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3028->GetYaxis()->SetLabelSize(0.06);
   Graph_data3028->GetYaxis()->SetTitleSize(0.072);
   Graph_data3028->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3028->GetYaxis()->SetTitleFont(132);
   Graph_data3028->GetZaxis()->SetLabelFont(132);
   Graph_data3028->GetZaxis()->SetLabelSize(0.06);
   Graph_data3028->GetZaxis()->SetTitleSize(0.072);
   Graph_data3028->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3028);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx136[48] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5312.5,
   5325,
   5337.5,
   5350,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000};
   Double_t B0s_mumugamma_fy136[48] = {
   -1.484651,
   -1.483771,
   -1.479086,
   -1.464195,
   -1.428359,
   -1.350676,
   -1.265095,
   -1.169323,
   -1.116568,
   -1.059757,
   -0.9980293,
   -0.9301853,
   -0.8544985,
   -0.8129579,
   -0.7684152,
   -0.7203746,
   -0.6682887,
   -0.6116187,
   -0.5499049,
   -0.4827406,
   -0.4096524,
   -0.3304754,
   -0.2471311,
   -0.1659086,
   -0.129163,
   -0.0966596,
   -0.06927657,
   -0.0473937,
   -0.03085933,
   -0.01907578,
   -0.006185154,
   -0.001593579,
   -5.116099e-05,
   -2.504282e-09,
   -1.98795e-15,
   -1.176943e-17,
   -4.266886e-17,
   -9.071803e-17,
   -0,
   -8.10783e-17,
   -0,
   -8.275867e-11,
   -9.503295e-06,
   -0.0006713458,
   -0.003843752,
   -0.008370664,
   -0.01629954,
   -0.01629954};
   TGraph *graph = new TGraph(48,B0s_mumugamma_fx136,B0s_mumugamma_fy136);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma136 = new TH1F("Graph_B0s_mumugamma136","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_B0s_mumugamma136->SetMinimum(-1.633116);
   Graph_B0s_mumugamma136->SetMaximum(0.1484651);
   Graph_B0s_mumugamma136->SetDirectory(0);
   Graph_B0s_mumugamma136->SetStats(0);
   Graph_B0s_mumugamma136->SetLineWidth(2);
   Graph_B0s_mumugamma136->SetMarkerStyle(20);
   Graph_B0s_mumugamma136->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma136->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma136->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma136->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma136->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma136->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma136->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma136->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma136->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma136->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma136->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma136->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma136->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma136->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma136->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma136->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma136->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma136->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma136);
   
   graph->Draw("l");
   
   Double_t Graph0_fx137[96] = {
   4900,
   4906.25,
   4912.5,
   4925,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5200,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5312.5,
   5325,
   5337.5,
   5350,
   5362.5,
   5368.75,
   5375,
   5381.25,
   5387.5,
   5393.75,
   5400,
   5412.5,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   5975,
   5987.5,
   5993.75,
   6000,
   6000,
   6000,
   6000,
   5993.75,
   5987.5,
   5975,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5425,
   5412.5,
   5400,
   5393.75,
   5387.5,
   5381.25,
   5375,
   5368.75,
   5362.5,
   5350,
   5337.5,
   5325,
   5312.5,
   5300,
   5287.5,
   5275,
   5262.5,
   5250,
   5237.5,
   5225,
   5200,
   5175,
   5150,
   5125,
   5100,
   5050,
   5000,
   4950,
   4925,
   4912.5,
   4906.25,
   4900};
   Double_t Graph0_fy137[96] = {
   -0.5661542,
   -0.5658188,
   -0.5640323,
   -0.5583537,
   -0.5446879,
   -0.5150645,
   -0.4824292,
   -0.4459078,
   -0.4257901,
   -0.4041261,
   -0.3805868,
   -0.3547153,
   -0.325853,
   -0.310012,
   -0.2930261,
   -0.2747064,
   -0.2548441,
   -0.2332337,
   -0.2096998,
   -0.1840875,
   -0.1562162,
   -0.1260229,
   -0.09424057,
   -0.06326731,
   -0.04925478,
   -0.03686001,
   -0.02641781,
   -0.01807303,
   -0.01176785,
   -0.007274326,
   -0.002358636,
   -0.0006076927,
   -1.950965e-05,
   -9.549788e-10,
   -7.580816e-16,
   -4.488135e-18,
   -1.627127e-17,
   -3.459426e-17,
   0,
   -3.091826e-17,
   0,
   -3.155905e-11,
   -3.62397e-06,
   -0.0002560099,
   -0.00146577,
   -0.003192055,
   -0.006215637,
   -0.006215637,
   -0.02638343,
   -0.02638343,
   -0.01354927,
   -0.006221734,
   -0.001086682,
   -1.538262e-05,
   -1.339583e-10,
   -0,
   -1.312383e-16,
   -0,
   -1.468418e-16,
   -6.906645e-17,
   -1.905073e-17,
   -3.217819e-15,
   -4.053586e-09,
   -8.281234e-05,
   -0.002579465,
   -0.01001167,
   -0.03087723,
   -0.04995082,
   -0.07671436,
   -0.1121353,
   -0.1564592,
   -0.2090711,
   -0.2685499,
   -0.4000217,
   -0.5349279,
   -0.6630887,
   -0.7813938,
   -0.89011,
   -0.9900038,
   -1.081733,
   -1.166043,
   -1.243804,
   -1.315904,
   -1.383144,
   -1.505655,
   -1.615472,
   -1.715389,
   -1.807346,
   -1.892739,
   -2.047761,
   -2.186288,
   -2.312029,
   -2.370036,
   -2.39414,
   -2.401723,
   -2.403147};
   graph = new TGraph(96,Graph0_fx137,Graph0_fy137);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1225;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph0137 = new TH1F("Graph_Graph0137","Graph",100,4790,6110);
   Graph_Graph0137->SetMinimum(-2.643462);
   Graph_Graph0137->SetMaximum(0.2403147);
   Graph_Graph0137->SetDirectory(0);
   Graph_Graph0137->SetStats(0);
   Graph_Graph0137->SetLineWidth(2);
   Graph_Graph0137->SetMarkerStyle(20);
   Graph_Graph0137->GetXaxis()->SetNdivisions(505);
   Graph_Graph0137->GetXaxis()->SetLabelFont(132);
   Graph_Graph0137->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph0137->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph0137->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph0137->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph0137->GetXaxis()->SetTitleFont(132);
   Graph_Graph0137->GetYaxis()->SetLabelFont(132);
   Graph_Graph0137->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph0137->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph0137->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph0137->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph0137->GetYaxis()->SetTitleFont(132);
   Graph_Graph0137->GetZaxis()->SetLabelFont(132);
   Graph_Graph0137->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph0137->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph0137->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph0137->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph0137);
   
   graph->Draw("f");
   
   TH1D *frame_3add700__38 = new TH1D("frame_3add700__38","Run2_BDTbin6",22,4900,6000);
   frame_3add700__38->SetMinimum(-2.5);
   frame_3add700__38->SetMaximum(24);
   frame_3add700__38->SetDirectory(0);
   frame_3add700__38->SetStats(0);
   frame_3add700__38->SetLineWidth(2);
   frame_3add700__38->SetMarkerStyle(20);
   frame_3add700__38->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3add700__38->GetXaxis()->SetNdivisions(505);
   frame_3add700__38->GetXaxis()->SetLabelFont(132);
   frame_3add700__38->GetXaxis()->SetLabelOffset(0.01);
   frame_3add700__38->GetXaxis()->SetLabelSize(0.06);
   frame_3add700__38->GetXaxis()->SetTitleSize(0.06);
   frame_3add700__38->GetXaxis()->SetTitleOffset(1.1);
   frame_3add700__38->GetXaxis()->SetTitleFont(132);
   frame_3add700__38->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3add700__38->GetYaxis()->SetLabelFont(132);
   frame_3add700__38->GetYaxis()->SetLabelOffset(0.01);
   frame_3add700__38->GetYaxis()->SetLabelSize(0.06);
   frame_3add700__38->GetYaxis()->SetTitleSize(0.06);
   frame_3add700__38->GetYaxis()->SetTitleOffset(0.8);
   frame_3add700__38->GetYaxis()->SetTitleFont(132);
   frame_3add700__38->GetZaxis()->SetLabelFont(132);
   frame_3add700__38->GetZaxis()->SetLabelSize(0.06);
   frame_3add700__38->GetZaxis()->SetTitleSize(0.072);
   frame_3add700__38->GetZaxis()->SetTitleOffset(1.2);
   frame_3add700__38->GetZaxis()->SetTitleFont(132);
   frame_3add700__38->Draw("AXISSAME");
   
   TH1D *frame_3c8a820__39 = new TH1D("frame_3c8a820__39","Run2_BDTbin6",22,4900,6000);
   frame_3c8a820__39->SetBinContent(1,24.49006);
   frame_3c8a820__39->SetMinimum(-2.5);
   frame_3c8a820__39->SetMaximum(24.49006);
   frame_3c8a820__39->SetEntries(1);
   frame_3c8a820__39->SetDirectory(0);
   frame_3c8a820__39->SetStats(0);
   frame_3c8a820__39->SetLineWidth(2);
   frame_3c8a820__39->SetMarkerStyle(20);
   frame_3c8a820__39->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3c8a820__39->GetXaxis()->SetNdivisions(505);
   frame_3c8a820__39->GetXaxis()->SetLabelFont(132);
   frame_3c8a820__39->GetXaxis()->SetLabelOffset(0.01);
   frame_3c8a820__39->GetXaxis()->SetLabelSize(0.06);
   frame_3c8a820__39->GetXaxis()->SetTitleSize(0.06);
   frame_3c8a820__39->GetXaxis()->SetTitleOffset(1.1);
   frame_3c8a820__39->GetXaxis()->SetTitleFont(132);
   frame_3c8a820__39->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3c8a820__39->GetYaxis()->SetLabelFont(132);
   frame_3c8a820__39->GetYaxis()->SetLabelOffset(0.01);
   frame_3c8a820__39->GetYaxis()->SetLabelSize(0.06);
   frame_3c8a820__39->GetYaxis()->SetTitleSize(0.06);
   frame_3c8a820__39->GetYaxis()->SetTitleOffset(0.8);
   frame_3c8a820__39->GetYaxis()->SetTitleFont(132);
   frame_3c8a820__39->GetZaxis()->SetLabelFont(132);
   frame_3c8a820__39->GetZaxis()->SetLabelSize(0.06);
   frame_3c8a820__39->GetZaxis()->SetTitleSize(0.072);
   frame_3c8a820__39->GetZaxis()->SetTitleOffset(1.2);
   frame_3c8a820__39->GetZaxis()->SetTitleFont(132);
   frame_3c8a820__39->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx138[190] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5306.25,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5450,
   5400,
   5375,
   5362.5,
   5356.25,
   5350,
   5343.75,
   5340.625,
   5337.5,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5317.188,
   5315.625,
   5314.062,
   5312.5,
   5310.938,
   5309.375,
   5306.25,
   5300,
   5296.875,
   5295.312,
   5293.75,
   5292.188,
   5290.625,
   5289.062,
   5287.5,
   5285.938,
   5284.375,
   5282.812,
   5281.25,
   5279.688,
   5278.125,
   5276.562,
   5275,
   5273.438,
   5271.875,
   5270.312,
   5268.75,
   5267.188,
   5265.625,
   5264.062,
   5262.5,
   5259.375,
   5256.25,
   5253.125,
   5250,
   5248.438,
   5246.875,
   5245.312,
   5243.75,
   5242.188,
   5240.625,
   5239.062,
   5237.5,
   5235.938,
   5234.375,
   5232.812,
   5231.25,
   5228.125,
   5225,
   5221.875,
   5218.75,
   5212.5,
   5206.25,
   5200,
   5187.5,
   5175,
   5150,
   5125,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0_mumu_fy138[190] = {
   0.007701116,
   0.01007813,
   0.01381766,
   0.02024009,
   0.03281107,
   0.04428027,
   0.0633893,
   0.09909201,
   0.1301091,
   0.1791903,
   0.2153513,
   0.2641836,
   0.3325357,
   0.3775283,
   0.4326822,
   0.501371,
   0.5885142,
   0.6411855,
   0.701521,
   0.7711116,
   0.8519891,
   0.9467817,
   1.058937,
   1.191418,
   1.336463,
   1.491972,
   1.657601,
   1.832793,
   2.016781,
   2.407016,
   2.817922,
   3.235934,
   3.644803,
   3.840281,
   4.026716,
   4.201818,
   4.363359,
   4.509219,
   4.637436,
   4.746246,
   4.834124,
   4.899822,
   4.942395,
   4.961228,
   4.956046,
   4.926925,
   4.874288,
   4.798895,
   4.701823,
   4.584445,
   4.448393,
   4.295523,
   4.127869,
   3.947603,
   3.756987,
   3.35391,
   2.522332,
   2.125013,
   1.936443,
   1.75614,
   1.584989,
   1.423666,
   1.272642,
   1.132199,
   1.002443,
   0.8833213,
   0.7746442,
   0.6761022,
   0.587288,
   0.5075642,
   0.4398645,
   0.3851786,
   0.3402803,
   0.3032901,
   0.2456761,
   0.203495,
   0.1716204,
   0.1273273,
   0.09860048,
   0.07884229,
   0.05404938,
   0.03035985,
   0.01384366,
   0.008036526,
   0.005299154,
   0.003780997,
   0.002846636,
   0.00222828,
   0.00179653,
   0.001482391,
   0.00124623,
   0.001063909,
   0.0009200175,
   0.0008043274,
   0.0008043274,
   0.0001519053,
   0.0001519053,
   0.0001738305,
   0.0002011119,
   0.0002356958,
   0.0002805155,
   0.0003401688,
   0.0004222099,
   0.0005398001,
   0.0007176469,
   0.001006944,
   0.001529358,
   0.002639989,
   0.005809466,
   0.01037065,
   0.01515339,
   0.01896738,
   0.02451203,
   0.03305062,
   0.03918161,
   0.04727119,
   0.05826699,
   0.06545711,
   0.07376875,
   0.08402682,
   0.09682018,
   0.1123911,
   0.1299817,
   0.1495372,
   0.1711379,
   0.1948435,
   0.2206889,
   0.2486803,
   0.2787916,
   0.3109609,
   0.3450879,
   0.3810314,
   0.4186085,
   0.4977192,
   0.6629375,
   0.7428269,
   0.7805613,
   0.8162197,
   0.8493601,
   0.879559,
   0.9064203,
   0.9295838,
   0.948733,
   0.9636024,
   0.9739834,
   0.9797293,
   0.9807582,
   0.9770555,
   0.968674,
   0.9557325,
   0.9384133,
   0.9169577,
   0.891661,
   0.8628653,
   0.8309521,
   0.7963341,
   0.7594463,
   0.7207373,
   0.6396461,
   0.5566439,
   0.474901,
   0.3971659,
   0.3604875,
   0.3255514,
   0.2925168,
   0.2615016,
   0.2326016,
   0.2066211,
   0.1848974,
   0.1665063,
   0.1507914,
   0.1372526,
   0.1255017,
   0.115234,
   0.09822716,
   0.08480517,
   0.07401742,
   0.06521027,
   0.0518188,
   0.04224313,
   0.03514776,
   0.02551161,
   0.01941919,
   0.01240513,
   0.008651801,
   0.006400261,
   0.003935012,
   0.002677746,
   0.001947067,
   0.0014835};
   graph = new TGraph(190,B0_mumu_fx138,B0_mumu_fy138);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu138 = new TH1F("Graph_B0_mumu138","",190,4790,6110);
   Graph_B0_mumu138->SetMinimum(0.0001367148);
   Graph_B0_mumu138->SetMaximum(5.457335);
   Graph_B0_mumu138->SetDirectory(0);
   Graph_B0_mumu138->SetStats(0);
   Graph_B0_mumu138->SetLineWidth(2);
   Graph_B0_mumu138->SetMarkerStyle(20);
   Graph_B0_mumu138->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu138->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu138->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu138->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu138->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu138->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu138->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu138->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu138->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu138->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu138->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu138->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu138->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu138->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu138->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu138->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu138->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu138->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu138);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx139[192] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000,
   6000,
   6000,
   5950,
   5900,
   5850,
   5800,
   5750,
   5700,
   5650,
   5600,
   5550,
   5500,
   5475,
   5462.5,
   5450,
   5443.75,
   5437.5,
   5431.25,
   5428.125,
   5425,
   5421.875,
   5420.312,
   5418.75,
   5417.188,
   5415.625,
   5414.062,
   5412.5,
   5410.938,
   5409.375,
   5407.812,
   5406.25,
   5404.688,
   5403.125,
   5401.562,
   5400,
   5398.438,
   5396.875,
   5393.75,
   5387.5,
   5384.375,
   5382.812,
   5381.25,
   5379.688,
   5378.125,
   5376.562,
   5375,
   5373.438,
   5371.875,
   5370.312,
   5368.75,
   5367.188,
   5365.625,
   5364.062,
   5362.5,
   5360.938,
   5359.375,
   5357.812,
   5356.25,
   5354.688,
   5353.125,
   5351.562,
   5350,
   5346.875,
   5343.75,
   5340.625,
   5337.5,
   5335.938,
   5334.375,
   5332.812,
   5331.25,
   5329.688,
   5328.125,
   5326.562,
   5325,
   5323.438,
   5321.875,
   5320.312,
   5318.75,
   5315.625,
   5312.5,
   5309.375,
   5306.25,
   5300,
   5293.75,
   5287.5,
   5275,
   5262.5,
   5250,
   5225,
   5200,
   5150,
   5100,
   5050,
   5000,
   4950,
   4900};
   Double_t B0s_mumu_fy139[192] = {
   0.02602255,
   0.03216575,
   0.04089929,
   0.05396306,
   0.0748828,
   0.1117713,
   0.1871232,
   0.2591698,
   0.3856295,
   0.4887522,
   0.6419344,
   0.8848204,
   1.064145,
   1.306797,
   1.64735,
   1.872074,
   2.148133,
   2.49281,
   2.931445,
   3.197284,
   3.502457,
   3.855295,
   4.266492,
   4.749963,
   5.321902,
   5.964979,
   6.652054,
   7.385592,
   8.163775,
   8.985657,
   9.842405,
   11.65754,
   13.55494,
   15.47846,
   17.35389,
   18.24804,
   19.09939,
   19.89764,
   20.63273,
   21.29517,
   21.87613,
   22.36772,
   22.76314,
   23.05684,
   23.24464,
   23.32386,
   23.29337,
   23.15359,
   22.90654,
   22.55574,
   22.10613,
   21.56398,
   20.93673,
   20.23279,
   19.46141,
   18.6324,
   17.75598,
   15.9025,
   12.07197,
   10.23521,
   9.362618,
   8.523406,
   7.726197,
   6.972549,
   6.264658,
   5.603888,
   4.990834,
   4.425405,
   3.906902,
   3.434112,
   3.005385,
   2.617846,
   2.267786,
   1.976933,
   1.736549,
   1.545947,
   1.246541,
   1.029253,
   0.8660814,
   0.6407163,
   0.4953473,
   0.3956931,
   0.2709863,
   0.1983652,
   0.1207594,
   0.05959697,
   0.03598143,
   0.02429061,
   0.01760666,
   0.01340647,
   0.01058426,
   0.008590762,
   0.007126955,
   0.006018299,
   0.00515711,
   0.00515711,
   0.003504102,
   0.003504102,
   0.004094406,
   0.004855343,
   0.005861529,
   0.007234117,
   0.009181069,
   0.01208535,
   0.01672019,
   0.02485669,
   0.04137609,
   0.08449555,
   0.1396386,
   0.191508,
   0.2809201,
   0.3525141,
   0.4569554,
   0.6184212,
   0.7347021,
   0.8884342,
   1.097751,
   1.236076,
   1.393159,
   1.589276,
   1.837199,
   2.128176,
   2.453675,
   2.814376,
   3.211516,
   3.645933,
   4.118003,
   4.627572,
   5.173902,
   5.755624,
   6.370695,
   7.014844,
   7.689219,
   9.099099,
   12.01883,
   13.42086,
   14.08132,
   14.70461,
   15.28331,
   15.81035,
   16.27913,
   16.68366,
   17.01869,
   17.27979,
   17.46348,
   17.5673,
   17.58985,
   17.53081,
   17.391,
   17.17229,
   16.87761,
   16.51087,
   16.07688,
   15.58124,
   15.03023,
   14.43067,
   13.78981,
   13.11516,
   11.69529,
   10.23024,
   8.775333,
   7.384961,
   6.722072,
   6.091463,
   5.491033,
   4.924951,
   4.394954,
   3.906109,
   3.489074,
   3.13834,
   2.839047,
   2.581525,
   2.358278,
   2.16343,
   1.841189,
   1.587355,
   1.383683,
   1.217656,
   0.9656935,
   0.7859328,
   0.652986,
   0.4728345,
   0.35922,
   0.2827738,
   0.1891436,
   0.1359207,
   0.08045986,
   0.05346016,
   0.03823321,
   0.02877525,
   0.02248458,
   0.01808122};
   graph = new TGraph(192,B0s_mumu_fx139,B0s_mumu_fy139);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu139 = new TH1F("Graph_B0s_mumu139","",192,4790,6110);
   Graph_B0s_mumu139->SetMinimum(0.003153692);
   Graph_B0s_mumu139->SetMaximum(25.6559);
   Graph_B0s_mumu139->SetDirectory(0);
   Graph_B0s_mumu139->SetStats(0);
   Graph_B0s_mumu139->SetLineWidth(2);
   Graph_B0s_mumu139->SetMarkerStyle(20);
   Graph_B0s_mumu139->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu139->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu139->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu139->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu139->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu139->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu139->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu139->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu139->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu139->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu139->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu139->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu139->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu139->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu139->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu139->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu139->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu139->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu139);
   
   graph->Draw("f");
   
   Double_t data_fx3029[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_fy3029[22] = {
   14,
   15,
   8,
   6,
   5,
   2,
   4,
   3,
   11,
   17,
   5,
   2,
   -100,
   -100,
   1,
   -100,
   -100,
   1,
   1,
   -100,
   -100,
   -100};
   Double_t data_felx3029[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fely3029[22] = {
   3.6965,
   3.82938,
   2.768386,
   2.379931,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   3.265579,
   4.082184,
   2.159691,
   1.291815,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3029[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_fehy3029[22] = {
   4.830381,
   4.958738,
   3.945142,
   3.583642,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   4.416521,
   5.203719,
   3.382473,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_fx3029,data_fy3029,data_felx3029,data_fehx3029,data_fely3029,data_fehy3029);
   grae->SetName("data");
   grae->SetTitle("Histogram of Run2_BDTbin6_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3029 = new TH1F("Graph_data3029","Histogram of Run2_BDTbin6_plot__mass",100,4790,6110);
   Graph_data3029->SetMinimum(-112.2204);
   Graph_data3029->SetMaximum(34.42409);
   Graph_data3029->SetDirectory(0);
   Graph_data3029->SetStats(0);
   Graph_data3029->SetLineWidth(2);
   Graph_data3029->SetMarkerStyle(20);
   Graph_data3029->GetXaxis()->SetNdivisions(505);
   Graph_data3029->GetXaxis()->SetLabelFont(132);
   Graph_data3029->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3029->GetXaxis()->SetLabelSize(0.06);
   Graph_data3029->GetXaxis()->SetTitleSize(0.072);
   Graph_data3029->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3029->GetXaxis()->SetTitleFont(132);
   Graph_data3029->GetYaxis()->SetLabelFont(132);
   Graph_data3029->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3029->GetYaxis()->SetLabelSize(0.06);
   Graph_data3029->GetYaxis()->SetTitleSize(0.072);
   Graph_data3029->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3029->GetYaxis()->SetTitleFont(132);
   Graph_data3029->GetZaxis()->SetLabelFont(132);
   Graph_data3029->GetZaxis()->SetLabelSize(0.06);
   Graph_data3029->GetZaxis()->SetTitleSize(0.072);
   Graph_data3029->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3029->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3029);
   
   grae->Draw("p");
   
   Double_t Total_fx140[124] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4962.5,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5050,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5225,
   5231.25,
   5237.5,
   5240.625,
   5243.75,
   5250,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5278.125,
   5281.25,
   5284.375,
   5287.5,
   5293.75,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Total_fy140[124] = {
   15.15051,
   15.10791,
   14.96055,
   14.71085,
   14.34622,
   13.86168,
   13.32987,
   12.80872,
   12.23984,
   11.57362,
   10.85143,
   9.384773,
   6.381653,
   5.698008,
   5.08299,
   4.54602,
   4.090987,
   3.723477,
   3.444408,
   3.24445,
   3.134765,
   3.131042,
   3.17285,
   3.263968,
   3.402747,
   3.586847,
   3.826544,
   3.981875,
   4.170976,
   4.592494,
   5.456304,
   5.631217,
   5.770944,
   5.867008,
   5.912655,
   5.903603,
   5.838751,
   5.720546,
   5.555069,
   5.12307,
   4.64791,
   4.433549,
   4.256701,
   4.1341,
   4.082928,
   4.122525,
   4.183494,
   4.276834,
   4.406815,
   4.578934,
   4.800185,
   5.079139,
   5.427522,
   5.860194,
   6.373124,
   6.937654,
   7.550424,
   8.208351,
   8.907658,
   9.644318,
   11.20952,
   12.85715,
   14.52972,
   16.16089,
   16.93863,
   17.67902,
   18.37297,
   19.01185,
   19.58733,
   20.09182,
   20.51851,
   20.86149,
   21.11605,
   21.2785,
   21.34655,
   21.31916,
   21.19665,
   20.98071,
   20.67424,
   20.28148,
   19.80767,
   19.25916,
   18.64313,
   17.96743,
   17.24054,
   16.47121,
   14.84123,
   11.45952,
   9.831794,
   8.311507,
   7.602564,
   6.931912,
   6.301701,
   5.713295,
   5.167378,
   4.663994,
   4.202614,
   3.782234,
   3.401413,
   3.058392,
   2.755591,
   2.50826,
   2.30566,
   2.13731,
   1.875173,
   1.681926,
   1.534553,
   1.32626,
   1.187197,
   1.088219,
   0.9568306,
   0.8730216,
   0.7693315,
   0.6549311,
   0.5817798,
   0.5257126,
   0.4804151,
   0.4433445,
   0.4124508,
   0.3858632,
   0.3622578,
   0.340873,
   0.301051,
   0.301051};
   graph = new TGraph(124,Total_fx140,Total_fy140);
   graph->SetName("Total");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total140 = new TH1F("Graph_Total140","Projection of model_Run2_BDTbin6",124,4790,6110);
   Graph_Total140->SetMinimum(0.2709459);
   Graph_Total140->SetMaximum(23.4511);
   Graph_Total140->SetDirectory(0);
   Graph_Total140->SetStats(0);
   Graph_Total140->SetLineWidth(2);
   Graph_Total140->SetMarkerStyle(20);
   Graph_Total140->GetXaxis()->SetNdivisions(505);
   Graph_Total140->GetXaxis()->SetLabelFont(132);
   Graph_Total140->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total140->GetXaxis()->SetLabelSize(0.06);
   Graph_Total140->GetXaxis()->SetTitleSize(0.072);
   Graph_Total140->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total140->GetXaxis()->SetTitleFont(132);
   Graph_Total140->GetYaxis()->SetLabelFont(132);
   Graph_Total140->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total140->GetYaxis()->SetLabelSize(0.06);
   Graph_Total140->GetYaxis()->SetTitleSize(0.072);
   Graph_Total140->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total140->GetYaxis()->SetTitleFont(132);
   Graph_Total140->GetZaxis()->SetLabelFont(132);
   Graph_Total140->GetZaxis()->SetLabelSize(0.06);
   Graph_Total140->GetZaxis()->SetTitleSize(0.072);
   Graph_Total140->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total140->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total140);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx141[96] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5293.75,
   5300,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5335.938,
   5337.5,
   5340.625,
   5343.75,
   5346.875,
   5350,
   5351.562,
   5353.125,
   5354.688,
   5356.25,
   5357.812,
   5359.375,
   5360.938,
   5362.5,
   5364.062,
   5365.625,
   5367.188,
   5368.75,
   5370.312,
   5371.875,
   5373.438,
   5375,
   5376.562,
   5378.125,
   5379.688,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5398.438,
   5400,
   5401.562,
   5403.125,
   5404.688,
   5406.25,
   5407.812,
   5409.375,
   5410.938,
   5412.5,
   5414.062,
   5415.625,
   5417.188,
   5418.75,
   5420.312,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5443.75,
   5450,
   5462.5,
   5475,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_mumu_fy141[96] = {
   0.02205189,
   0.02732516,
   0.03483727,
   0.04609813,
   0.06417148,
   0.0961156,
   0.161522,
   0.2241567,
   0.3342016,
   0.4239861,
   0.5573845,
   0.7689032,
   0.9250391,
   1.136245,
   1.432503,
   1.627878,
   1.867744,
   2.167,
   2.547438,
   2.777781,
   3.041991,
   3.347171,
   3.702416,
   4.119519,
   4.614005,
   5.179967,
   5.788503,
   6.438313,
   7.127619,
   7.853864,
   8.613683,
   10.21644,
   11.89259,
   13.58687,
   15.23452,
   16.01892,
   16.76503,
   17.46393,
   18.10699,
   18.68602,
   19.1935,
   19.62267,
   19.96772,
   20.22392,
   20.38773,
   20.45686,
   20.43033,
   20.30854,
   20.09317,
   19.78721,
   19.3949,
   18.92156,
   18.37354,
   17.75805,
   17.08301,
   16.35686,
   15.58842,
   13.96067,
   10.58553,
   8.962216,
   8.188731,
   7.447051,
   6.740911,
   6.073226,
   5.446115,
   4.860945,
   4.318384,
   3.81846,
   3.360639,
   2.943893,
   2.566781,
   2.227522,
   1.928531,
   1.685046,
   1.486313,
   1.321849,
   1.067488,
   0.8819774,
   0.7422513,
   0.5488359,
   0.4239307,
   0.3383066,
   0.2312472,
   0.1690019,
   0.1026275,
   0.05048653,
   0.03041906,
   0.0205054,
   0.01484601,
   0.01129377,
   0.008909191,
   0.007226146,
   0.005991149,
   0.005056352,
   0.004330606,
   0.004330606};
   graph = new TGraph(96,B0s_mumu_fx141,B0s_mumu_fy141);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu141 = new TH1F("Graph_B0s_mumu141","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_B0s_mumu141->SetMinimum(0.003897545);
   Graph_B0s_mumu141->SetMaximum(22.50211);
   Graph_B0s_mumu141->SetDirectory(0);
   Graph_B0s_mumu141->SetStats(0);
   Graph_B0s_mumu141->SetLineWidth(2);
   Graph_B0s_mumu141->SetMarkerStyle(20);
   Graph_B0s_mumu141->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu141->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu141->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu141->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu141->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu141->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu141->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu141->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu141->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu141->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu141->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu141->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu141->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu141->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu141->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu141->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu141->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu141->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu141);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx142[95] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5206.25,
   5212.5,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5235.938,
   5237.5,
   5239.062,
   5240.625,
   5242.188,
   5243.75,
   5245.312,
   5246.875,
   5248.438,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5264.062,
   5265.625,
   5267.188,
   5268.75,
   5270.312,
   5271.875,
   5273.438,
   5275,
   5276.562,
   5278.125,
   5279.688,
   5281.25,
   5282.812,
   5284.375,
   5285.938,
   5287.5,
   5289.062,
   5290.625,
   5292.188,
   5293.75,
   5295.312,
   5296.875,
   5300,
   5306.25,
   5309.375,
   5310.938,
   5312.5,
   5314.062,
   5315.625,
   5317.188,
   5318.75,
   5320.312,
   5321.875,
   5323.438,
   5325,
   5326.562,
   5328.125,
   5329.688,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5340.625,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_mumu_fy142[95] = {
   0.004592308,
   0.006012599,
   0.008247703,
   0.01208755,
   0.01960567,
   0.02646603,
   0.03789722,
   0.0592556,
   0.07781036,
   0.107169,
   0.1287972,
   0.1580012,
   0.198873,
   0.2257728,
   0.2587437,
   0.2997991,
   0.3518741,
   0.3833436,
   0.4193868,
   0.4609515,
   0.5092477,
   0.5658396,
   0.6327791,
   0.71201,
   0.7989823,
   0.8922445,
   0.9915764,
   1.09664,
   1.206973,
   1.440959,
   1.687283,
   1.93779,
   2.18277,
   2.299864,
   2.411525,
   2.516385,
   2.613112,
   2.70044,
   2.777197,
   2.84233,
   2.894928,
   2.934248,
   2.959725,
   2.970993,
   2.967888,
   2.950454,
   2.918945,
   2.873814,
   2.815704,
   2.745433,
   2.663976,
   2.572441,
   2.472044,
   2.364082,
   2.249907,
   2.008424,
   1.510026,
   1.271811,
   1.158737,
   1.050614,
   0.947975,
   0.8512287,
   0.7606611,
   0.6764439,
   0.5986431,
   0.5272296,
   0.4620907,
   0.403042,
   0.3498396,
   0.3021922,
   0.2619456,
   0.2294737,
   0.2028687,
   0.1807785,
   0.1464736,
   0.1213383,
   0.1023355,
   0.07591966,
   0.05878393,
   0.04699784,
   0.03221001,
   0.01808466,
   0.008241824,
   0.004782942,
   0.003153049,
   0.002249322,
   0.001693218,
   0.001325245,
   0.001068349,
   0.0008814533,
   0.0007409628,
   0.0006325104,
   0.000546924,
   0.0004781164,
   0.0004781164};
   graph = new TGraph(95,B0_mumu_fx142,B0_mumu_fy142);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu142 = new TH1F("Graph_B0_mumu142","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_B0_mumu142->SetMinimum(0.0004303047);
   Graph_B0_mumu142->SetMaximum(3.268044);
   Graph_B0_mumu142->SetDirectory(0);
   Graph_B0_mumu142->SetStats(0);
   Graph_B0_mumu142->SetLineWidth(2);
   Graph_B0_mumu142->SetMarkerStyle(20);
   Graph_B0_mumu142->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu142->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu142->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu142->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu142->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu142->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu142->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu142->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu142->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu142->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu142->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu142->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu142->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu142->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu142->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu142->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu142->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu142->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu142);
   
   graph->Draw("l");
   
   Double_t B_hh_fx143[73] = {
   4900,
   4950,
   5000,
   5050,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5168.75,
   5175,
   5187.5,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5209.375,
   5212.5,
   5215.625,
   5218.75,
   5225,
   5231.25,
   5234.375,
   5237.5,
   5240.625,
   5243.75,
   5246.875,
   5250,
   5253.125,
   5256.25,
   5259.375,
   5262.5,
   5265.625,
   5268.75,
   5271.875,
   5275,
   5300,
   5303.125,
   5306.25,
   5309.375,
   5312.5,
   5315.625,
   5318.75,
   5321.875,
   5325,
   5331.25,
   5337.5,
   5343.75,
   5350,
   5356.25,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_hh_fy143[73] = {
   0.1314866,
   0.2418791,
   0.3453063,
   0.4396613,
   0.4794392,
   0.5003633,
   0.5275281,
   0.5665141,
   0.6211151,
   0.6919812,
   0.733765,
   0.7805601,
   0.8334513,
   0.893249,
   0.9599245,
   1.032283,
   1.187303,
   1.270919,
   1.364694,
   1.417715,
   1.476023,
   1.540272,
   1.61078,
   1.687173,
   1.768612,
   1.940524,
   2.10978,
   2.186885,
   2.255541,
   2.313441,
   2.358634,
   2.389605,
   2.405036,
   2.404567,
   2.388139,
   2.356037,
   2.308885,
   2.247593,
   2.173155,
   2.087058,
   1.990932,
   1.09082,
   0.9918324,
   0.9009806,
   0.8188443,
   0.7453653,
   0.6802246,
   0.6228171,
   0.5723507,
   0.5279582,
   0.4539723,
   0.3945019,
   0.3452706,
   0.3038243,
   0.2687929,
   0.2395081,
   0.1961679,
   0.1684538,
   0.1500232,
   0.124229,
   0.1057168,
   0.08412813,
   0.0675055,
   0.05110688,
   0.03617184,
   0.02411138,
   0.01556805,
   0.01005974,
   0.006572327,
   0.004281186,
   0.002743446,
   0.001732541,
   0.001732541};
   graph = new TGraph(73,B_hh_fx143,B_hh_fy143);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh143 = new TH1F("Graph_B_hh143","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_B_hh143->SetMinimum(0.001559287);
   Graph_B_hh143->SetMaximum(2.645366);
   Graph_B_hh143->SetDirectory(0);
   Graph_B_hh143->SetStats(0);
   Graph_B_hh143->SetLineWidth(2);
   Graph_B_hh143->SetMarkerStyle(20);
   Graph_B_hh143->GetXaxis()->SetNdivisions(505);
   Graph_B_hh143->GetXaxis()->SetLabelFont(132);
   Graph_B_hh143->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh143->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh143->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh143->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh143->GetXaxis()->SetTitleFont(132);
   Graph_B_hh143->GetYaxis()->SetLabelFont(132);
   Graph_B_hh143->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh143->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh143->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh143->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh143->GetYaxis()->SetTitleFont(132);
   Graph_B_hh143->GetZaxis()->SetLabelFont(132);
   Graph_B_hh143->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh143->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh143->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh143->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh143);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx144[45] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4950,
   4975,
   4987.5,
   5000,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5300,
   5325,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0_pimunu_fy144[45] = {
   10.67237,
   10.65351,
   10.59799,
   10.50787,
   10.38624,
   10.06829,
   9.686788,
   8.854541,
   8.406058,
   7.91714,
   6.837565,
   6.296586,
   5.786655,
   5.314024,
   4.871828,
   4.035372,
   3.229433,
   2.467571,
   2.113277,
   1.782504,
   1.479623,
   1.208506,
   0.9717244,
   0.7702357,
   0.6030943,
   0.4676637,
   0.3602654,
   0.276584,
   0.163306,
   0.09816442,
   0.06065026,
   0.02499757,
   0.01097915,
   0.004938972,
   0.00222208,
   0.0009792098,
   0.0004135047,
   0.0001642352,
   6.057348e-05,
   2.0597e-05,
   6.429279e-06,
   1.837549e-06,
   4.798992e-07,
   1.142861e-07,
   1.142861e-07};
   graph = new TGraph(45,B0_pimunu_fx144,B0_pimunu_fy144);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu144 = new TH1F("Graph_B0_pimunu144","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_B0_pimunu144->SetMinimum(1.028575e-07);
   Graph_B0_pimunu144->SetMaximum(11.73961);
   Graph_B0_pimunu144->SetDirectory(0);
   Graph_B0_pimunu144->SetStats(0);
   Graph_B0_pimunu144->SetLineWidth(2);
   Graph_B0_pimunu144->SetMarkerStyle(20);
   Graph_B0_pimunu144->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu144->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu144->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu144->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu144->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu144->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu144->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu144->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu144->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu144->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu144->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu144->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu144->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu144->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu144->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu144->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu144->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu144->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu144);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx145[46] = {
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5275,
   5300,
   5325,
   5350,
   5375,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B0s_Kmunu_fy145[46] = {
   1.870797,
   1.864429,
   1.846713,
   1.820919,
   1.790512,
   1.722917,
   1.645206,
   1.601099,
   1.553169,
   1.501205,
   1.444732,
   1.38301,
   1.315173,
   1.240449,
   1.158535,
   1.069904,
   0.9760136,
   0.7828516,
   0.6897723,
   0.6027351,
   0.523572,
   0.4531668,
   0.3915306,
   0.3381032,
   0.2919895,
   0.252187,
   0.2177668,
   0.1879148,
   0.1393932,
   0.1027507,
   0.07537011,
   0.05523071,
   0.0406467,
   0.02278173,
   0.01372927,
   0.009023673,
   0.006424682,
   0.004865598,
   0.003848432,
   0.003135875,
   0.002607778,
   0.002198513,
   0.001870087,
   0.001599553,
   0.001372558,
   0.001372558};
   graph = new TGraph(46,B0s_Kmunu_fx145,B0s_Kmunu_fy145);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu145 = new TH1F("Graph_B0s_Kmunu145","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_B0s_Kmunu145->SetMinimum(0.001235302);
   Graph_B0s_Kmunu145->SetMaximum(2.057739);
   Graph_B0s_Kmunu145->SetDirectory(0);
   Graph_B0s_Kmunu145->SetStats(0);
   Graph_B0s_Kmunu145->SetLineWidth(2);
   Graph_B0s_Kmunu145->SetMarkerStyle(20);
   Graph_B0s_Kmunu145->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu145->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu145->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu145->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu145->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu145->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu145->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu145->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu145->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu145->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu145->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu145->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu145->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu145->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu145->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu145->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu145->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu145->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu145);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx146[45] = {
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5112.5,
   5125,
   5137.5,
   5150,
   5175,
   5200,
   5225,
   5250,
   5275,
   5300,
   5325,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy146[45] = {
   0.2722469,
   0.2727406,
   0.2739682,
   0.2752491,
   0.2756762,
   0.2743625,
   0.272833,
   0.270642,
   0.2677562,
   0.2641618,
   0.2598585,
   0.2548616,
   0.2491946,
   0.2428849,
   0.2359667,
   0.2284749,
   0.2119204,
   0.1935617,
   0.173828,
   0.153272,
   0.1325626,
   0.1124238,
   0.09353988,
   0.07645996,
   0.06871251,
   0.06152896,
   0.05491651,
   0.04887179,
   0.0384201,
   0.02996595,
   0.02322829,
   0.01790957,
   0.01373351,
   0.01046423,
   0.007911798,
   0.005927319,
   0.003219588,
   0.001665057,
   0.0008176524,
   0.0003811216,
   0.0001684861,
   7.04835e-05,
   2.779621e-05,
   1.028587e-05,
   1.028587e-05};
   graph = new TGraph(45,Lambda0b_pmunu_fx146,Lambda0b_pmunu_fy146);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu146 = new TH1F("Graph_Lambda0b_pmunu146","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_Lambda0b_pmunu146->SetMinimum(9.257282e-06);
   Graph_Lambda0b_pmunu146->SetMaximum(0.3032428);
   Graph_Lambda0b_pmunu146->SetDirectory(0);
   Graph_Lambda0b_pmunu146->SetStats(0);
   Graph_Lambda0b_pmunu146->SetLineWidth(2);
   Graph_Lambda0b_pmunu146->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu146->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu146->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu146->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu146->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu146->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu146->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu146->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu146->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu146->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu146->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu146->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu146->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu146->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu146->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu146->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu146->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu146->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu146->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu146);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx147[57] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4937.5,
   4943.75,
   4946.875,
   4950,
   4953.125,
   4956.25,
   4962.5,
   4975,
   5000,
   5006.25,
   5012.5,
   5025,
   5037.5,
   5043.75,
   5050,
   5056.25,
   5062.5,
   5075,
   5087.5,
   5093.75,
   5100,
   5106.25,
   5112.5,
   5118.75,
   5125,
   5131.25,
   5137.5,
   5143.75,
   5150,
   5156.25,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t B_pimumu_fy147[57] = {
   2.699993,
   2.704855,
   2.719465,
   2.74354,
   2.775318,
   2.843704,
   2.865541,
   2.869459,
   2.867542,
   2.859423,
   2.845315,
   2.802973,
   2.708417,
   2.590104,
   2.538635,
   2.473804,
   2.324076,
   2.161172,
   2.068014,
   1.962429,
   1.843808,
   1.71401,
   1.433326,
   1.143316,
   1.001504,
   0.8656791,
   0.7384752,
   0.6220025,
   0.5177404,
   0.4261676,
   0.3472301,
   0.2804862,
   0.2249008,
   0.179307,
   0.142475,
   0.1130015,
   0.07117936,
   0.04529494,
   0.02930911,
   0.01305739,
   0.006400552,
   0.002086363,
   0.0009459831,
   0.0005231637,
   0.000329306,
   0.0002302296,
   0.0001757015,
   0.0001432068,
   0.0001220435,
   0.0001069639,
   9.531839e-05,
   8.573081e-05,
   7.746307e-05,
   7.010788e-05,
   6.343368e-05,
   5.730455e-05,
   5.730455e-05};
   graph = new TGraph(57,B_pimumu_fx147,B_pimumu_fy147);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu147 = new TH1F("Graph_B_pimumu147","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_B_pimumu147->SetMinimum(5.15741e-05);
   Graph_B_pimumu147->SetMaximum(3.156399);
   Graph_B_pimumu147->SetDirectory(0);
   Graph_B_pimumu147->SetStats(0);
   Graph_B_pimumu147->SetLineWidth(2);
   Graph_B_pimumu147->SetMarkerStyle(20);
   Graph_B_pimumu147->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu147->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu147->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu147->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu147->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu147->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu147->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu147->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu147->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu147->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu147->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu147->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu147->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu147->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu147->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu147->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu147->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu147->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu147);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx148[43] = {
   4900,
   4906.25,
   4912.5,
   4918.75,
   4925,
   4931.25,
   4937.5,
   4943.75,
   4950,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5087.5,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5225,
   5250,
   5275,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy148[43] = {
   0.2869933,
   0.286268,
   0.2841276,
   0.2806323,
   0.2758676,
   0.2699712,
   0.2630917,
   0.2553843,
   0.2470222,
   0.1734728,
   0.1567455,
   0.1414645,
   0.1276973,
   0.1153715,
   0.1043005,
   0.09424273,
   0.0849647,
   0.07628439,
   0.06038094,
   0.04646096,
   0.04035456,
   0.03486365,
   0.02999864,
   0.02574823,
   0.01895223,
   0.01409142,
   0.01069664,
   0.008323803,
   0.005337933,
   0.003505958,
   0.002262947,
   0.001425823,
   0.0008860228,
   0.0005504743,
   0.0003461648,
   0.0002223363,
   0.0001464048,
   9.859086e-05,
   6.737509e-05,
   4.625461e-05,
   3.158714e-05,
   2.12822e-05,
   2.12822e-05};
   graph = new TGraph(43,Bc_Jpsimunu_fx148,Bc_Jpsimunu_fy148);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu148 = new TH1F("Graph_Bc_Jpsimunu148","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_Bc_Jpsimunu148->SetMinimum(1.915398e-05);
   Graph_Bc_Jpsimunu148->SetMaximum(0.3156905);
   Graph_Bc_Jpsimunu148->SetDirectory(0);
   Graph_Bc_Jpsimunu148->SetStats(0);
   Graph_Bc_Jpsimunu148->SetLineWidth(2);
   Graph_Bc_Jpsimunu148->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu148->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu148->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu148->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu148->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu148->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu148->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu148->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu148->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu148->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu148->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu148->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu148->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu148->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu148->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu148->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu148->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu148->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu148->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu148);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx149[24] = {
   4900,
   4950,
   5000,
   5050,
   5100,
   5150,
   5200,
   5250,
   5300,
   5350,
   5400,
   5450,
   5500,
   5550,
   5600,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   5950,
   6000,
   6000};
   Double_t Combinatorial_fy149[24] = {
   1.035882,
   0.9810801,
   0.9291771,
   0.88002,
   0.8334635,
   0.7893701,
   0.7476093,
   0.7080579,
   0.6705988,
   0.6351216,
   0.6015211,
   0.5696983,
   0.5395591,
   0.5110143,
   0.4839797,
   0.4583752,
   0.4341254,
   0.4111585,
   0.3894066,
   0.3688055,
   0.3492942,
   0.3308152,
   0.3133138,
   0.3133138};
   graph = new TGraph(24,Combinatorial_fx149,Combinatorial_fy149);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of model_Run2_BDTbin6");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial149 = new TH1F("Graph_Combinatorial149","Projection of model_Run2_BDTbin6",100,4790,6110);
   Graph_Combinatorial149->SetMinimum(0.2410569);
   Graph_Combinatorial149->SetMaximum(1.108139);
   Graph_Combinatorial149->SetDirectory(0);
   Graph_Combinatorial149->SetStats(0);
   Graph_Combinatorial149->SetLineWidth(2);
   Graph_Combinatorial149->SetMarkerStyle(20);
   Graph_Combinatorial149->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial149->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial149->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial149->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial149->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial149->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial149->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial149->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial149->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial149->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial149->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial149->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial149->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial149->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial149->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial149->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial149->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial149->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial149);
   
   graph->Draw("l");
   
   Double_t Graph1_fx150[2] = {
   4900,
   6000};
   Double_t Graph1_fy150[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx150,Graph1_fy150);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1150 = new TH1F("Graph_Graph1150","Graph",100,4790,6110);
   Graph_Graph1150->SetMinimum(0);
   Graph_Graph1150->SetMaximum(1.1);
   Graph_Graph1150->SetDirectory(0);
   Graph_Graph1150->SetStats(0);
   Graph_Graph1150->SetLineWidth(2);
   Graph_Graph1150->SetMarkerStyle(20);
   Graph_Graph1150->GetXaxis()->SetNdivisions(505);
   Graph_Graph1150->GetXaxis()->SetLabelFont(132);
   Graph_Graph1150->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1150->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1150->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1150->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1150->GetXaxis()->SetTitleFont(132);
   Graph_Graph1150->GetYaxis()->SetLabelFont(132);
   Graph_Graph1150->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1150->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1150->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1150->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1150->GetYaxis()->SetTitleFont(132);
   Graph_Graph1150->GetZaxis()->SetLabelFont(132);
   Graph_Graph1150->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1150->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1150->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1150->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1150);
   
   graph->Draw("l");
   
   Double_t data_2_fx3030[22] = {
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975};
   Double_t data_2_fy3030[22] = {
   14,
   15,
   8,
   6,
   5,
   2,
   4,
   3,
   11,
   17,
   5,
   2,
   -100,
   -100,
   1,
   -100,
   -100,
   1,
   1,
   -100,
   -100,
   -100};
   Double_t data_2_felx3030[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fely3030[22] = {
   3.6965,
   3.82938,
   2.768386,
   2.379931,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   3.265579,
   4.082184,
   2.159691,
   1.291815,
   0,
   0,
   0.8272462,
   0,
   0,
   0.8272462,
   0.8272462,
   0,
   0,
   0};
   Double_t data_2_fehx3030[22] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t data_2_fehy3030[22] = {
   4.830381,
   4.958738,
   3.945142,
   3.583642,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   4.416521,
   5.203719,
   3.382473,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(22,data_2_fx3030,data_2_fy3030,data_2_felx3030,data_2_fehx3030,data_2_fely3030,data_2_fehy3030);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of Run2_BDTbin6_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23030 = new TH1F("Graph_data_23030","Histogram of Run2_BDTbin6_plot__mass",100,4790,6110);
   Graph_data_23030->SetMinimum(-112.2204);
   Graph_data_23030->SetMaximum(34.42409);
   Graph_data_23030->SetDirectory(0);
   Graph_data_23030->SetStats(0);
   Graph_data_23030->SetLineWidth(2);
   Graph_data_23030->SetMarkerStyle(20);
   Graph_data_23030->GetXaxis()->SetNdivisions(505);
   Graph_data_23030->GetXaxis()->SetLabelFont(132);
   Graph_data_23030->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23030->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23030->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23030->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23030->GetXaxis()->SetTitleFont(132);
   Graph_data_23030->GetYaxis()->SetLabelFont(132);
   Graph_data_23030->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23030->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23030->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23030->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23030->GetYaxis()->SetTitleFont(132);
   Graph_data_23030->GetZaxis()->SetLabelFont(132);
   Graph_data_23030->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23030->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23030->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23030->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23030);
   
   grae->Draw("p");
   
   TH1D *frame_3c8a820__40 = new TH1D("frame_3c8a820__40","Run2_BDTbin6",22,4900,6000);
   frame_3c8a820__40->SetBinContent(1,24.49006);
   frame_3c8a820__40->SetMinimum(-2.5);
   frame_3c8a820__40->SetMaximum(24.49006);
   frame_3c8a820__40->SetEntries(1);
   frame_3c8a820__40->SetDirectory(0);
   frame_3c8a820__40->SetStats(0);
   frame_3c8a820__40->SetLineWidth(2);
   frame_3c8a820__40->SetMarkerStyle(20);
   frame_3c8a820__40->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3c8a820__40->GetXaxis()->SetNdivisions(505);
   frame_3c8a820__40->GetXaxis()->SetLabelFont(132);
   frame_3c8a820__40->GetXaxis()->SetLabelOffset(0.01);
   frame_3c8a820__40->GetXaxis()->SetLabelSize(0.06);
   frame_3c8a820__40->GetXaxis()->SetTitleSize(0.06);
   frame_3c8a820__40->GetXaxis()->SetTitleOffset(1.1);
   frame_3c8a820__40->GetXaxis()->SetTitleFont(132);
   frame_3c8a820__40->GetYaxis()->SetTitle("Candidates / ( 50 MeV/#it{c}^{2})");
   frame_3c8a820__40->GetYaxis()->SetLabelFont(132);
   frame_3c8a820__40->GetYaxis()->SetLabelOffset(0.01);
   frame_3c8a820__40->GetYaxis()->SetLabelSize(0.06);
   frame_3c8a820__40->GetYaxis()->SetTitleSize(0.06);
   frame_3c8a820__40->GetYaxis()->SetTitleOffset(0.8);
   frame_3c8a820__40->GetYaxis()->SetTitleFont(132);
   frame_3c8a820__40->GetZaxis()->SetLabelFont(132);
   frame_3c8a820__40->GetZaxis()->SetLabelSize(0.06);
   frame_3c8a820__40->GetZaxis()->SetTitleSize(0.072);
   frame_3c8a820__40->GetZaxis()->SetTitleOffset(1.2);
   frame_3c8a820__40->GetZaxis()->SetTitleFont(132);
   frame_3c8a820__40->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.35,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.033);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);

   ci = 1224;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLegendEntry","Data","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}","lf");

   ci = TColor::GetColor("#ff9999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}","lf");

   ci = TColor::GetColor("#99ff99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}","lf");

   ci = 1226;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#6600ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}","l");
   entry->SetLineColor(28);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","Combinatorial","l");

   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.72,0.39,0.91,"brNDC");

   ci = 1227;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("0.70 #leq BDT #leq 1.00");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_Run2_BDTbin6->Modified();
   canv_nopull_Run2_BDTbin6->cd();
   canv_nopull_Run2_BDTbin6->SetSelected(canv_nopull_Run2_BDTbin6);

   canv_nopull_Run2_BDTbin6->SaveAs("Fig10_right_e.pdf");
   canv_nopull_Run2_BDTbin6->SaveAs("Fig10_right_e.png");
   canv_nopull_Run2_BDTbin6->SaveAs("Fig10_right_e.eps");

}


==> figs/Fig11_bottom_left.C <==
void Fig11_bottom_left()
{
//=========Macro generated from canvas: TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2/default
//=========  (Fri Mar 19 10:28:48 2021) by ROOT version 6.18/04
   TCanvas *TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2 = new TCanvas("TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2", "default",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetHighLightColor(2);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->Range(-1.513513e-10,-1.335526e-08,7.945946e-10,6.381579e-09);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetFillColor(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetBorderMode(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetBorderSize(2);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetLeftMargin(0.16);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetTopMargin(0.07);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetBottomMargin(0.17);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetFrameBorderMode(0);
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,7e-10,100,-1e-08,5e-09);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(35);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(35);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx7[103] = {
   2.699175e-10,
   2.803571e-10,
   2.982143e-10,
   3.0425e-10,
   3.160714e-10,
   3.338559e-10,
   3.339286e-10,
   3.517857e-10,
   3.593073e-10,
   3.696429e-10,
   3.813809e-10,
   3.875e-10,
   4.002256e-10,
   4.053571e-10,
   4.160114e-10,
   4.232143e-10,
   4.288427e-10,
   4.387785e-10,
   4.410714e-10,
   4.456811e-10,
   4.495735e-10,
   4.503376e-10,
   4.477891e-10,
   4.417484e-10,
   4.410714e-10,
   4.316657e-10,
   4.232143e-10,
   4.172814e-10,
   4.053571e-10,
   3.977361e-10,
   3.875e-10,
   3.719053e-10,
   3.696429e-10,
   3.517857e-10,
   3.371767e-10,
   3.339286e-10,
   3.160714e-10,
   2.982143e-10,
   2.87173e-10,
   2.803571e-10,
   2.625e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   7.292031e-11,
   6.607143e-11,
   4.821429e-11,
   3.298574e-11,
   3.035714e-11,
   1.25e-11,
   6.256558e-12,
   -5.357143e-12,
   -1.418763e-11,
   -2.321429e-11,
   -3.060982e-11,
   -4.107143e-11,
   -4.118275e-11,
   -4.15483e-11,
   -4.185602e-11,
   -4.211029e-11,
   -4.231379e-11,
   -4.246902e-11,
   -4.257766e-11,
   -4.26415e-11,
   -4.266112e-11,
   -4.263708e-11,
   -4.256943e-11,
   -4.245774e-11,
   -4.230115e-11,
   -4.209757e-11,
   -4.184485e-11,
   -4.15405e-11,
   -4.118013e-11,
   -4.107143e-11,
   -2.321429e-11,
   -5.357143e-12,
   -1.96186e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.007595e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.78405e-10,
   1.910714e-10,
   2.089286e-10,
   2.267857e-10,
   2.293216e-10,
   2.446429e-10,
   2.625e-10,
   2.699175e-10};
   Double_t Graph0_fy7[103] = {
   1.571428e-09,
   1.431503e-09,
   1.182684e-09,
   1.095238e-09,
   9.084375e-10,
   6.190474e-10,
   6.177438e-10,
   2.861255e-10,
   1.42857e-10,
   -7.729596e-11,
   -3.333335e-10,
   -4.856402e-10,
   -8.09524e-10,
   -9.620522e-10,
   -1.285714e-09,
   -1.550624e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.394232e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.652641e-09,
   -5.095238e-09,
   -5.381694e-09,
   -5.571429e-09,
   -5.869132e-09,
   -6.047619e-09,
   -6.244698e-09,
   -6.52381e-09,
   -6.558256e-09,
   -6.810943e-09,
   -7e-09,
   -7.036775e-09,
   -7.22141e-09,
   -7.386271e-09,
   -7.476191e-09,
   -7.525956e-09,
   -7.638581e-09,
   -7.732392e-09,
   -7.806427e-09,
   -7.86029e-09,
   -7.892606e-09,
   -7.902675e-09,
   -7.889427e-09,
   -7.85119e-09,
   -7.786763e-09,
   -7.694458e-09,
   -7.572022e-09,
   -7.476191e-09,
   -7.412569e-09,
   -7.208568e-09,
   -7e-09,
   -6.961547e-09,
   -6.651203e-09,
   -6.52381e-09,
   -6.27126e-09,
   -6.047619e-09,
   -5.803644e-09,
   -5.571429e-09,
   -5.221482e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   1.42857e-10,
   6.190474e-10,
   1.095238e-09,
   1.571428e-09,
   2.047619e-09,
   2.523809e-09,
   2.648869e-09,
   2.847892e-09,
   2.983402e-09,
   3e-09,
   3.063054e-09,
   3.104089e-09,
   3.113896e-09,
   3.09695e-09,
   3.056841e-09,
   3e-09,
   2.996328e-09,
   2.912224e-09,
   2.811303e-09,
   2.69527e-09,
   2.565463e-09,
   2.523809e-09,
   2.415554e-09,
   2.25021e-09,
   2.07429e-09,
   2.047619e-09,
   1.874875e-09,
   1.663493e-09,
   1.571428e-09};
   TGraph *graph = new TGraph(103,Graph0_fx7,Graph0_fy7);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph07 = new TH1F("Graph_Graph07","Graph",103,-9.196099e-11,4.996374e-10);
   Graph_Graph07->SetMinimum(-9.004332e-09);
   Graph_Graph07->SetMaximum(4.215553e-09);
   Graph_Graph07->SetDirectory(0);
   Graph_Graph07->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph07->SetLineColor(ci);
   Graph_Graph07->GetXaxis()->SetLabelFont(42);
   Graph_Graph07->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleOffset(1);
   Graph_Graph07->GetXaxis()->SetTitleFont(42);
   Graph_Graph07->GetYaxis()->SetLabelFont(42);
   Graph_Graph07->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph07->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleFont(42);
   Graph_Graph07->GetZaxis()->SetLabelFont(42);
   Graph_Graph07->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleOffset(1);
   Graph_Graph07->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph07);
   
   graph->Draw("f");
   
   Double_t Graph1_fx8[103] = {
   2.699175e-10,
   2.803571e-10,
   2.982143e-10,
   3.0425e-10,
   3.160714e-10,
   3.338559e-10,
   3.339286e-10,
   3.517857e-10,
   3.593073e-10,
   3.696429e-10,
   3.813809e-10,
   3.875e-10,
   4.002256e-10,
   4.053571e-10,
   4.160114e-10,
   4.232143e-10,
   4.288427e-10,
   4.387785e-10,
   4.410714e-10,
   4.456811e-10,
   4.495735e-10,
   4.503376e-10,
   4.477891e-10,
   4.417484e-10,
   4.410714e-10,
   4.316657e-10,
   4.232143e-10,
   4.172814e-10,
   4.053571e-10,
   3.977361e-10,
   3.875e-10,
   3.719053e-10,
   3.696429e-10,
   3.517857e-10,
   3.371767e-10,
   3.339286e-10,
   3.160714e-10,
   2.982143e-10,
   2.87173e-10,
   2.803571e-10,
   2.625e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   7.292031e-11,
   6.607143e-11,
   4.821429e-11,
   3.298574e-11,
   3.035714e-11,
   1.25e-11,
   6.256558e-12,
   -5.357143e-12,
   -1.418763e-11,
   -2.321429e-11,
   -3.060982e-11,
   -4.107143e-11,
   -4.118275e-11,
   -4.15483e-11,
   -4.185602e-11,
   -4.211029e-11,
   -4.231379e-11,
   -4.246902e-11,
   -4.257766e-11,
   -4.26415e-11,
   -4.266112e-11,
   -4.263708e-11,
   -4.256943e-11,
   -4.245774e-11,
   -4.230115e-11,
   -4.209757e-11,
   -4.184485e-11,
   -4.15405e-11,
   -4.118013e-11,
   -4.107143e-11,
   -2.321429e-11,
   -5.357143e-12,
   -1.96186e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.007595e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.78405e-10,
   1.910714e-10,
   2.089286e-10,
   2.267857e-10,
   2.293216e-10,
   2.446429e-10,
   2.625e-10,
   2.699175e-10};
   Double_t Graph1_fy8[103] = {
   1.571428e-09,
   1.431503e-09,
   1.182684e-09,
   1.095238e-09,
   9.084375e-10,
   6.190474e-10,
   6.177438e-10,
   2.861255e-10,
   1.42857e-10,
   -7.729596e-11,
   -3.333335e-10,
   -4.856402e-10,
   -8.09524e-10,
   -9.620522e-10,
   -1.285714e-09,
   -1.550624e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.394232e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.652641e-09,
   -5.095238e-09,
   -5.381694e-09,
   -5.571429e-09,
   -5.869132e-09,
   -6.047619e-09,
   -6.244698e-09,
   -6.52381e-09,
   -6.558256e-09,
   -6.810943e-09,
   -7e-09,
   -7.036775e-09,
   -7.22141e-09,
   -7.386271e-09,
   -7.476191e-09,
   -7.525956e-09,
   -7.638581e-09,
   -7.732392e-09,
   -7.806427e-09,
   -7.86029e-09,
   -7.892606e-09,
   -7.902675e-09,
   -7.889427e-09,
   -7.85119e-09,
   -7.786763e-09,
   -7.694458e-09,
   -7.572022e-09,
   -7.476191e-09,
   -7.412569e-09,
   -7.208568e-09,
   -7e-09,
   -6.961547e-09,
   -6.651203e-09,
   -6.52381e-09,
   -6.27126e-09,
   -6.047619e-09,
   -5.803644e-09,
   -5.571429e-09,
   -5.221482e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   1.42857e-10,
   6.190474e-10,
   1.095238e-09,
   1.571428e-09,
   2.047619e-09,
   2.523809e-09,
   2.648869e-09,
   2.847892e-09,
   2.983402e-09,
   3e-09,
   3.063054e-09,
   3.104089e-09,
   3.113896e-09,
   3.09695e-09,
   3.056841e-09,
   3e-09,
   2.996328e-09,
   2.912224e-09,
   2.811303e-09,
   2.69527e-09,
   2.565463e-09,
   2.523809e-09,
   2.415554e-09,
   2.25021e-09,
   2.07429e-09,
   2.047619e-09,
   1.874875e-09,
   1.663493e-09,
   1.571428e-09};
   graph = new TGraph(103,Graph1_fx8,Graph1_fy8);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","Graph",103,-9.196099e-11,4.996374e-10);
   Graph_Graph18->SetMinimum(-9.004332e-09);
   Graph_Graph18->SetMaximum(4.215553e-09);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph18->SetLineColor(ci);
   Graph_Graph18->GetXaxis()->SetLabelFont(42);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleOffset(1);
   Graph_Graph18->GetXaxis()->SetTitleFont(42);
   Graph_Graph18->GetYaxis()->SetLabelFont(42);
   Graph_Graph18->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(42);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleOffset(1);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph18);
   
   graph->Draw("l");
   
   Double_t Graph2_fx9[77] = {
   2.069904e-10,
   2.089286e-10,
   2.267857e-10,
   2.42531e-10,
   2.446429e-10,
   2.625e-10,
   2.707771e-10,
   2.803571e-10,
   2.938297e-10,
   2.982143e-10,
   3.123779e-10,
   3.160714e-10,
   3.268343e-10,
   3.339286e-10,
   3.375666e-10,
   3.444266e-10,
   3.475187e-10,
   3.465038e-10,
   3.410371e-10,
   3.339286e-10,
   3.305398e-10,
   3.160714e-10,
   3.13765e-10,
   2.982143e-10,
   2.882791e-10,
   2.803571e-10,
   2.625e-10,
   2.476744e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.237056e-11,
   6.607143e-11,
   4.821429e-11,
   4.481902e-11,
   3.035714e-11,
   2.026036e-11,
   1.25e-11,
   1.866557e-12,
   -5.357143e-12,
   -1.244711e-11,
   -2.321429e-11,
   -2.415333e-11,
   -3.286581e-11,
   -4.025021e-11,
   -4.107143e-11,
   -4.117189e-11,
   -4.124122e-11,
   -4.126253e-11,
   -4.123642e-11,
   -4.116295e-11,
   -4.107143e-11,
   -3.902863e-11,
   -2.641218e-11,
   -2.321429e-11,
   -5.357143e-12,
   -3.100302e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.588602e-10,
   1.732143e-10,
   1.910714e-10,
   2.069904e-10};
   Double_t Graph2_fy9[77] = {
   6.190474e-10,
   5.957493e-10,
   3.618384e-10,
   1.42857e-10,
   1.097008e-10,
   -1.884041e-10,
   -3.333335e-10,
   -5.264749e-10,
   -8.09524e-10,
   -9.188211e-10,
   -1.285714e-09,
   -1.404158e-09,
   -1.761905e-09,
   -2.073079e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.474689e-09,
   -4.619048e-09,
   -5.035476e-09,
   -5.095238e-09,
   -5.399815e-09,
   -5.571429e-09,
   -5.681418e-09,
   -5.897233e-09,
   -6.047619e-09,
   -6.073512e-09,
   -6.199024e-09,
   -6.294724e-09,
   -6.359924e-09,
   -6.393979e-09,
   -6.396344e-09,
   -6.36551e-09,
   -6.300677e-09,
   -6.200416e-09,
   -6.063218e-09,
   -6.047619e-09,
   -5.86801e-09,
   -5.627077e-09,
   -5.571429e-09,
   -5.310128e-09,
   -5.095238e-09,
   -4.911974e-09,
   -4.619048e-09,
   -4.396366e-09,
   -4.142857e-09,
   -3.71028e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.643983e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   2.65786e-11,
   1.42857e-10,
   6.190474e-10,
   7.075597e-10,
   1.06399e-09,
   1.095238e-09,
   1.270767e-09,
   1.399046e-09,
   1.468694e-09,
   1.491342e-09,
   1.474923e-09,
   1.425612e-09,
   1.348251e-09,
   1.246409e-09,
   1.123478e-09,
   1.095238e-09,
   9.681854e-10,
   7.911997e-10,
   6.190474e-10};
   graph = new TGraph(77,Graph2_fx9,Graph2_fy9);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph29 = new TH1F("Graph_Graph29","Graph",100,-8.014066e-11,3.863969e-10);
   Graph_Graph29->SetMinimum(-7.185112e-09);
   Graph_Graph29->SetMaximum(2.280111e-09);
   Graph_Graph29->SetDirectory(0);
   Graph_Graph29->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph29->SetLineColor(ci);
   Graph_Graph29->GetXaxis()->SetLabelFont(42);
   Graph_Graph29->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleOffset(1);
   Graph_Graph29->GetXaxis()->SetTitleFont(42);
   Graph_Graph29->GetYaxis()->SetLabelFont(42);
   Graph_Graph29->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph29->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleFont(42);
   Graph_Graph29->GetZaxis()->SetLabelFont(42);
   Graph_Graph29->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleOffset(1);
   Graph_Graph29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph29);
   
   graph->Draw("f");
   
   Double_t Graph3_fx10[77] = {
   2.069904e-10,
   2.089286e-10,
   2.267857e-10,
   2.42531e-10,
   2.446429e-10,
   2.625e-10,
   2.707771e-10,
   2.803571e-10,
   2.938297e-10,
   2.982143e-10,
   3.123779e-10,
   3.160714e-10,
   3.268343e-10,
   3.339286e-10,
   3.375666e-10,
   3.444266e-10,
   3.475187e-10,
   3.465038e-10,
   3.410371e-10,
   3.339286e-10,
   3.305398e-10,
   3.160714e-10,
   3.13765e-10,
   2.982143e-10,
   2.882791e-10,
   2.803571e-10,
   2.625e-10,
   2.476744e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.237056e-11,
   6.607143e-11,
   4.821429e-11,
   4.481902e-11,
   3.035714e-11,
   2.026036e-11,
   1.25e-11,
   1.866557e-12,
   -5.357143e-12,
   -1.244711e-11,
   -2.321429e-11,
   -2.415333e-11,
   -3.286581e-11,
   -4.025021e-11,
   -4.107143e-11,
   -4.117189e-11,
   -4.124122e-11,
   -4.126253e-11,
   -4.123642e-11,
   -4.116295e-11,
   -4.107143e-11,
   -3.902863e-11,
   -2.641218e-11,
   -2.321429e-11,
   -5.357143e-12,
   -3.100302e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.588602e-10,
   1.732143e-10,
   1.910714e-10,
   2.069904e-10};
   Double_t Graph3_fy10[77] = {
   6.190474e-10,
   5.957493e-10,
   3.618384e-10,
   1.42857e-10,
   1.097008e-10,
   -1.884041e-10,
   -3.333335e-10,
   -5.264749e-10,
   -8.09524e-10,
   -9.188211e-10,
   -1.285714e-09,
   -1.404158e-09,
   -1.761905e-09,
   -2.073079e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.474689e-09,
   -4.619048e-09,
   -5.035476e-09,
   -5.095238e-09,
   -5.399815e-09,
   -5.571429e-09,
   -5.681418e-09,
   -5.897233e-09,
   -6.047619e-09,
   -6.073512e-09,
   -6.199024e-09,
   -6.294724e-09,
   -6.359924e-09,
   -6.393979e-09,
   -6.396344e-09,
   -6.36551e-09,
   -6.300677e-09,
   -6.200416e-09,
   -6.063218e-09,
   -6.047619e-09,
   -5.86801e-09,
   -5.627077e-09,
   -5.571429e-09,
   -5.310128e-09,
   -5.095238e-09,
   -4.911974e-09,
   -4.619048e-09,
   -4.396366e-09,
   -4.142857e-09,
   -3.71028e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.643983e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   2.65786e-11,
   1.42857e-10,
   6.190474e-10,
   7.075597e-10,
   1.06399e-09,
   1.095238e-09,
   1.270767e-09,
   1.399046e-09,
   1.468694e-09,
   1.491342e-09,
   1.474923e-09,
   1.425612e-09,
   1.348251e-09,
   1.246409e-09,
   1.123478e-09,
   1.095238e-09,
   9.681854e-10,
   7.911997e-10,
   6.190474e-10};
   graph = new TGraph(77,Graph3_fx10,Graph3_fy10);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph310 = new TH1F("Graph_Graph310","Graph",100,-8.014066e-11,3.863969e-10);
   Graph_Graph310->SetMinimum(-7.185112e-09);
   Graph_Graph310->SetMaximum(2.280111e-09);
   Graph_Graph310->SetDirectory(0);
   Graph_Graph310->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph310->SetLineColor(ci);
   Graph_Graph310->GetXaxis()->SetLabelFont(42);
   Graph_Graph310->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleOffset(1);
   Graph_Graph310->GetXaxis()->SetTitleFont(42);
   Graph_Graph310->GetYaxis()->SetLabelFont(42);
   Graph_Graph310->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph310->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleFont(42);
   Graph_Graph310->GetZaxis()->SetLabelFont(42);
   Graph_Graph310->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleOffset(1);
   Graph_Graph310->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph310);
   
   graph->Draw("l");
   
   Double_t Graph4_fx11[49] = {
   1.553571e-10,
   1.732143e-10,
   1.845121e-10,
   1.910714e-10,
   2.089286e-10,
   2.118569e-10,
   2.267857e-10,
   2.30826e-10,
   2.436373e-10,
   2.446429e-10,
   2.504645e-10,
   2.516416e-10,
   2.465027e-10,
   2.446429e-10,
   2.325427e-10,
   2.267857e-10,
   2.089286e-10,
   2.03562e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   9.198456e-11,
   8.392857e-11,
   6.607143e-11,
   5.902546e-11,
   4.821429e-11,
   3.914538e-11,
   3.035714e-11,
   2.55471e-11,
   1.644749e-11,
   1.25e-11,
   1.101012e-11,
   9.635601e-12,
   1.226858e-11,
   1.25e-11,
   2.212933e-11,
   3.035714e-11,
   4.497484e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.417483e-10,
   1.553571e-10};
   Double_t Graph4_fy11[49] = {
   -4.604759e-10,
   -6.622643e-10,
   -8.09524e-10,
   -9.13425e-10,
   -1.228868e-09,
   -1.285714e-09,
   -1.654526e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.304091e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.7408e-09,
   -4.142857e-09,
   -4.26159e-09,
   -4.553794e-09,
   -4.619048e-09,
   -4.730331e-09,
   -4.8345e-09,
   -4.883576e-09,
   -4.878712e-09,
   -4.820513e-09,
   -4.709657e-09,
   -4.619048e-09,
   -4.530678e-09,
   -4.271164e-09,
   -4.142857e-09,
   -3.905932e-09,
   -3.666667e-09,
   -3.377994e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.384478e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -1.270015e-09,
   -8.09524e-10,
   -5.855605e-10,
   -3.333335e-10,
   -2.937403e-10,
   -1.665857e-10,
   -1.179696e-10,
   -1.314212e-10,
   -1.947826e-10,
   -2.995264e-10,
   -3.333335e-10,
   -4.604759e-10};
   graph = new TGraph(49,Graph4_fx11,Graph4_fy11);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph411 = new TH1F("Graph_Graph411","Graph",100,0,2.758422e-10);
   Graph_Graph411->SetMinimum(-5.360137e-09);
   Graph_Graph411->SetMaximum(3.585911e-10);
   Graph_Graph411->SetDirectory(0);
   Graph_Graph411->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph411->SetLineColor(ci);
   Graph_Graph411->GetXaxis()->SetLabelFont(42);
   Graph_Graph411->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleOffset(1);
   Graph_Graph411->GetXaxis()->SetTitleFont(42);
   Graph_Graph411->GetYaxis()->SetLabelFont(42);
   Graph_Graph411->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph411->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleFont(42);
   Graph_Graph411->GetZaxis()->SetLabelFont(42);
   Graph_Graph411->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleOffset(1);
   Graph_Graph411->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph411);
   
   graph->Draw("f");
   
   Double_t Graph5_fx12[49] = {
   1.553571e-10,
   1.732143e-10,
   1.845121e-10,
   1.910714e-10,
   2.089286e-10,
   2.118569e-10,
   2.267857e-10,
   2.30826e-10,
   2.436373e-10,
   2.446429e-10,
   2.504645e-10,
   2.516416e-10,
   2.465027e-10,
   2.446429e-10,
   2.325427e-10,
   2.267857e-10,
   2.089286e-10,
   2.03562e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   9.198456e-11,
   8.392857e-11,
   6.607143e-11,
   5.902546e-11,
   4.821429e-11,
   3.914538e-11,
   3.035714e-11,
   2.55471e-11,
   1.644749e-11,
   1.25e-11,
   1.101012e-11,
   9.635601e-12,
   1.226858e-11,
   1.25e-11,
   2.212933e-11,
   3.035714e-11,
   4.497484e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.417483e-10,
   1.553571e-10};
   Double_t Graph5_fy12[49] = {
   -4.604759e-10,
   -6.622643e-10,
   -8.09524e-10,
   -9.13425e-10,
   -1.228868e-09,
   -1.285714e-09,
   -1.654526e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.304091e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.7408e-09,
   -4.142857e-09,
   -4.26159e-09,
   -4.553794e-09,
   -4.619048e-09,
   -4.730331e-09,
   -4.8345e-09,
   -4.883576e-09,
   -4.878712e-09,
   -4.820513e-09,
   -4.709657e-09,
   -4.619048e-09,
   -4.530678e-09,
   -4.271164e-09,
   -4.142857e-09,
   -3.905932e-09,
   -3.666667e-09,
   -3.377994e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.384478e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -1.270015e-09,
   -8.09524e-10,
   -5.855605e-10,
   -3.333335e-10,
   -2.937403e-10,
   -1.665857e-10,
   -1.179696e-10,
   -1.314212e-10,
   -1.947826e-10,
   -2.995264e-10,
   -3.333335e-10,
   -4.604759e-10};
   graph = new TGraph(49,Graph5_fx12,Graph5_fy12);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph512 = new TH1F("Graph_Graph512","Graph",100,0,2.758422e-10);
   Graph_Graph512->SetMinimum(-5.360137e-09);
   Graph_Graph512->SetMaximum(3.585911e-10);
   Graph_Graph512->SetDirectory(0);
   Graph_Graph512->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph512->SetLineColor(ci);
   Graph_Graph512->GetXaxis()->SetLabelFont(42);
   Graph_Graph512->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleOffset(1);
   Graph_Graph512->GetXaxis()->SetTitleFont(42);
   Graph_Graph512->GetYaxis()->SetLabelFont(42);
   Graph_Graph512->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph512->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleFont(42);
   Graph_Graph512->GetZaxis()->SetLabelFont(42);
   Graph_Graph512->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleOffset(1);
   Graph_Graph512->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph512);
   
   graph->Draw("l");
   
   Double_t Graph6_fx13[103] = {
   2.699175e-10,
   2.803571e-10,
   2.982143e-10,
   3.0425e-10,
   3.160714e-10,
   3.338559e-10,
   3.339286e-10,
   3.517857e-10,
   3.593073e-10,
   3.696429e-10,
   3.813809e-10,
   3.875e-10,
   4.002256e-10,
   4.053571e-10,
   4.160114e-10,
   4.232143e-10,
   4.288427e-10,
   4.387785e-10,
   4.410714e-10,
   4.456811e-10,
   4.495735e-10,
   4.503376e-10,
   4.477891e-10,
   4.417484e-10,
   4.410714e-10,
   4.316657e-10,
   4.232143e-10,
   4.172814e-10,
   4.053571e-10,
   3.977361e-10,
   3.875e-10,
   3.719053e-10,
   3.696429e-10,
   3.517857e-10,
   3.371767e-10,
   3.339286e-10,
   3.160714e-10,
   2.982143e-10,
   2.87173e-10,
   2.803571e-10,
   2.625e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   7.292031e-11,
   6.607143e-11,
   4.821429e-11,
   3.298574e-11,
   3.035714e-11,
   1.25e-11,
   6.256558e-12,
   -5.357143e-12,
   -1.418763e-11,
   -2.321429e-11,
   -3.060982e-11,
   -4.107143e-11,
   -4.118275e-11,
   -4.15483e-11,
   -4.185602e-11,
   -4.211029e-11,
   -4.231379e-11,
   -4.246902e-11,
   -4.257766e-11,
   -4.26415e-11,
   -4.266112e-11,
   -4.263708e-11,
   -4.256943e-11,
   -4.245774e-11,
   -4.230115e-11,
   -4.209757e-11,
   -4.184485e-11,
   -4.15405e-11,
   -4.118013e-11,
   -4.107143e-11,
   -2.321429e-11,
   -5.357143e-12,
   -1.96186e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.007595e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.78405e-10,
   1.910714e-10,
   2.089286e-10,
   2.267857e-10,
   2.293216e-10,
   2.446429e-10,
   2.625e-10,
   2.699175e-10};
   Double_t Graph6_fy13[103] = {
   1.571428e-09,
   1.431503e-09,
   1.182684e-09,
   1.095238e-09,
   9.084375e-10,
   6.190474e-10,
   6.177438e-10,
   2.861255e-10,
   1.42857e-10,
   -7.729596e-11,
   -3.333335e-10,
   -4.856402e-10,
   -8.09524e-10,
   -9.620522e-10,
   -1.285714e-09,
   -1.550624e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.394232e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.652641e-09,
   -5.095238e-09,
   -5.381694e-09,
   -5.571429e-09,
   -5.869132e-09,
   -6.047619e-09,
   -6.244698e-09,
   -6.52381e-09,
   -6.558256e-09,
   -6.810943e-09,
   -7e-09,
   -7.036775e-09,
   -7.22141e-09,
   -7.386271e-09,
   -7.476191e-09,
   -7.525956e-09,
   -7.638581e-09,
   -7.732392e-09,
   -7.806427e-09,
   -7.86029e-09,
   -7.892606e-09,
   -7.902675e-09,
   -7.889427e-09,
   -7.85119e-09,
   -7.786763e-09,
   -7.694458e-09,
   -7.572022e-09,
   -7.476191e-09,
   -7.412569e-09,
   -7.208568e-09,
   -7e-09,
   -6.961547e-09,
   -6.651203e-09,
   -6.52381e-09,
   -6.27126e-09,
   -6.047619e-09,
   -5.803644e-09,
   -5.571429e-09,
   -5.221482e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   1.42857e-10,
   6.190474e-10,
   1.095238e-09,
   1.571428e-09,
   2.047619e-09,
   2.523809e-09,
   2.648869e-09,
   2.847892e-09,
   2.983402e-09,
   3e-09,
   3.063054e-09,
   3.104089e-09,
   3.113896e-09,
   3.09695e-09,
   3.056841e-09,
   3e-09,
   2.996328e-09,
   2.912224e-09,
   2.811303e-09,
   2.69527e-09,
   2.565463e-09,
   2.523809e-09,
   2.415554e-09,
   2.25021e-09,
   2.07429e-09,
   2.047619e-09,
   1.874875e-09,
   1.663493e-09,
   1.571428e-09};
   graph = new TGraph(103,Graph6_fx13,Graph6_fy13);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph613 = new TH1F("Graph_Graph613","Graph",103,-9.196099e-11,4.996374e-10);
   Graph_Graph613->SetMinimum(-9.004332e-09);
   Graph_Graph613->SetMaximum(4.215553e-09);
   Graph_Graph613->SetDirectory(0);
   Graph_Graph613->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph613->SetLineColor(ci);
   Graph_Graph613->GetXaxis()->SetLabelFont(42);
   Graph_Graph613->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleOffset(1);
   Graph_Graph613->GetXaxis()->SetTitleFont(42);
   Graph_Graph613->GetYaxis()->SetLabelFont(42);
   Graph_Graph613->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph613->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleFont(42);
   Graph_Graph613->GetZaxis()->SetLabelFont(42);
   Graph_Graph613->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleOffset(1);
   Graph_Graph613->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph613);
   
   graph->Draw("l");
   
   Double_t Graph7_fx14[77] = {
   2.069904e-10,
   2.089286e-10,
   2.267857e-10,
   2.42531e-10,
   2.446429e-10,
   2.625e-10,
   2.707771e-10,
   2.803571e-10,
   2.938297e-10,
   2.982143e-10,
   3.123779e-10,
   3.160714e-10,
   3.268343e-10,
   3.339286e-10,
   3.375666e-10,
   3.444266e-10,
   3.475187e-10,
   3.465038e-10,
   3.410371e-10,
   3.339286e-10,
   3.305398e-10,
   3.160714e-10,
   3.13765e-10,
   2.982143e-10,
   2.882791e-10,
   2.803571e-10,
   2.625e-10,
   2.476744e-10,
   2.446429e-10,
   2.267857e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.237056e-11,
   6.607143e-11,
   4.821429e-11,
   4.481902e-11,
   3.035714e-11,
   2.026036e-11,
   1.25e-11,
   1.866557e-12,
   -5.357143e-12,
   -1.244711e-11,
   -2.321429e-11,
   -2.415333e-11,
   -3.286581e-11,
   -4.025021e-11,
   -4.107143e-11,
   -4.117189e-11,
   -4.124122e-11,
   -4.126253e-11,
   -4.123642e-11,
   -4.116295e-11,
   -4.107143e-11,
   -3.902863e-11,
   -2.641218e-11,
   -2.321429e-11,
   -5.357143e-12,
   -3.100302e-12,
   1.25e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.588602e-10,
   1.732143e-10,
   1.910714e-10,
   2.069904e-10};
   Double_t Graph7_fy14[77] = {
   6.190474e-10,
   5.957493e-10,
   3.618384e-10,
   1.42857e-10,
   1.097008e-10,
   -1.884041e-10,
   -3.333335e-10,
   -5.264749e-10,
   -8.09524e-10,
   -9.188211e-10,
   -1.285714e-09,
   -1.404158e-09,
   -1.761905e-09,
   -2.073079e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.474689e-09,
   -4.619048e-09,
   -5.035476e-09,
   -5.095238e-09,
   -5.399815e-09,
   -5.571429e-09,
   -5.681418e-09,
   -5.897233e-09,
   -6.047619e-09,
   -6.073512e-09,
   -6.199024e-09,
   -6.294724e-09,
   -6.359924e-09,
   -6.393979e-09,
   -6.396344e-09,
   -6.36551e-09,
   -6.300677e-09,
   -6.200416e-09,
   -6.063218e-09,
   -6.047619e-09,
   -5.86801e-09,
   -5.627077e-09,
   -5.571429e-09,
   -5.310128e-09,
   -5.095238e-09,
   -4.911974e-09,
   -4.619048e-09,
   -4.396366e-09,
   -4.142857e-09,
   -3.71028e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.643983e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.333335e-10,
   2.65786e-11,
   1.42857e-10,
   6.190474e-10,
   7.075597e-10,
   1.06399e-09,
   1.095238e-09,
   1.270767e-09,
   1.399046e-09,
   1.468694e-09,
   1.491342e-09,
   1.474923e-09,
   1.425612e-09,
   1.348251e-09,
   1.246409e-09,
   1.123478e-09,
   1.095238e-09,
   9.681854e-10,
   7.911997e-10,
   6.190474e-10};
   graph = new TGraph(77,Graph7_fx14,Graph7_fy14);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph714 = new TH1F("Graph_Graph714","Graph",100,-8.014066e-11,3.863969e-10);
   Graph_Graph714->SetMinimum(-7.185112e-09);
   Graph_Graph714->SetMaximum(2.280111e-09);
   Graph_Graph714->SetDirectory(0);
   Graph_Graph714->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph714->SetLineColor(ci);
   Graph_Graph714->GetXaxis()->SetLabelFont(42);
   Graph_Graph714->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleOffset(1);
   Graph_Graph714->GetXaxis()->SetTitleFont(42);
   Graph_Graph714->GetYaxis()->SetLabelFont(42);
   Graph_Graph714->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph714->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleFont(42);
   Graph_Graph714->GetZaxis()->SetLabelFont(42);
   Graph_Graph714->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleOffset(1);
   Graph_Graph714->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph714);
   
   graph->Draw("l");
   
   Double_t Graph8_fx15[49] = {
   1.553571e-10,
   1.732143e-10,
   1.845121e-10,
   1.910714e-10,
   2.089286e-10,
   2.118569e-10,
   2.267857e-10,
   2.30826e-10,
   2.436373e-10,
   2.446429e-10,
   2.504645e-10,
   2.516416e-10,
   2.465027e-10,
   2.446429e-10,
   2.325427e-10,
   2.267857e-10,
   2.089286e-10,
   2.03562e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   9.198456e-11,
   8.392857e-11,
   6.607143e-11,
   5.902546e-11,
   4.821429e-11,
   3.914538e-11,
   3.035714e-11,
   2.55471e-11,
   1.644749e-11,
   1.25e-11,
   1.101012e-11,
   9.635601e-12,
   1.226858e-11,
   1.25e-11,
   2.212933e-11,
   3.035714e-11,
   4.497484e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.417483e-10,
   1.553571e-10};
   Double_t Graph8_fy15[49] = {
   -4.604759e-10,
   -6.622643e-10,
   -8.09524e-10,
   -9.13425e-10,
   -1.228868e-09,
   -1.285714e-09,
   -1.654526e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.304091e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.7408e-09,
   -4.142857e-09,
   -4.26159e-09,
   -4.553794e-09,
   -4.619048e-09,
   -4.730331e-09,
   -4.8345e-09,
   -4.883576e-09,
   -4.878712e-09,
   -4.820513e-09,
   -4.709657e-09,
   -4.619048e-09,
   -4.530678e-09,
   -4.271164e-09,
   -4.142857e-09,
   -3.905932e-09,
   -3.666667e-09,
   -3.377994e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.384478e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.285714e-09,
   -1.270015e-09,
   -8.09524e-10,
   -5.855605e-10,
   -3.333335e-10,
   -2.937403e-10,
   -1.665857e-10,
   -1.179696e-10,
   -1.314212e-10,
   -1.947826e-10,
   -2.995264e-10,
   -3.333335e-10,
   -4.604759e-10};
   graph = new TGraph(49,Graph8_fx15,Graph8_fy15);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph815 = new TH1F("Graph_Graph815","Graph",100,0,2.758422e-10);
   Graph_Graph815->SetMinimum(-5.360137e-09);
   Graph_Graph815->SetMaximum(3.585911e-10);
   Graph_Graph815->SetDirectory(0);
   Graph_Graph815->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph815->SetLineColor(ci);
   Graph_Graph815->GetXaxis()->SetLabelFont(42);
   Graph_Graph815->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleOffset(1);
   Graph_Graph815->GetXaxis()->SetTitleFont(42);
   Graph_Graph815->GetYaxis()->SetLabelFont(42);
   Graph_Graph815->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph815->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleFont(42);
   Graph_Graph815->GetZaxis()->SetLabelFont(42);
   Graph_Graph815->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleOffset(1);
   Graph_Graph815->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph815);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,5e-09,7e-10,5e-09,0,7e-10,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,7e-10,-1e-08,0,7e-10,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,0,5e-09,-1e-08,5e-09,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.9);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(7e-10,-1e-08,7e-10,5e-09,-1e-08,5e-09,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(1.196429e-10,-2.714286e-09,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(26.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","Prob","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.79,0.805,0.79,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(20);
   pt->AddText("9 fb^{#minus1}");
   pt->Draw();


   TLine line(0,0,7e-10,0);
   line.SetLineWidth(1);
   line.SetLineColor(kBlack);
   line.Draw();

   
   pt = new TPaveText(0.17,0.15,0.37,0.275,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   // ci = TColor::GetColor("#999999");
   ci = TColor::GetColor(1);
   pt->SetTextColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(21);
   pt->AddText("contours correspond to 68%, 95%, 99% CL regions");
   pt->Draw();
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->Modified();
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->cd();
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SetSelected(TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2);

   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SaveAs("Fig11_bottom_left.pdf");
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SaveAs("Fig11_bottom_left.png");
   TwoDresult_BdBsmmg_dunblind_BR_Bd_BR_BsmmgUID2->SaveAs("Fig11_bottom_left.eps");
}


==> figs/Fig11_bottom_right.C <==
void Fig11_bottom_right()
{
//=========Macro generated from canvas: TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2/default
//=========  (Fri Mar 19 09:10:40 2021) by ROOT version 6.18/04
   TCanvas *TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2 = new TCanvas("TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2", "default",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetHighLightColor(2);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->Range(-1.891892e-10,-1.335526e-08,7.243243e-09,6.381579e-09);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetFillColor(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetBorderMode(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetBorderSize(2);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetLeftMargin(0.16);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetTopMargin(0.07);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetBottomMargin(0.17);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetFrameBorderMode(0);
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,6.5e-09,100,-1e-08,5e-09);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(35);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(35);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx7[97] = {
   4.077381e-09,
   4.208333e-09,
   4.229616e-09,
   4.339286e-09,
   4.407688e-09,
   4.470238e-09,
   4.547923e-09,
   4.601191e-09,
   4.659711e-09,
   4.732143e-09,
   4.749106e-09,
   4.817645e-09,
   4.863095e-09,
   4.869261e-09,
   4.903111e-09,
   4.921465e-09,
   4.924355e-09,
   4.911833e-09,
   4.883876e-09,
   4.863095e-09,
   4.839396e-09,
   4.777831e-09,
   4.732143e-09,
   4.69853e-09,
   4.601191e-09,
   4.599929e-09,
   4.478204e-09,
   4.470238e-09,
   4.339286e-09,
   4.330246e-09,
   4.208333e-09,
   4.148093e-09,
   4.077381e-09,
   3.946429e-09,
   3.920735e-09,
   3.815476e-09,
   3.684524e-09,
   3.609172e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.369363e-09,
   2.244048e-09,
   2.15924e-09,
   2.113095e-09,
   2.020905e-09,
   1.982143e-09,
   1.92234e-09,
   1.85119e-09,
   1.846531e-09,
   1.79403e-09,
   1.753601e-09,
   1.724695e-09,
   1.720238e-09,
   1.708785e-09,
   1.70259e-09,
   1.705198e-09,
   1.716163e-09,
   1.720238e-09,
   1.737585e-09,
   1.768532e-09,
   1.807995e-09,
   1.85119e-09,
   1.856242e-09,
   1.920532e-09,
   1.982143e-09,
   1.995038e-09,
   2.089306e-09,
   2.113095e-09,
   2.206405e-09,
   2.244048e-09,
   2.355139e-09,
   2.375e-09,
   2.505952e-09,
   2.563608e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   2.932982e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.579325e-09,
   3.684524e-09,
   3.815476e-09,
   3.946429e-09,
   3.987997e-09,
   4.077381e-09};
   Double_t Graph0_fy7[97] = {
   2.365097e-09,
   2.096625e-09,
   2.047619e-09,
   1.76613e-09,
   1.571428e-09,
   1.369512e-09,
   1.095238e-09,
   8.774366e-10,
   6.190474e-10,
   2.383379e-10,
   1.42857e-10,
   -3.333335e-10,
   -7.496301e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.417909e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.422651e-09,
   -4.619048e-09,
   -5.089446e-09,
   -5.095238e-09,
   -5.571429e-09,
   -5.598621e-09,
   -6.020352e-09,
   -6.047619e-09,
   -6.374057e-09,
   -6.52381e-09,
   -6.682289e-09,
   -6.952129e-09,
   -7e-09,
   -7.178921e-09,
   -7.377192e-09,
   -7.476191e-09,
   -7.543617e-09,
   -7.675963e-09,
   -7.780691e-09,
   -7.855359e-09,
   -7.89711e-09,
   -7.903206e-09,
   -7.869877e-09,
   -7.792789e-09,
   -7.666923e-09,
   -7.486488e-09,
   -7.476191e-09,
   -7.221639e-09,
   -7e-09,
   -6.863391e-09,
   -6.52381e-09,
   -6.358308e-09,
   -6.047619e-09,
   -5.606047e-09,
   -5.571429e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -4.024625e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -2.136952e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.771502e-10,
   -3.333335e-10,
   1.42857e-10,
   5.463076e-10,
   6.190474e-10,
   1.095238e-09,
   1.204555e-09,
   1.571428e-09,
   1.707661e-09,
   2.047619e-09,
   2.104105e-09,
   2.4132e-09,
   2.523809e-09,
   2.655272e-09,
   2.839447e-09,
   2.97623e-09,
   3e-09,
   3.063252e-09,
   3.108446e-09,
   3.115249e-09,
   3.085083e-09,
   3.019506e-09,
   3e-09,
   2.913313e-09,
   2.769505e-09,
   2.590875e-09,
   2.523809e-09,
   2.365097e-09};
   TGraph *graph = new TGraph(97,Graph0_fx7,Graph0_fy7);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph07 = new TH1F("Graph_Graph07","Graph",100,1.380414e-09,5.246531e-09);
   Graph_Graph07->SetMinimum(-9.005052e-09);
   Graph_Graph07->SetMaximum(4.217094e-09);
   Graph_Graph07->SetDirectory(0);
   Graph_Graph07->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph07->SetLineColor(ci);
   Graph_Graph07->GetXaxis()->SetLabelFont(42);
   Graph_Graph07->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetXaxis()->SetTitleOffset(1);
   Graph_Graph07->GetXaxis()->SetTitleFont(42);
   Graph_Graph07->GetYaxis()->SetLabelFont(42);
   Graph_Graph07->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph07->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetYaxis()->SetTitleFont(42);
   Graph_Graph07->GetZaxis()->SetLabelFont(42);
   Graph_Graph07->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph07->GetZaxis()->SetTitleOffset(1);
   Graph_Graph07->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph07);
   
   graph->Draw("f");
   
   Double_t Graph1_fx8[97] = {
   4.077381e-09,
   4.208333e-09,
   4.229616e-09,
   4.339286e-09,
   4.407688e-09,
   4.470238e-09,
   4.547923e-09,
   4.601191e-09,
   4.659711e-09,
   4.732143e-09,
   4.749106e-09,
   4.817645e-09,
   4.863095e-09,
   4.869261e-09,
   4.903111e-09,
   4.921465e-09,
   4.924355e-09,
   4.911833e-09,
   4.883876e-09,
   4.863095e-09,
   4.839396e-09,
   4.777831e-09,
   4.732143e-09,
   4.69853e-09,
   4.601191e-09,
   4.599929e-09,
   4.478204e-09,
   4.470238e-09,
   4.339286e-09,
   4.330246e-09,
   4.208333e-09,
   4.148093e-09,
   4.077381e-09,
   3.946429e-09,
   3.920735e-09,
   3.815476e-09,
   3.684524e-09,
   3.609172e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.369363e-09,
   2.244048e-09,
   2.15924e-09,
   2.113095e-09,
   2.020905e-09,
   1.982143e-09,
   1.92234e-09,
   1.85119e-09,
   1.846531e-09,
   1.79403e-09,
   1.753601e-09,
   1.724695e-09,
   1.720238e-09,
   1.708785e-09,
   1.70259e-09,
   1.705198e-09,
   1.716163e-09,
   1.720238e-09,
   1.737585e-09,
   1.768532e-09,
   1.807995e-09,
   1.85119e-09,
   1.856242e-09,
   1.920532e-09,
   1.982143e-09,
   1.995038e-09,
   2.089306e-09,
   2.113095e-09,
   2.206405e-09,
   2.244048e-09,
   2.355139e-09,
   2.375e-09,
   2.505952e-09,
   2.563608e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   2.932982e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.579325e-09,
   3.684524e-09,
   3.815476e-09,
   3.946429e-09,
   3.987997e-09,
   4.077381e-09};
   Double_t Graph1_fy8[97] = {
   2.365097e-09,
   2.096625e-09,
   2.047619e-09,
   1.76613e-09,
   1.571428e-09,
   1.369512e-09,
   1.095238e-09,
   8.774366e-10,
   6.190474e-10,
   2.383379e-10,
   1.42857e-10,
   -3.333335e-10,
   -7.496301e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.417909e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.422651e-09,
   -4.619048e-09,
   -5.089446e-09,
   -5.095238e-09,
   -5.571429e-09,
   -5.598621e-09,
   -6.020352e-09,
   -6.047619e-09,
   -6.374057e-09,
   -6.52381e-09,
   -6.682289e-09,
   -6.952129e-09,
   -7e-09,
   -7.178921e-09,
   -7.377192e-09,
   -7.476191e-09,
   -7.543617e-09,
   -7.675963e-09,
   -7.780691e-09,
   -7.855359e-09,
   -7.89711e-09,
   -7.903206e-09,
   -7.869877e-09,
   -7.792789e-09,
   -7.666923e-09,
   -7.486488e-09,
   -7.476191e-09,
   -7.221639e-09,
   -7e-09,
   -6.863391e-09,
   -6.52381e-09,
   -6.358308e-09,
   -6.047619e-09,
   -5.606047e-09,
   -5.571429e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -4.024625e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -2.136952e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.771502e-10,
   -3.333335e-10,
   1.42857e-10,
   5.463076e-10,
   6.190474e-10,
   1.095238e-09,
   1.204555e-09,
   1.571428e-09,
   1.707661e-09,
   2.047619e-09,
   2.104105e-09,
   2.4132e-09,
   2.523809e-09,
   2.655272e-09,
   2.839447e-09,
   2.97623e-09,
   3e-09,
   3.063252e-09,
   3.108446e-09,
   3.115249e-09,
   3.085083e-09,
   3.019506e-09,
   3e-09,
   2.913313e-09,
   2.769505e-09,
   2.590875e-09,
   2.523809e-09,
   2.365097e-09};
   graph = new TGraph(97,Graph1_fx8,Graph1_fy8);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","Graph",100,1.380414e-09,5.246531e-09);
   Graph_Graph18->SetMinimum(-9.005052e-09);
   Graph_Graph18->SetMaximum(4.217094e-09);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph18->SetLineColor(ci);
   Graph_Graph18->GetXaxis()->SetLabelFont(42);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleOffset(1);
   Graph_Graph18->GetXaxis()->SetTitleFont(42);
   Graph_Graph18->GetYaxis()->SetLabelFont(42);
   Graph_Graph18->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(42);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleOffset(1);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph18);
   
   graph->Draw("l");
   
   Double_t Graph2_fx9[69] = {
   3.815476e-09,
   3.938225e-09,
   3.946429e-09,
   4.077381e-09,
   4.089365e-09,
   4.197846e-09,
   4.208333e-09,
   4.274404e-09,
   4.32757e-09,
   4.339286e-09,
   4.357097e-09,
   4.365715e-09,
   4.354608e-09,
   4.339286e-09,
   4.322516e-09,
   4.268318e-09,
   4.208333e-09,
   4.192106e-09,
   4.088434e-09,
   4.077381e-09,
   3.951549e-09,
   3.946429e-09,
   3.815476e-09,
   3.766162e-09,
   3.684524e-09,
   3.553571e-09,
   3.497168e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.534628e-09,
   2.505952e-09,
   2.375e-09,
   2.341154e-09,
   2.244048e-09,
   2.223605e-09,
   2.146643e-09,
   2.113095e-09,
   2.094116e-09,
   2.063297e-09,
   2.047776e-09,
   2.046709e-09,
   2.059367e-09,
   2.085087e-09,
   2.113095e-09,
   2.125036e-09,
   2.184234e-09,
   2.244048e-09,
   2.258889e-09,
   2.360487e-09,
   2.375e-09,
   2.498321e-09,
   2.505952e-09,
   2.636905e-09,
   2.710464e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.684524e-09,
   3.710141e-09,
   3.815476e-09};
   Double_t Graph2_fy9[69] = {
   8.989359e-10,
   6.190474e-10,
   5.969782e-10,
   1.858056e-10,
   1.42857e-10,
   -3.333335e-10,
   -3.927455e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.464476e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.949729e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.047471e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.660678e-09,
   -5.095238e-09,
   -5.110262e-09,
   -5.456085e-09,
   -5.571429e-09,
   -5.737375e-09,
   -5.966261e-09,
   -6.047619e-09,
   -6.142856e-09,
   -6.271341e-09,
   -6.358356e-09,
   -6.400093e-09,
   -6.391466e-09,
   -6.327159e-09,
   -6.200612e-09,
   -6.047619e-09,
   -5.997604e-09,
   -5.679596e-09,
   -5.571429e-09,
   -5.195354e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.337903e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.412226e-09,
   -1.285714e-09,
   -8.09524e-10,
   -4.153127e-10,
   -3.333335e-10,
   1.42857e-10,
   2.022891e-10,
   6.190474e-10,
   6.420518e-10,
   9.581371e-10,
   1.095238e-09,
   1.191915e-09,
   1.350045e-09,
   1.449745e-09,
   1.493048e-09,
   1.482042e-09,
   1.417945e-09,
   1.302432e-09,
   1.136818e-09,
   1.095238e-09,
   8.989359e-10};
   graph = new TGraph(69,Graph2_fx9,Graph2_fy9);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph29 = new TH1F("Graph_Graph29","Graph",100,1.814809e-09,4.597615e-09);
   Graph_Graph29->SetMinimum(-7.189407e-09);
   Graph_Graph29->SetMaximum(2.282362e-09);
   Graph_Graph29->SetDirectory(0);
   Graph_Graph29->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph29->SetLineColor(ci);
   Graph_Graph29->GetXaxis()->SetLabelFont(42);
   Graph_Graph29->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetXaxis()->SetTitleOffset(1);
   Graph_Graph29->GetXaxis()->SetTitleFont(42);
   Graph_Graph29->GetYaxis()->SetLabelFont(42);
   Graph_Graph29->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph29->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetYaxis()->SetTitleFont(42);
   Graph_Graph29->GetZaxis()->SetLabelFont(42);
   Graph_Graph29->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph29->GetZaxis()->SetTitleOffset(1);
   Graph_Graph29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph29);
   
   graph->Draw("f");
   
   Double_t Graph3_fx10[69] = {
   3.815476e-09,
   3.938225e-09,
   3.946429e-09,
   4.077381e-09,
   4.089365e-09,
   4.197846e-09,
   4.208333e-09,
   4.274404e-09,
   4.32757e-09,
   4.339286e-09,
   4.357097e-09,
   4.365715e-09,
   4.354608e-09,
   4.339286e-09,
   4.322516e-09,
   4.268318e-09,
   4.208333e-09,
   4.192106e-09,
   4.088434e-09,
   4.077381e-09,
   3.951549e-09,
   3.946429e-09,
   3.815476e-09,
   3.766162e-09,
   3.684524e-09,
   3.553571e-09,
   3.497168e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.534628e-09,
   2.505952e-09,
   2.375e-09,
   2.341154e-09,
   2.244048e-09,
   2.223605e-09,
   2.146643e-09,
   2.113095e-09,
   2.094116e-09,
   2.063297e-09,
   2.047776e-09,
   2.046709e-09,
   2.059367e-09,
   2.085087e-09,
   2.113095e-09,
   2.125036e-09,
   2.184234e-09,
   2.244048e-09,
   2.258889e-09,
   2.360487e-09,
   2.375e-09,
   2.498321e-09,
   2.505952e-09,
   2.636905e-09,
   2.710464e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.684524e-09,
   3.710141e-09,
   3.815476e-09};
   Double_t Graph3_fy10[69] = {
   8.989359e-10,
   6.190474e-10,
   5.969782e-10,
   1.858056e-10,
   1.42857e-10,
   -3.333335e-10,
   -3.927455e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.464476e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.949729e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.047471e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.660678e-09,
   -5.095238e-09,
   -5.110262e-09,
   -5.456085e-09,
   -5.571429e-09,
   -5.737375e-09,
   -5.966261e-09,
   -6.047619e-09,
   -6.142856e-09,
   -6.271341e-09,
   -6.358356e-09,
   -6.400093e-09,
   -6.391466e-09,
   -6.327159e-09,
   -6.200612e-09,
   -6.047619e-09,
   -5.997604e-09,
   -5.679596e-09,
   -5.571429e-09,
   -5.195354e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.337903e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.412226e-09,
   -1.285714e-09,
   -8.09524e-10,
   -4.153127e-10,
   -3.333335e-10,
   1.42857e-10,
   2.022891e-10,
   6.190474e-10,
   6.420518e-10,
   9.581371e-10,
   1.095238e-09,
   1.191915e-09,
   1.350045e-09,
   1.449745e-09,
   1.493048e-09,
   1.482042e-09,
   1.417945e-09,
   1.302432e-09,
   1.136818e-09,
   1.095238e-09,
   8.989359e-10};
   graph = new TGraph(69,Graph3_fx10,Graph3_fy10);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph310 = new TH1F("Graph_Graph310","Graph",100,1.814809e-09,4.597615e-09);
   Graph_Graph310->SetMinimum(-7.189407e-09);
   Graph_Graph310->SetMaximum(2.282362e-09);
   Graph_Graph310->SetDirectory(0);
   Graph_Graph310->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph310->SetLineColor(ci);
   Graph_Graph310->GetXaxis()->SetLabelFont(42);
   Graph_Graph310->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetXaxis()->SetTitleOffset(1);
   Graph_Graph310->GetXaxis()->SetTitleFont(42);
   Graph_Graph310->GetYaxis()->SetLabelFont(42);
   Graph_Graph310->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph310->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetYaxis()->SetTitleFont(42);
   Graph_Graph310->GetZaxis()->SetLabelFont(42);
   Graph_Graph310->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph310->GetZaxis()->SetTitleOffset(1);
   Graph_Graph310->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph310);
   
   graph->Draw("l");
   
   Double_t Graph4_fx11[43] = {
   3.553571e-09,
   3.649419e-09,
   3.684524e-09,
   3.755052e-09,
   3.815476e-09,
   3.815943e-09,
   3.836766e-09,
   3.827689e-09,
   3.815476e-09,
   3.785159e-09,
   3.708225e-09,
   3.684524e-09,
   3.583453e-09,
   3.553571e-09,
   3.422619e-09,
   3.372414e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.71305e-09,
   2.636905e-09,
   2.554753e-09,
   2.505952e-09,
   2.474365e-09,
   2.435801e-09,
   2.42494e-09,
   2.439768e-09,
   2.478301e-09,
   2.505952e-09,
   2.548586e-09,
   2.636905e-09,
   2.658074e-09,
   2.767857e-09,
   2.858013e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.450991e-09,
   3.553571e-09};
   Double_t Graph4_fy11[43] = {
   -5.41343e-10,
   -8.09524e-10,
   -9.447782e-10,
   -1.285714e-09,
   -1.75756e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.86426e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.769362e-09,
   -4.142857e-09,
   -4.228098e-09,
   -4.531714e-09,
   -4.619048e-09,
   -4.733101e-09,
   -4.850578e-09,
   -4.894046e-09,
   -4.853711e-09,
   -4.719356e-09,
   -4.619048e-09,
   -4.43685e-09,
   -4.142857e-09,
   -3.889666e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.547168e-09,
   -1.285714e-09,
   -8.824946e-10,
   -8.09524e-10,
   -5.069677e-10,
   -3.333335e-10,
   -2.675383e-10,
   -1.460079e-10,
   -1.096612e-10,
   -1.575008e-10,
   -2.879618e-10,
   -3.333335e-10,
   -5.41343e-10};
   graph = new TGraph(43,Graph4_fx11,Graph4_fy11);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph411 = new TH1F("Graph_Graph411","Graph",100,2.283757e-09,3.977948e-09);
   Graph_Graph411->SetMinimum(-5.372485e-09);
   Graph_Graph411->SetMaximum(3.687773e-10);
   Graph_Graph411->SetDirectory(0);
   Graph_Graph411->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph411->SetLineColor(ci);
   Graph_Graph411->GetXaxis()->SetLabelFont(42);
   Graph_Graph411->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetXaxis()->SetTitleOffset(1);
   Graph_Graph411->GetXaxis()->SetTitleFont(42);
   Graph_Graph411->GetYaxis()->SetLabelFont(42);
   Graph_Graph411->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph411->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetYaxis()->SetTitleFont(42);
   Graph_Graph411->GetZaxis()->SetLabelFont(42);
   Graph_Graph411->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph411->GetZaxis()->SetTitleOffset(1);
   Graph_Graph411->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph411);
   
   graph->Draw("f");
   
   Double_t Graph5_fx12[43] = {
   3.553571e-09,
   3.649419e-09,
   3.684524e-09,
   3.755052e-09,
   3.815476e-09,
   3.815943e-09,
   3.836766e-09,
   3.827689e-09,
   3.815476e-09,
   3.785159e-09,
   3.708225e-09,
   3.684524e-09,
   3.583453e-09,
   3.553571e-09,
   3.422619e-09,
   3.372414e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.71305e-09,
   2.636905e-09,
   2.554753e-09,
   2.505952e-09,
   2.474365e-09,
   2.435801e-09,
   2.42494e-09,
   2.439768e-09,
   2.478301e-09,
   2.505952e-09,
   2.548586e-09,
   2.636905e-09,
   2.658074e-09,
   2.767857e-09,
   2.858013e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.450991e-09,
   3.553571e-09};
   Double_t Graph5_fy12[43] = {
   -5.41343e-10,
   -8.09524e-10,
   -9.447782e-10,
   -1.285714e-09,
   -1.75756e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.86426e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.769362e-09,
   -4.142857e-09,
   -4.228098e-09,
   -4.531714e-09,
   -4.619048e-09,
   -4.733101e-09,
   -4.850578e-09,
   -4.894046e-09,
   -4.853711e-09,
   -4.719356e-09,
   -4.619048e-09,
   -4.43685e-09,
   -4.142857e-09,
   -3.889666e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.547168e-09,
   -1.285714e-09,
   -8.824946e-10,
   -8.09524e-10,
   -5.069677e-10,
   -3.333335e-10,
   -2.675383e-10,
   -1.460079e-10,
   -1.096612e-10,
   -1.575008e-10,
   -2.879618e-10,
   -3.333335e-10,
   -5.41343e-10};
   graph = new TGraph(43,Graph5_fx12,Graph5_fy12);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph512 = new TH1F("Graph_Graph512","Graph",100,2.283757e-09,3.977948e-09);
   Graph_Graph512->SetMinimum(-5.372485e-09);
   Graph_Graph512->SetMaximum(3.687773e-10);
   Graph_Graph512->SetDirectory(0);
   Graph_Graph512->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph512->SetLineColor(ci);
   Graph_Graph512->GetXaxis()->SetLabelFont(42);
   Graph_Graph512->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetXaxis()->SetTitleOffset(1);
   Graph_Graph512->GetXaxis()->SetTitleFont(42);
   Graph_Graph512->GetYaxis()->SetLabelFont(42);
   Graph_Graph512->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph512->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetYaxis()->SetTitleFont(42);
   Graph_Graph512->GetZaxis()->SetLabelFont(42);
   Graph_Graph512->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph512->GetZaxis()->SetTitleOffset(1);
   Graph_Graph512->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph512);
   
   graph->Draw("l");
   
   Double_t Graph6_fx13[97] = {
   4.077381e-09,
   4.208333e-09,
   4.229616e-09,
   4.339286e-09,
   4.407688e-09,
   4.470238e-09,
   4.547923e-09,
   4.601191e-09,
   4.659711e-09,
   4.732143e-09,
   4.749106e-09,
   4.817645e-09,
   4.863095e-09,
   4.869261e-09,
   4.903111e-09,
   4.921465e-09,
   4.924355e-09,
   4.911833e-09,
   4.883876e-09,
   4.863095e-09,
   4.839396e-09,
   4.777831e-09,
   4.732143e-09,
   4.69853e-09,
   4.601191e-09,
   4.599929e-09,
   4.478204e-09,
   4.470238e-09,
   4.339286e-09,
   4.330246e-09,
   4.208333e-09,
   4.148093e-09,
   4.077381e-09,
   3.946429e-09,
   3.920735e-09,
   3.815476e-09,
   3.684524e-09,
   3.609172e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.369363e-09,
   2.244048e-09,
   2.15924e-09,
   2.113095e-09,
   2.020905e-09,
   1.982143e-09,
   1.92234e-09,
   1.85119e-09,
   1.846531e-09,
   1.79403e-09,
   1.753601e-09,
   1.724695e-09,
   1.720238e-09,
   1.708785e-09,
   1.70259e-09,
   1.705198e-09,
   1.716163e-09,
   1.720238e-09,
   1.737585e-09,
   1.768532e-09,
   1.807995e-09,
   1.85119e-09,
   1.856242e-09,
   1.920532e-09,
   1.982143e-09,
   1.995038e-09,
   2.089306e-09,
   2.113095e-09,
   2.206405e-09,
   2.244048e-09,
   2.355139e-09,
   2.375e-09,
   2.505952e-09,
   2.563608e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   2.932982e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.579325e-09,
   3.684524e-09,
   3.815476e-09,
   3.946429e-09,
   3.987997e-09,
   4.077381e-09};
   Double_t Graph6_fy13[97] = {
   2.365097e-09,
   2.096625e-09,
   2.047619e-09,
   1.76613e-09,
   1.571428e-09,
   1.369512e-09,
   1.095238e-09,
   8.774366e-10,
   6.190474e-10,
   2.383379e-10,
   1.42857e-10,
   -3.333335e-10,
   -7.496301e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -3.190476e-09,
   -3.417909e-09,
   -3.666667e-09,
   -4.142857e-09,
   -4.422651e-09,
   -4.619048e-09,
   -5.089446e-09,
   -5.095238e-09,
   -5.571429e-09,
   -5.598621e-09,
   -6.020352e-09,
   -6.047619e-09,
   -6.374057e-09,
   -6.52381e-09,
   -6.682289e-09,
   -6.952129e-09,
   -7e-09,
   -7.178921e-09,
   -7.377192e-09,
   -7.476191e-09,
   -7.543617e-09,
   -7.675963e-09,
   -7.780691e-09,
   -7.855359e-09,
   -7.89711e-09,
   -7.903206e-09,
   -7.869877e-09,
   -7.792789e-09,
   -7.666923e-09,
   -7.486488e-09,
   -7.476191e-09,
   -7.221639e-09,
   -7e-09,
   -6.863391e-09,
   -6.52381e-09,
   -6.358308e-09,
   -6.047619e-09,
   -5.606047e-09,
   -5.571429e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.142857e-09,
   -4.024625e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -2.136952e-09,
   -1.761905e-09,
   -1.285714e-09,
   -8.09524e-10,
   -3.771502e-10,
   -3.333335e-10,
   1.42857e-10,
   5.463076e-10,
   6.190474e-10,
   1.095238e-09,
   1.204555e-09,
   1.571428e-09,
   1.707661e-09,
   2.047619e-09,
   2.104105e-09,
   2.4132e-09,
   2.523809e-09,
   2.655272e-09,
   2.839447e-09,
   2.97623e-09,
   3e-09,
   3.063252e-09,
   3.108446e-09,
   3.115249e-09,
   3.085083e-09,
   3.019506e-09,
   3e-09,
   2.913313e-09,
   2.769505e-09,
   2.590875e-09,
   2.523809e-09,
   2.365097e-09};
   graph = new TGraph(97,Graph6_fx13,Graph6_fy13);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   // ci = TColor::GetColor("#dabd50");
   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph613 = new TH1F("Graph_Graph613","Graph",100,1.380414e-09,5.246531e-09);
   Graph_Graph613->SetMinimum(-9.005052e-09);
   Graph_Graph613->SetMaximum(4.217094e-09);
   Graph_Graph613->SetDirectory(0);
   Graph_Graph613->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph613->SetLineColor(ci);
   Graph_Graph613->GetXaxis()->SetLabelFont(42);
   Graph_Graph613->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetXaxis()->SetTitleOffset(1);
   Graph_Graph613->GetXaxis()->SetTitleFont(42);
   Graph_Graph613->GetYaxis()->SetLabelFont(42);
   Graph_Graph613->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph613->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetYaxis()->SetTitleFont(42);
   Graph_Graph613->GetZaxis()->SetLabelFont(42);
   Graph_Graph613->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph613->GetZaxis()->SetTitleOffset(1);
   Graph_Graph613->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph613);
   
   graph->Draw("l");
   
   Double_t Graph7_fx14[69] = {
   3.815476e-09,
   3.938225e-09,
   3.946429e-09,
   4.077381e-09,
   4.089365e-09,
   4.197846e-09,
   4.208333e-09,
   4.274404e-09,
   4.32757e-09,
   4.339286e-09,
   4.357097e-09,
   4.365715e-09,
   4.354608e-09,
   4.339286e-09,
   4.322516e-09,
   4.268318e-09,
   4.208333e-09,
   4.192106e-09,
   4.088434e-09,
   4.077381e-09,
   3.951549e-09,
   3.946429e-09,
   3.815476e-09,
   3.766162e-09,
   3.684524e-09,
   3.553571e-09,
   3.497168e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.534628e-09,
   2.505952e-09,
   2.375e-09,
   2.341154e-09,
   2.244048e-09,
   2.223605e-09,
   2.146643e-09,
   2.113095e-09,
   2.094116e-09,
   2.063297e-09,
   2.047776e-09,
   2.046709e-09,
   2.059367e-09,
   2.085087e-09,
   2.113095e-09,
   2.125036e-09,
   2.184234e-09,
   2.244048e-09,
   2.258889e-09,
   2.360487e-09,
   2.375e-09,
   2.498321e-09,
   2.505952e-09,
   2.636905e-09,
   2.710464e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.553571e-09,
   3.684524e-09,
   3.710141e-09,
   3.815476e-09};
   Double_t Graph7_fy14[69] = {
   8.989359e-10,
   6.190474e-10,
   5.969782e-10,
   1.858056e-10,
   1.42857e-10,
   -3.333335e-10,
   -3.927455e-10,
   -8.09524e-10,
   -1.285714e-09,
   -1.464476e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.949729e-09,
   -3.190476e-09,
   -3.666667e-09,
   -4.047471e-09,
   -4.142857e-09,
   -4.619048e-09,
   -4.660678e-09,
   -5.095238e-09,
   -5.110262e-09,
   -5.456085e-09,
   -5.571429e-09,
   -5.737375e-09,
   -5.966261e-09,
   -6.047619e-09,
   -6.142856e-09,
   -6.271341e-09,
   -6.358356e-09,
   -6.400093e-09,
   -6.391466e-09,
   -6.327159e-09,
   -6.200612e-09,
   -6.047619e-09,
   -5.997604e-09,
   -5.679596e-09,
   -5.571429e-09,
   -5.195354e-09,
   -5.095238e-09,
   -4.619048e-09,
   -4.337903e-09,
   -4.142857e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.412226e-09,
   -1.285714e-09,
   -8.09524e-10,
   -4.153127e-10,
   -3.333335e-10,
   1.42857e-10,
   2.022891e-10,
   6.190474e-10,
   6.420518e-10,
   9.581371e-10,
   1.095238e-09,
   1.191915e-09,
   1.350045e-09,
   1.449745e-09,
   1.493048e-09,
   1.482042e-09,
   1.417945e-09,
   1.302432e-09,
   1.136818e-09,
   1.095238e-09,
   8.989359e-10};
   graph = new TGraph(69,Graph7_fx14,Graph7_fy14);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph714 = new TH1F("Graph_Graph714","Graph",100,1.814809e-09,4.597615e-09);
   Graph_Graph714->SetMinimum(-7.189407e-09);
   Graph_Graph714->SetMaximum(2.282362e-09);
   Graph_Graph714->SetDirectory(0);
   Graph_Graph714->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph714->SetLineColor(ci);
   Graph_Graph714->GetXaxis()->SetLabelFont(42);
   Graph_Graph714->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetXaxis()->SetTitleOffset(1);
   Graph_Graph714->GetXaxis()->SetTitleFont(42);
   Graph_Graph714->GetYaxis()->SetLabelFont(42);
   Graph_Graph714->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph714->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetYaxis()->SetTitleFont(42);
   Graph_Graph714->GetZaxis()->SetLabelFont(42);
   Graph_Graph714->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph714->GetZaxis()->SetTitleOffset(1);
   Graph_Graph714->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph714);
   
   graph->Draw("l");
   
   Double_t Graph8_fx15[43] = {
   3.553571e-09,
   3.649419e-09,
   3.684524e-09,
   3.755052e-09,
   3.815476e-09,
   3.815943e-09,
   3.836766e-09,
   3.827689e-09,
   3.815476e-09,
   3.785159e-09,
   3.708225e-09,
   3.684524e-09,
   3.583453e-09,
   3.553571e-09,
   3.422619e-09,
   3.372414e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.71305e-09,
   2.636905e-09,
   2.554753e-09,
   2.505952e-09,
   2.474365e-09,
   2.435801e-09,
   2.42494e-09,
   2.439768e-09,
   2.478301e-09,
   2.505952e-09,
   2.548586e-09,
   2.636905e-09,
   2.658074e-09,
   2.767857e-09,
   2.858013e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.422619e-09,
   3.450991e-09,
   3.553571e-09};
   Double_t Graph8_fy15[43] = {
   -5.41343e-10,
   -8.09524e-10,
   -9.447782e-10,
   -1.285714e-09,
   -1.75756e-09,
   -1.761905e-09,
   -2.238095e-09,
   -2.714286e-09,
   -2.86426e-09,
   -3.190476e-09,
   -3.666667e-09,
   -3.769362e-09,
   -4.142857e-09,
   -4.228098e-09,
   -4.531714e-09,
   -4.619048e-09,
   -4.733101e-09,
   -4.850578e-09,
   -4.894046e-09,
   -4.853711e-09,
   -4.719356e-09,
   -4.619048e-09,
   -4.43685e-09,
   -4.142857e-09,
   -3.889666e-09,
   -3.666667e-09,
   -3.190476e-09,
   -2.714286e-09,
   -2.238095e-09,
   -1.761905e-09,
   -1.547168e-09,
   -1.285714e-09,
   -8.824946e-10,
   -8.09524e-10,
   -5.069677e-10,
   -3.333335e-10,
   -2.675383e-10,
   -1.460079e-10,
   -1.096612e-10,
   -1.575008e-10,
   -2.879618e-10,
   -3.333335e-10,
   -5.41343e-10};
   graph = new TGraph(43,Graph8_fx15,Graph8_fy15);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph815 = new TH1F("Graph_Graph815","Graph",100,2.283757e-09,3.977948e-09);
   Graph_Graph815->SetMinimum(-5.372485e-09);
   Graph_Graph815->SetMaximum(3.687773e-10);
   Graph_Graph815->SetDirectory(0);
   Graph_Graph815->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph815->SetLineColor(ci);
   Graph_Graph815->GetXaxis()->SetLabelFont(42);
   Graph_Graph815->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetXaxis()->SetTitleOffset(1);
   Graph_Graph815->GetXaxis()->SetTitleFont(42);
   Graph_Graph815->GetYaxis()->SetLabelFont(42);
   Graph_Graph815->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph815->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetYaxis()->SetTitleFont(42);
   Graph_Graph815->GetZaxis()->SetLabelFont(42);
   Graph_Graph815->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph815->GetZaxis()->SetTitleOffset(1);
   Graph_Graph815->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph815);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,5e-09,6.5e-09,5e-09,0,6.5e-09,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,6.5e-09,-1e-08,0,6.5e-09,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,-1e-08,0,5e-09,-1e-08,5e-09,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.9);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(6.5e-09,-1e-08,6.5e-09,5e-09,-1e-08,5e-09,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(3.029762e-09,-2.714286e-09,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(26.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","Prob","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.79,0.805,0.79,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(20);
   pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   
   pt = new TPaveText(0.17,0.15,0.37,0.275,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   TLine line(0,0,6.5e-9,0);
   line.SetLineWidth(1);
   line.SetLineColor(kBlack);
   line.Draw();

   // ci = TColor::GetColor("#999999");
   ci = TColor::GetColor(1);
   pt->SetTextColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(21);
   pt->AddText("contours correspond to 68%, 95%, 99% CL regions");
   pt->Draw();
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->Modified();
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->cd();
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SetSelected(TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2);

   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SaveAs("Fig11_bottom_right.png");
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SaveAs("Fig11_bottom_right.pdf");
   TwoDresult_BsBsmmg_dunblind_BR_Bs_BR_BsmmgUID2->SaveAs("Fig11_bottom_right.eps");
}


==> figs/Fig11_top.C <==
void Fig11_top()
{
//=========Macro generated from canvas: TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2/default
//=========  (Wed Feb 24 17:44:45 2021) by ROOT version 6.18/04
   TCanvas *TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2 = new TCanvas("TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2", "default",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetHighLightColor(2);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->Range(-1.891892e-10,-1.56579e-10,7.243243e-09,7.644737e-10);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetFillColor(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetBorderMode(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetBorderSize(2);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetLeftMargin(0.16);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetTopMargin(0.07);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetBottomMargin(0.17);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetFrameBorderMode(0);
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,6.5e-09,100,0,7e-10);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(35);
   haxesUID3__1->GetXaxis()->SetTitleOffset(1.0);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.05);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(35);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetLabelSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleSize(0.035);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   // Double_t Graph0_fx11[161] = {
   // 4.837696e-09,
   // 4.863095e-09,
   // 4.939104e-09,
   // 4.994048e-09,
   // 5.035624e-09,
   // 5.125e-09,
   // 5.127849e-09,
   // 5.214835e-09,
   // 5.255952e-09,
   // 5.298138e-09,
   // 5.377898e-09,
   // 5.386905e-09,
   // 5.453256e-09,
   // 5.517857e-09,
   // 5.525769e-09,
   // 5.594046e-09,
   // 5.64881e-09,
   // 5.659532e-09,
   // 5.721036e-09,
   // 5.779762e-09,
   // 5.779798e-09,
   // 5.834367e-09,
   // 5.885944e-09,
   // 5.910714e-09,
   // 5.933896e-09,
   // 5.978053e-09,
   // 6.018763e-09,
   // 6.041667e-09,
   // 6.055516e-09,
   // 6.087946e-09,
   // 6.116251e-09,
   // 6.140107e-09,
   // 6.15922e-09,
   // 6.172619e-09,
   // 6.173031e-09,
   // 6.181056e-09,
   // 6.182937e-09,
   // 6.178079e-09,
   // 6.172619e-09,
   // 6.165497e-09,
   // 6.144165e-09,
   // 6.113011e-09,
   // 6.070677e-09,
   // 6.041667e-09,
   // 6.014609e-09,
   // 5.910714e-09,
   // 5.779762e-09,
   // 5.64881e-09,
   // 5.517857e-09,
   // 5.386905e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.589286e-09,
   // 1.458333e-09,
   // 1.34569e-09,
   // 1.327381e-09,
   // 1.293176e-09,
   // 1.249939e-09,
   // 1.213096e-09,
   // 1.196429e-09,
   // 1.183737e-09,
   // 1.161069e-09,
   // 1.14261e-09,
   // 1.128056e-09,
   // 1.117088e-09,
   // 1.109403e-09,
   // 1.104792e-09,
   // 1.103074e-09,
   // 1.104002e-09,
   // 1.107449e-09,
   // 1.113238e-09,
   // 1.121266e-09,
   // 1.131394e-09,
   // 1.143484e-09,
   // 1.15747e-09,
   // 1.173247e-09,
   // 1.190706e-09,
   // 1.196429e-09,
   // 1.211803e-09,
   // 1.235535e-09,
   // 1.260964e-09,
   // 1.28805e-09,
   // 1.316713e-09,
   // 1.327381e-09,
   // 1.34987e-09,
   // 1.386342e-09,
   // 1.424445e-09,
   // 1.458333e-09,
   // 1.464995e-09,
   // 1.512718e-09,
   // 1.562103e-09,
   // 1.589286e-09,
   // 1.617086e-09,
   // 1.678399e-09,
   // 1.720238e-09,
   // 1.745238e-09,
   // 1.821439e-09,
   // 1.85119e-09,
   // 1.908749e-09,
   // 1.982143e-09,
   // 2.008371e-09,
   // 2.113095e-09,
   // 2.128798e-09,
   // 2.244048e-09,
   // 2.285128e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.510272e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.387336e-09,
   // 3.422619e-09,
   // 3.553571e-09,
   // 3.675958e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.886699e-09,
   // 3.946429e-09,
   // 4.065829e-09,
   // 4.077381e-09,
   // 4.208333e-09,
   // 4.222517e-09,
   // 4.339286e-09,
   // 4.364195e-09,
   // 4.470238e-09,
   // 4.494836e-09,
   // 4.601191e-09,
   // 4.616578e-09,
   // 4.730715e-09,
   // 4.732143e-09,
   // 4.837696e-09};
   // Double_t Graph0_fy11[161] = {
   // 5.125e-10,
   // 5.081672e-10,
   // 4.946429e-10,
   // 4.84645e-10,
   // 4.767857e-10,
   // 4.594989e-10,
   // 4.589286e-10,
   // 4.410714e-10,
   // 4.324012e-10,
   // 4.232143e-10,
   // 4.053571e-10,
   // 4.032771e-10,
   // 3.875e-10,
   // 3.716383e-10,
   // 3.696429e-10,
   // 3.517857e-10,
   // 3.369119e-10,
   // 3.339286e-10,
   // 3.160714e-10,
   // 2.982254e-10,
   // 2.982143e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.533681e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.97878e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.023273e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.821429e-11,
   // 4.033954e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -2.321429e-11,
   // -3.261218e-11,
   // -4.107143e-11,
   // -4.174634e-11,
   // -4.25078e-11,
   // -4.318491e-11,
   // -4.378983e-11,
   // -4.433115e-11,
   // -4.48172e-11,
   // -4.525403e-11,
   // -4.56467e-11,
   // -4.599972e-11,
   // -4.631689e-11,
   // -4.660075e-11,
   // -4.685429e-11,
   // -4.707901e-11,
   // -4.727672e-11,
   // -4.744874e-11,
   // -4.759589e-11,
   // -4.771879e-11,
   // -4.781743e-11,
   // -4.789194e-11,
   // -4.794183e-11,
   // -4.796617e-11,
   // -4.796369e-11,
   // -4.793239e-11,
   // -4.786998e-11,
   // -4.777301e-11,
   // -4.763703e-11,
   // -4.745651e-11,
   // -4.722382e-11,
   // -4.692887e-11,
   // -4.655802e-11,
   // -4.609297e-11,
   // -4.550684e-11,
   // -4.476207e-11,
   // -4.380097e-11,
   // -4.253361e-11,
   // -4.107143e-11,
   // -3.532993e-11,
   // -2.321429e-11,
   // -5.357143e-12,
   // 1.25e-11,
   // 2.208371e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.214299e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.116798e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.589286e-10,
   // 4.741992e-10,
   // 4.767857e-10,
   // 4.946429e-10,
   // 5.125e-10,
   // 5.220171e-10,
   // 5.303571e-10,
   // 5.482143e-10,
   // 5.600564e-10,
   // 5.660714e-10,
   // 5.839286e-10,
   // 5.907278e-10,
   // 6.017857e-10,
   // 6.155655e-10,
   // 6.196429e-10,
   // 6.355613e-10,
   // 6.375e-10,
   // 6.51439e-10,
   // 6.553571e-10,
   // 6.637637e-10,
   // 6.730001e-10,
   // 6.732143e-10,
   // 6.793823e-10,
   // 6.832686e-10,
   // 6.848653e-10,
   // 6.843456e-10,
   // 6.818738e-10,
   // 6.775775e-10,
   // 6.732143e-10,
   // 6.715822e-10,
   // 6.639168e-10,
   // 6.553571e-10,
   // 6.547494e-10,
   // 6.440483e-10,
   // 6.375e-10,
   // 6.319281e-10,
   // 6.196429e-10,
   // 6.18434e-10,
   // 6.035241e-10,
   // 6.017857e-10,
   // 5.872373e-10,
   // 5.839286e-10,
   // 5.695952e-10,
   // 5.660714e-10,
   // 5.505751e-10,
   // 5.482143e-10,
   // 5.303571e-10,
   // 5.301294e-10,
   // 5.125e-10};
   // TGraph *graph = new TGraph(161,Graph0_fx11,Graph0_fy11);
   // graph->SetName("Graph0");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#ffffff");
   // graph->SetFillColor(ci);
   
   // TH1F *Graph_Graph011 = new TH1F("Graph_Graph011","Graph",161,5.950875e-10,6.690924e-09);
   // Graph_Graph011->SetMinimum(-1.212493e-10);
   // Graph_Graph011->SetMaximum(7.581485e-10);
   // Graph_Graph011->SetDirectory(0);
   // Graph_Graph011->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph011->SetLineColor(ci);
   // Graph_Graph011->GetXaxis()->SetLabelFont(42);
   // Graph_Graph011->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph011->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph011->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph011->GetXaxis()->SetTitleFont(42);
   // Graph_Graph011->GetYaxis()->SetLabelFont(42);
   // Graph_Graph011->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph011->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph011->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph011->GetYaxis()->SetTitleFont(42);
   // Graph_Graph011->GetZaxis()->SetLabelFont(42);
   // Graph_Graph011->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph011->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph011->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph011->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph011);
   
   // graph->Draw("f");
   
   // Double_t Graph1_fx12[161] = {
   // 4.837696e-09,
   // 4.863095e-09,
   // 4.939104e-09,
   // 4.994048e-09,
   // 5.035624e-09,
   // 5.125e-09,
   // 5.127849e-09,
   // 5.214835e-09,
   // 5.255952e-09,
   // 5.298138e-09,
   // 5.377898e-09,
   // 5.386905e-09,
   // 5.453256e-09,
   // 5.517857e-09,
   // 5.525769e-09,
   // 5.594046e-09,
   // 5.64881e-09,
   // 5.659532e-09,
   // 5.721036e-09,
   // 5.779762e-09,
   // 5.779798e-09,
   // 5.834367e-09,
   // 5.885944e-09,
   // 5.910714e-09,
   // 5.933896e-09,
   // 5.978053e-09,
   // 6.018763e-09,
   // 6.041667e-09,
   // 6.055516e-09,
   // 6.087946e-09,
   // 6.116251e-09,
   // 6.140107e-09,
   // 6.15922e-09,
   // 6.172619e-09,
   // 6.173031e-09,
   // 6.181056e-09,
   // 6.182937e-09,
   // 6.178079e-09,
   // 6.172619e-09,
   // 6.165497e-09,
   // 6.144165e-09,
   // 6.113011e-09,
   // 6.070677e-09,
   // 6.041667e-09,
   // 6.014609e-09,
   // 5.910714e-09,
   // 5.779762e-09,
   // 5.64881e-09,
   // 5.517857e-09,
   // 5.386905e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.589286e-09,
   // 1.458333e-09,
   // 1.34569e-09,
   // 1.327381e-09,
   // 1.293176e-09,
   // 1.249939e-09,
   // 1.213096e-09,
   // 1.196429e-09,
   // 1.183737e-09,
   // 1.161069e-09,
   // 1.14261e-09,
   // 1.128056e-09,
   // 1.117088e-09,
   // 1.109403e-09,
   // 1.104792e-09,
   // 1.103074e-09,
   // 1.104002e-09,
   // 1.107449e-09,
   // 1.113238e-09,
   // 1.121266e-09,
   // 1.131394e-09,
   // 1.143484e-09,
   // 1.15747e-09,
   // 1.173247e-09,
   // 1.190706e-09,
   // 1.196429e-09,
   // 1.211803e-09,
   // 1.235535e-09,
   // 1.260964e-09,
   // 1.28805e-09,
   // 1.316713e-09,
   // 1.327381e-09,
   // 1.34987e-09,
   // 1.386342e-09,
   // 1.424445e-09,
   // 1.458333e-09,
   // 1.464995e-09,
   // 1.512718e-09,
   // 1.562103e-09,
   // 1.589286e-09,
   // 1.617086e-09,
   // 1.678399e-09,
   // 1.720238e-09,
   // 1.745238e-09,
   // 1.821439e-09,
   // 1.85119e-09,
   // 1.908749e-09,
   // 1.982143e-09,
   // 2.008371e-09,
   // 2.113095e-09,
   // 2.128798e-09,
   // 2.244048e-09,
   // 2.285128e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.510272e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.387336e-09,
   // 3.422619e-09,
   // 3.553571e-09,
   // 3.675958e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.886699e-09,
   // 3.946429e-09,
   // 4.065829e-09,
   // 4.077381e-09,
   // 4.208333e-09,
   // 4.222517e-09,
   // 4.339286e-09,
   // 4.364195e-09,
   // 4.470238e-09,
   // 4.494836e-09,
   // 4.601191e-09,
   // 4.616578e-09,
   // 4.730715e-09,
   // 4.732143e-09,
   // 4.837696e-09};
   // Double_t Graph1_fy12[161] = {
   // 5.125e-10,
   // 5.081672e-10,
   // 4.946429e-10,
   // 4.84645e-10,
   // 4.767857e-10,
   // 4.594989e-10,
   // 4.589286e-10,
   // 4.410714e-10,
   // 4.324012e-10,
   // 4.232143e-10,
   // 4.053571e-10,
   // 4.032771e-10,
   // 3.875e-10,
   // 3.716383e-10,
   // 3.696429e-10,
   // 3.517857e-10,
   // 3.369119e-10,
   // 3.339286e-10,
   // 3.160714e-10,
   // 2.982254e-10,
   // 2.982143e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.533681e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.97878e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.023273e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.821429e-11,
   // 4.033954e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -2.321429e-11,
   // -3.261218e-11,
   // -4.107143e-11,
   // -4.174634e-11,
   // -4.25078e-11,
   // -4.318491e-11,
   // -4.378983e-11,
   // -4.433115e-11,
   // -4.48172e-11,
   // -4.525403e-11,
   // -4.56467e-11,
   // -4.599972e-11,
   // -4.631689e-11,
   // -4.660075e-11,
   // -4.685429e-11,
   // -4.707901e-11,
   // -4.727672e-11,
   // -4.744874e-11,
   // -4.759589e-11,
   // -4.771879e-11,
   // -4.781743e-11,
   // -4.789194e-11,
   // -4.794183e-11,
   // -4.796617e-11,
   // -4.796369e-11,
   // -4.793239e-11,
   // -4.786998e-11,
   // -4.777301e-11,
   // -4.763703e-11,
   // -4.745651e-11,
   // -4.722382e-11,
   // -4.692887e-11,
   // -4.655802e-11,
   // -4.609297e-11,
   // -4.550684e-11,
   // -4.476207e-11,
   // -4.380097e-11,
   // -4.253361e-11,
   // -4.107143e-11,
   // -3.532993e-11,
   // -2.321429e-11,
   // -5.357143e-12,
   // 1.25e-11,
   // 2.208371e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.214299e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.116798e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.589286e-10,
   // 4.741992e-10,
   // 4.767857e-10,
   // 4.946429e-10,
   // 5.125e-10,
   // 5.220171e-10,
   // 5.303571e-10,
   // 5.482143e-10,
   // 5.600564e-10,
   // 5.660714e-10,
   // 5.839286e-10,
   // 5.907278e-10,
   // 6.017857e-10,
   // 6.155655e-10,
   // 6.196429e-10,
   // 6.355613e-10,
   // 6.375e-10,
   // 6.51439e-10,
   // 6.553571e-10,
   // 6.637637e-10,
   // 6.730001e-10,
   // 6.732143e-10,
   // 6.793823e-10,
   // 6.832686e-10,
   // 6.848653e-10,
   // 6.843456e-10,
   // 6.818738e-10,
   // 6.775775e-10,
   // 6.732143e-10,
   // 6.715822e-10,
   // 6.639168e-10,
   // 6.553571e-10,
   // 6.547494e-10,
   // 6.440483e-10,
   // 6.375e-10,
   // 6.319281e-10,
   // 6.196429e-10,
   // 6.18434e-10,
   // 6.035241e-10,
   // 6.017857e-10,
   // 5.872373e-10,
   // 5.839286e-10,
   // 5.695952e-10,
   // 5.660714e-10,
   // 5.505751e-10,
   // 5.482143e-10,
   // 5.303571e-10,
   // 5.301294e-10,
   // 5.125e-10};
   // graph = new TGraph(161,Graph1_fx12,Graph1_fy12);
   // graph->SetName("Graph1");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#54ba90");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#7772df");
   // graph->SetLineColor(ci);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph112 = new TH1F("Graph_Graph112","Graph",161,5.950875e-10,6.690924e-09);
   // Graph_Graph112->SetMinimum(-1.212493e-10);
   // Graph_Graph112->SetMaximum(7.581485e-10);
   // Graph_Graph112->SetDirectory(0);
   // Graph_Graph112->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph112->SetLineColor(ci);
   // Graph_Graph112->GetXaxis()->SetLabelFont(42);
   // Graph_Graph112->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph112->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph112->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph112->GetXaxis()->SetTitleFont(42);
   // Graph_Graph112->GetYaxis()->SetLabelFont(42);
   // Graph_Graph112->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph112->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph112->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph112->GetYaxis()->SetTitleFont(42);
   // Graph_Graph112->GetZaxis()->SetLabelFont(42);
   // Graph_Graph112->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph112->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph112->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph112->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph112);
   
   // graph->Draw("l");
   
   // Double_t Graph2_fx13[133] = {
   // 4.470238e-09,
   // 4.519836e-09,
   // 4.601191e-09,
   // 4.620167e-09,
   // 4.713366e-09,
   // 4.732143e-09,
   // 4.800178e-09,
   // 4.863095e-09,
   // 4.88228e-09,
   // 4.958614e-09,
   // 4.994048e-09,
   // 5.030322e-09,
   // 5.097368e-09,
   // 5.125e-09,
   // 5.159769e-09,
   // 5.217645e-09,
   // 5.255952e-09,
   // 5.271271e-09,
   // 5.319878e-09,
   // 5.364385e-09,
   // 5.386905e-09,
   // 5.404049e-09,
   // 5.438473e-09,
   // 5.468103e-09,
   // 5.49249e-09,
   // 5.511132e-09,
   // 5.517857e-09,
   // 5.523474e-09,
   // 5.528949e-09,
   // 5.527149e-09,
   // 5.517857e-09,
   // 5.517177e-09,
   // 5.4976e-09,
   // 5.467391e-09,
   // 5.425007e-09,
   // 5.386905e-09,
   // 5.367914e-09,
   // 5.292285e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.709174e-09,
   // 1.637496e-09,
   // 1.589286e-09,
   // 1.577394e-09,
   // 1.531276e-09,
   // 1.492429e-09,
   // 1.460204e-09,
   // 1.458333e-09,
   // 1.437148e-09,
   // 1.419249e-09,
   // 1.405969e-09,
   // 1.396941e-09,
   // 1.391888e-09,
   // 1.390525e-09,
   // 1.392685e-09,
   // 1.398104e-09,
   // 1.406603e-09,
   // 1.418051e-09,
   // 1.432238e-09,
   // 1.449066e-09,
   // 1.458333e-09,
   // 1.469924e-09,
   // 1.494939e-09,
   // 1.522593e-09,
   // 1.552757e-09,
   // 1.585338e-09,
   // 1.589286e-09,
   // 1.625189e-09,
   // 1.668298e-09,
   // 1.713906e-09,
   // 1.720238e-09,
   // 1.769006e-09,
   // 1.827886e-09,
   // 1.85119e-09,
   // 1.89646e-09,
   // 1.972369e-09,
   // 1.982143e-09,
   // 2.065086e-09,
   // 2.113095e-09,
   // 2.174531e-09,
   // 2.244048e-09,
   // 2.313182e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.506918e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.422619e-09,
   // 3.427272e-09,
   // 3.553571e-09,
   // 3.677776e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.866761e-09,
   // 3.946429e-09,
   // 4.027374e-09,
   // 4.077381e-09,
   // 4.168734e-09,
   // 4.208333e-09,
   // 4.296011e-09,
   // 4.339286e-09,
   // 4.412258e-09,
   // 4.470238e-09};
   // Double_t Graph2_fy13[133] = {
   // 4.317059e-10,
   // 4.232143e-10,
   // 4.088784e-10,
   // 4.053571e-10,
   // 3.875e-10,
   // 3.83777e-10,
   // 3.696429e-10,
   // 3.560947e-10,
   // 3.517857e-10,
   // 3.339286e-10,
   // 3.25275e-10,
   // 3.160714e-10,
   // 2.982143e-10,
   // 2.904562e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.498607e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.989142e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.100274e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.938892e-11,
   // 4.821429e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -1.746386e-11,
   // -2.321429e-11,
   // -4.107143e-11,
   // -4.12364e-11,
   // -4.178407e-11,
   // -4.227638e-11,
   // -4.271898e-11,
   // -4.311664e-11,
   // -4.347253e-11,
   // -4.379041e-11,
   // -4.407214e-11,
   // -4.432003e-11,
   // -4.453569e-11,
   // -4.472019e-11,
   // -4.487428e-11,
   // -4.499795e-11,
   // -4.509136e-11,
   // -4.515392e-11,
   // -4.518442e-11,
   // -4.518131e-11,
   // -4.514208e-11,
   // -4.506383e-11,
   // -4.494226e-11,
   // -4.477177e-11,
   // -4.454543e-11,
   // -4.425371e-11,
   // -4.38839e-11,
   // -4.341895e-11,
   // -4.283589e-11,
   // -4.210103e-11,
   // -4.116728e-11,
   // -4.107143e-11,
   // -2.321429e-11,
   // -9.261634e-12,
   // -5.357143e-12,
   // 1.25e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 4.949951e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.710807e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.538133e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.077197e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.478458e-10,
   // 4.589286e-10,
   // 4.767857e-10,
   // 4.79005e-10,
   // 4.946429e-10,
   // 5.033902e-10,
   // 5.125e-10,
   // 5.224971e-10,
   // 5.303571e-10,
   // 5.37185e-10,
   // 5.481569e-10,
   // 5.482143e-10,
   // 5.557428e-10,
   // 5.604601e-10,
   // 5.625508e-10,
   // 5.622215e-10,
   // 5.596657e-10,
   // 5.550418e-10,
   // 5.485104e-10,
   // 5.482143e-10,
   // 5.400149e-10,
   // 5.303571e-10,
   // 5.298217e-10,
   // 5.178013e-10,
   // 5.125e-10,
   // 5.040863e-10,
   // 4.946429e-10,
   // 4.886698e-10,
   // 4.767857e-10,
   // 4.715086e-10,
   // 4.589286e-10,
   // 4.525531e-10,
   // 4.410714e-10,
   // 4.317059e-10};
   // TGraph* graph = new TGraph(133,Graph2_fx13,Graph2_fy13);
   // graph->SetName("Graph2");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#f9fcff");
   // graph->SetFillColor(ci);
   
   // TH1F *Graph_Graph213 = new TH1F("Graph_Graph213","Graph",133,9.766827e-10,5.942792e-09);
   // Graph_Graph213->SetMinimum(-1.059579e-10);
   // Graph_Graph213->SetMaximum(6.233243e-10);
   // Graph_Graph213->SetDirectory(0);
   // Graph_Graph213->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph213->SetLineColor(ci);
   // Graph_Graph213->GetXaxis()->SetLabelFont(42);
   // Graph_Graph213->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph213->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph213->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph213->GetXaxis()->SetTitleFont(42);
   // Graph_Graph213->GetYaxis()->SetLabelFont(42);
   // Graph_Graph213->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph213->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph213->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph213->GetYaxis()->SetTitleFont(42);
   // Graph_Graph213->GetZaxis()->SetLabelFont(42);
   // Graph_Graph213->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph213->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph213->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph213->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph213);
   
   // graph->Draw("f");
   
   // Double_t Graph3_fx14[133] = {
   // 4.470238e-09,
   // 4.519836e-09,
   // 4.601191e-09,
   // 4.620167e-09,
   // 4.713366e-09,
   // 4.732143e-09,
   // 4.800178e-09,
   // 4.863095e-09,
   // 4.88228e-09,
   // 4.958614e-09,
   // 4.994048e-09,
   // 5.030322e-09,
   // 5.097368e-09,
   // 5.125e-09,
   // 5.159769e-09,
   // 5.217645e-09,
   // 5.255952e-09,
   // 5.271271e-09,
   // 5.319878e-09,
   // 5.364385e-09,
   // 5.386905e-09,
   // 5.404049e-09,
   // 5.438473e-09,
   // 5.468103e-09,
   // 5.49249e-09,
   // 5.511132e-09,
   // 5.517857e-09,
   // 5.523474e-09,
   // 5.528949e-09,
   // 5.527149e-09,
   // 5.517857e-09,
   // 5.517177e-09,
   // 5.4976e-09,
   // 5.467391e-09,
   // 5.425007e-09,
   // 5.386905e-09,
   // 5.367914e-09,
   // 5.292285e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.709174e-09,
   // 1.637496e-09,
   // 1.589286e-09,
   // 1.577394e-09,
   // 1.531276e-09,
   // 1.492429e-09,
   // 1.460204e-09,
   // 1.458333e-09,
   // 1.437148e-09,
   // 1.419249e-09,
   // 1.405969e-09,
   // 1.396941e-09,
   // 1.391888e-09,
   // 1.390525e-09,
   // 1.392685e-09,
   // 1.398104e-09,
   // 1.406603e-09,
   // 1.418051e-09,
   // 1.432238e-09,
   // 1.449066e-09,
   // 1.458333e-09,
   // 1.469924e-09,
   // 1.494939e-09,
   // 1.522593e-09,
   // 1.552757e-09,
   // 1.585338e-09,
   // 1.589286e-09,
   // 1.625189e-09,
   // 1.668298e-09,
   // 1.713906e-09,
   // 1.720238e-09,
   // 1.769006e-09,
   // 1.827886e-09,
   // 1.85119e-09,
   // 1.89646e-09,
   // 1.972369e-09,
   // 1.982143e-09,
   // 2.065086e-09,
   // 2.113095e-09,
   // 2.174531e-09,
   // 2.244048e-09,
   // 2.313182e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.506918e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.422619e-09,
   // 3.427272e-09,
   // 3.553571e-09,
   // 3.677776e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.866761e-09,
   // 3.946429e-09,
   // 4.027374e-09,
   // 4.077381e-09,
   // 4.168734e-09,
   // 4.208333e-09,
   // 4.296011e-09,
   // 4.339286e-09,
   // 4.412258e-09,
   // 4.470238e-09};
   // Double_t Graph3_fy14[133] = {
   // 4.317059e-10,
   // 4.232143e-10,
   // 4.088784e-10,
   // 4.053571e-10,
   // 3.875e-10,
   // 3.83777e-10,
   // 3.696429e-10,
   // 3.560947e-10,
   // 3.517857e-10,
   // 3.339286e-10,
   // 3.25275e-10,
   // 3.160714e-10,
   // 2.982143e-10,
   // 2.904562e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.498607e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.989142e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.100274e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.938892e-11,
   // 4.821429e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -1.746386e-11,
   // -2.321429e-11,
   // -4.107143e-11,
   // -4.12364e-11,
   // -4.178407e-11,
   // -4.227638e-11,
   // -4.271898e-11,
   // -4.311664e-11,
   // -4.347253e-11,
   // -4.379041e-11,
   // -4.407214e-11,
   // -4.432003e-11,
   // -4.453569e-11,
   // -4.472019e-11,
   // -4.487428e-11,
   // -4.499795e-11,
   // -4.509136e-11,
   // -4.515392e-11,
   // -4.518442e-11,
   // -4.518131e-11,
   // -4.514208e-11,
   // -4.506383e-11,
   // -4.494226e-11,
   // -4.477177e-11,
   // -4.454543e-11,
   // -4.425371e-11,
   // -4.38839e-11,
   // -4.341895e-11,
   // -4.283589e-11,
   // -4.210103e-11,
   // -4.116728e-11,
   // -4.107143e-11,
   // -2.321429e-11,
   // -9.261634e-12,
   // -5.357143e-12,
   // 1.25e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 4.949951e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.710807e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.538133e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.077197e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.478458e-10,
   // 4.589286e-10,
   // 4.767857e-10,
   // 4.79005e-10,
   // 4.946429e-10,
   // 5.033902e-10,
   // 5.125e-10,
   // 5.224971e-10,
   // 5.303571e-10,
   // 5.37185e-10,
   // 5.481569e-10,
   // 5.482143e-10,
   // 5.557428e-10,
   // 5.604601e-10,
   // 5.625508e-10,
   // 5.622215e-10,
   // 5.596657e-10,
   // 5.550418e-10,
   // 5.485104e-10,
   // 5.482143e-10,
   // 5.400149e-10,
   // 5.303571e-10,
   // 5.298217e-10,
   // 5.178013e-10,
   // 5.125e-10,
   // 5.040863e-10,
   // 4.946429e-10,
   // 4.886698e-10,
   // 4.767857e-10,
   // 4.715086e-10,
   // 4.589286e-10,
   // 4.525531e-10,
   // 4.410714e-10,
   // 4.317059e-10};
   // TGraph* graph = new TGraph(133,Graph3_fx14,Graph3_fy14);
   // graph->SetName("Graph3");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#9ebd6d");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#6c68dd");
   // graph->SetLineColor(ci);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph314 = new TH1F("Graph_Graph314","Graph",133,9.766827e-10,5.942792e-09);
   // Graph_Graph314->SetMinimum(-1.059579e-10);
   // Graph_Graph314->SetMaximum(6.233243e-10);
   // Graph_Graph314->SetDirectory(0);
   // Graph_Graph314->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph314->SetLineColor(ci);
   // Graph_Graph314->GetXaxis()->SetLabelFont(42);
   // Graph_Graph314->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph314->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph314->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph314->GetXaxis()->SetTitleFont(42);
   // Graph_Graph314->GetYaxis()->SetLabelFont(42);
   // Graph_Graph314->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph314->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph314->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph314->GetYaxis()->SetTitleFont(42);
   // Graph_Graph314->GetZaxis()->SetLabelFont(42);
   // Graph_Graph314->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph314->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph314->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph314->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph314);
   
   // graph->Draw("l");
   
   Double_t Graph4_fx15[107] = {
   3.946429e-09,
   4.039739e-09,
   4.077381e-09,
   4.153719e-09,
   4.208333e-09,
   4.256241e-09,
   4.339286e-09,
   4.349812e-09,
   4.433605e-09,
   4.470238e-09,
   4.510507e-09,
   4.5808e-09,
   4.601191e-09,
   4.644002e-09,
   4.701298e-09,
   4.732143e-09,
   4.752455e-09,
   4.796883e-09,
   4.835647e-09,
   4.863095e-09,
   4.86815e-09,
   4.893151e-09,
   4.911153e-09,
   4.921711e-09,
   4.923866e-09,
   4.916807e-09,
   4.899359e-09,
   4.870124e-09,
   4.863095e-09,
   4.825578e-09,
   4.764334e-09,
   4.732143e-09,
   4.680785e-09,
   4.601191e-09,
   4.568431e-09,
   4.470238e-09,
   4.339286e-09,
   4.208333e-09,
   4.077381e-09,
   3.946429e-09,
   3.815476e-09,
   3.684524e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.244048e-09,
   2.150119e-09,
   2.113095e-09,
   2.040095e-09,
   1.982143e-09,
   1.954091e-09,
   1.887579e-09,
   1.85119e-09,
   1.834167e-09,
   1.79416e-09,
   1.761914e-09,
   1.736918e-09,
   1.720238e-09,
   1.718916e-09,
   1.708709e-09,
   1.703631e-09,
   1.70341e-09,
   1.707786e-09,
   1.716454e-09,
   1.720238e-09,
   1.730657e-09,
   1.750012e-09,
   1.773696e-09,
   1.801485e-09,
   1.833171e-09,
   1.85119e-09,
   1.871708e-09,
   1.91772e-09,
   1.967803e-09,
   1.982143e-09,
   2.029562e-09,
   2.098754e-09,
   2.113095e-09,
   2.185329e-09,
   2.244048e-09,
   2.289418e-09,
   2.375e-09,
   2.42692e-09,
   2.505952e-09,
   2.634863e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.316681e-09,
   3.422619e-09,
   3.553571e-09,
   3.577657e-09,
   3.684524e-09,
   3.760397e-09,
   3.815476e-09,
   3.910735e-09,
   3.946429e-09};
   Double_t Graph4_fy15[107] = {
   3.829159e-10,
   3.696429e-10,
   3.640822e-10,
   3.517857e-10,
   3.426059e-10,
   3.339286e-10,
   3.182033e-10,
   3.160714e-10,
   2.982143e-10,
   2.899669e-10,
   2.803571e-10,
   2.625e-10,
   2.56939e-10,
   2.446429e-10,
   2.267857e-10,
   2.162228e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.582324e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   4.821429e-11,
   3.035714e-11,
   2.738504e-11,
   1.25e-11,
   -5.357143e-12,
   -1.256579e-11,
   -2.321429e-11,
   -3.618537e-11,
   -4.107143e-11,
   -4.134681e-11,
   -4.167403e-11,
   -4.196193e-11,
   -4.22124e-11,
   -4.242668e-11,
   -4.260564e-11,
   -4.274927e-11,
   -4.285777e-11,
   -4.293042e-11,
   -4.296585e-11,
   -4.296224e-11,
   -4.291667e-11,
   -4.28258e-11,
   -4.268459e-11,
   -4.248659e-11,
   -4.222372e-11,
   -4.18849e-11,
   -4.14554e-11,
   -4.107143e-11,
   -3.562742e-11,
   -2.321429e-11,
   -1.17468e-11,
   -5.357143e-12,
   1.25e-11,
   2.411636e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.002946e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.96393e-10,
   2.089286e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.803571e-10,
   2.894558e-10,
   2.982143e-10,
   3.160714e-10,
   3.339286e-10,
   3.386859e-10,
   3.517857e-10,
   3.696429e-10,
   3.731335e-10,
   3.875e-10,
   3.985625e-10,
   4.053571e-10,
   4.175559e-10,
   4.232143e-10,
   4.314544e-10,
   4.410714e-10,
   4.412178e-10,
   4.472178e-10,
   4.50105e-10,
   4.501125e-10,
   4.475009e-10,
   4.424642e-10,
   4.410714e-10,
   4.349951e-10,
   4.253561e-10,
   4.232143e-10,
   4.134172e-10,
   4.053571e-10,
   3.993078e-10,
   3.875e-10,
   3.829159e-10};
   TGraph* graph = new TGraph(107,Graph4_fx15,Graph4_fy15);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph415 = new TH1F("Graph_Graph415","Graph",107,1.381364e-09,5.245911e-09);
   Graph_Graph415->SetMinimum(-9.227369e-11);
   Graph_Graph415->SetMaximum(4.994204e-10);
   Graph_Graph415->SetDirectory(0);
   Graph_Graph415->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph415->SetLineColor(ci);
   Graph_Graph415->GetXaxis()->SetLabelFont(42);
   Graph_Graph415->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph415->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph415->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph415->GetXaxis()->SetTitleFont(42);
   Graph_Graph415->GetYaxis()->SetLabelFont(42);
   Graph_Graph415->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph415->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph415->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph415->GetYaxis()->SetTitleFont(42);
   Graph_Graph415->GetZaxis()->SetLabelFont(42);
   Graph_Graph415->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph415->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph415->GetZaxis()->SetTitleOffset(1);
   Graph_Graph415->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph415);
   
   graph->Draw("f");
   
   Double_t Graph5_fx16[107] = {
   3.946429e-09,
   4.039739e-09,
   4.077381e-09,
   4.153719e-09,
   4.208333e-09,
   4.256241e-09,
   4.339286e-09,
   4.349812e-09,
   4.433605e-09,
   4.470238e-09,
   4.510507e-09,
   4.5808e-09,
   4.601191e-09,
   4.644002e-09,
   4.701298e-09,
   4.732143e-09,
   4.752455e-09,
   4.796883e-09,
   4.835647e-09,
   4.863095e-09,
   4.86815e-09,
   4.893151e-09,
   4.911153e-09,
   4.921711e-09,
   4.923866e-09,
   4.916807e-09,
   4.899359e-09,
   4.870124e-09,
   4.863095e-09,
   4.825578e-09,
   4.764334e-09,
   4.732143e-09,
   4.680785e-09,
   4.601191e-09,
   4.568431e-09,
   4.470238e-09,
   4.339286e-09,
   4.208333e-09,
   4.077381e-09,
   3.946429e-09,
   3.815476e-09,
   3.684524e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.244048e-09,
   2.150119e-09,
   2.113095e-09,
   2.040095e-09,
   1.982143e-09,
   1.954091e-09,
   1.887579e-09,
   1.85119e-09,
   1.834167e-09,
   1.79416e-09,
   1.761914e-09,
   1.736918e-09,
   1.720238e-09,
   1.718916e-09,
   1.708709e-09,
   1.703631e-09,
   1.70341e-09,
   1.707786e-09,
   1.716454e-09,
   1.720238e-09,
   1.730657e-09,
   1.750012e-09,
   1.773696e-09,
   1.801485e-09,
   1.833171e-09,
   1.85119e-09,
   1.871708e-09,
   1.91772e-09,
   1.967803e-09,
   1.982143e-09,
   2.029562e-09,
   2.098754e-09,
   2.113095e-09,
   2.185329e-09,
   2.244048e-09,
   2.289418e-09,
   2.375e-09,
   2.42692e-09,
   2.505952e-09,
   2.634863e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.316681e-09,
   3.422619e-09,
   3.553571e-09,
   3.577657e-09,
   3.684524e-09,
   3.760397e-09,
   3.815476e-09,
   3.910735e-09,
   3.946429e-09};
   Double_t Graph5_fy16[107] = {
   3.829159e-10,
   3.696429e-10,
   3.640822e-10,
   3.517857e-10,
   3.426059e-10,
   3.339286e-10,
   3.182033e-10,
   3.160714e-10,
   2.982143e-10,
   2.899669e-10,
   2.803571e-10,
   2.625e-10,
   2.56939e-10,
   2.446429e-10,
   2.267857e-10,
   2.162228e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.582324e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   4.821429e-11,
   3.035714e-11,
   2.738504e-11,
   1.25e-11,
   -5.357143e-12,
   -1.256579e-11,
   -2.321429e-11,
   -3.618537e-11,
   -4.107143e-11,
   -4.134681e-11,
   -4.167403e-11,
   -4.196193e-11,
   -4.22124e-11,
   -4.242668e-11,
   -4.260564e-11,
   -4.274927e-11,
   -4.285777e-11,
   -4.293042e-11,
   -4.296585e-11,
   -4.296224e-11,
   -4.291667e-11,
   -4.28258e-11,
   -4.268459e-11,
   -4.248659e-11,
   -4.222372e-11,
   -4.18849e-11,
   -4.14554e-11,
   -4.107143e-11,
   -3.562742e-11,
   -2.321429e-11,
   -1.17468e-11,
   -5.357143e-12,
   1.25e-11,
   2.411636e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.002946e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.96393e-10,
   2.089286e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.803571e-10,
   2.894558e-10,
   2.982143e-10,
   3.160714e-10,
   3.339286e-10,
   3.386859e-10,
   3.517857e-10,
   3.696429e-10,
   3.731335e-10,
   3.875e-10,
   3.985625e-10,
   4.053571e-10,
   4.175559e-10,
   4.232143e-10,
   4.314544e-10,
   4.410714e-10,
   4.412178e-10,
   4.472178e-10,
   4.50105e-10,
   4.501125e-10,
   4.475009e-10,
   4.424642e-10,
   4.410714e-10,
   4.349951e-10,
   4.253561e-10,
   4.232143e-10,
   4.134172e-10,
   4.053571e-10,
   3.993078e-10,
   3.875e-10,
   3.829159e-10};
   graph = new TGraph(107,Graph5_fx16,Graph5_fy16);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph516 = new TH1F("Graph_Graph516","Graph",107,1.381364e-09,5.245911e-09);
   Graph_Graph516->SetMinimum(-9.227369e-11);
   Graph_Graph516->SetMaximum(4.994204e-10);
   Graph_Graph516->SetDirectory(0);
   Graph_Graph516->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph516->SetLineColor(ci);
   Graph_Graph516->GetXaxis()->SetLabelFont(42);
   Graph_Graph516->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph516->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph516->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph516->GetXaxis()->SetTitleFont(42);
   Graph_Graph516->GetYaxis()->SetLabelFont(42);
   Graph_Graph516->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph516->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph516->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph516->GetYaxis()->SetTitleFont(42);
   Graph_Graph516->GetZaxis()->SetLabelFont(42);
   Graph_Graph516->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph516->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph516->GetZaxis()->SetTitleOffset(1);
   Graph_Graph516->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph516);
   
   graph->Draw("l");
   
   Double_t Graph6_fx17[81] = {
   3.553571e-09,
   3.572327e-09,
   3.684524e-09,
   3.719618e-09,
   3.815476e-09,
   3.840367e-09,
   3.942845e-09,
   3.946429e-09,
   4.028752e-09,
   4.077381e-09,
   4.104795e-09,
   4.169688e-09,
   4.208333e-09,
   4.225741e-09,
   4.271429e-09,
   4.309181e-09,
   4.338184e-09,
   4.339286e-09,
   4.35618e-09,
   4.364262e-09,
   4.361246e-09,
   4.345866e-09,
   4.339286e-09,
   4.314484e-09,
   4.264947e-09,
   4.208333e-09,
   4.193498e-09,
   4.089252e-09,
   4.077381e-09,
   3.946429e-09,
   3.934216e-09,
   3.815476e-09,
   3.684524e-09,
   3.66844e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.839992e-09,
   2.767857e-09,
   2.636905e-09,
   2.575232e-09,
   2.505952e-09,
   2.417162e-09,
   2.375e-09,
   2.307389e-09,
   2.244048e-09,
   2.224755e-09,
   2.165276e-09,
   2.117542e-09,
   2.113095e-09,
   2.086245e-09,
   2.064611e-09,
   2.051463e-09,
   2.046336e-09,
   2.048891e-09,
   2.058646e-09,
   2.075381e-09,
   2.098616e-09,
   2.113095e-09,
   2.13137e-09,
   2.17448e-09,
   2.224659e-09,
   2.244048e-09,
   2.290585e-09,
   2.369517e-09,
   2.375e-09,
   2.48007e-09,
   2.505952e-09,
   2.636905e-09,
   2.638056e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.367009e-09,
   3.422619e-09,
   3.553571e-09};
   Double_t Graph6_fy17[81] = {
   3.181459e-10,
   3.160714e-10,
   3.02982e-10,
   2.982143e-10,
   2.844185e-10,
   2.803571e-10,
   2.625e-10,
   2.618261e-10,
   2.446429e-10,
   2.335946e-10,
   2.267857e-10,
   2.089286e-10,
   1.969134e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.364731e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   6.203856e-11,
   4.821429e-11,
   3.035714e-11,
   1.587525e-11,
   1.25e-11,
   -5.357143e-12,
   -6.941416e-12,
   -2.203486e-11,
   -2.321429e-11,
   -3.237083e-11,
   -4.033855e-11,
   -4.107143e-11,
   -4.117647e-11,
   -4.125672e-11,
   -4.129586e-11,
   -4.129187e-11,
   -4.124153e-11,
   -4.114115e-11,
   -4.107143e-11,
   -3.739991e-11,
   -2.850152e-11,
   -2.321429e-11,
   -1.625798e-11,
   -5.357143e-12,
   7.523022e-13,
   1.25e-11,
   2.562225e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   6.827132e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   2.089286e-10,
   2.176913e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.686122e-10,
   2.803571e-10,
   2.982143e-10,
   2.993492e-10,
   3.160714e-10,
   3.19873e-10,
   3.33848e-10,
   3.339286e-10,
   3.423966e-10,
   3.468129e-10,
   3.474884e-10,
   3.44761e-10,
   3.389317e-10,
   3.339286e-10,
   3.300467e-10,
   3.181459e-10};
   graph = new TGraph(81,Graph6_fx17,Graph6_fy17);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph617 = new TH1F("Graph_Graph617","Graph",100,1.814544e-09,4.596054e-09);
   Graph_Graph617->SetMinimum(-8.017429e-11);
   Graph_Graph617->SetMaximum(3.863669e-10);
   Graph_Graph617->SetDirectory(0);
   Graph_Graph617->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph617->SetLineColor(ci);
   Graph_Graph617->GetXaxis()->SetLabelFont(42);
   Graph_Graph617->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph617->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph617->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph617->GetXaxis()->SetTitleFont(42);
   Graph_Graph617->GetYaxis()->SetLabelFont(42);
   Graph_Graph617->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph617->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph617->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph617->GetYaxis()->SetTitleFont(42);
   Graph_Graph617->GetZaxis()->SetLabelFont(42);
   Graph_Graph617->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph617->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph617->GetZaxis()->SetTitleOffset(1);
   Graph_Graph617->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph617);
   
   graph->Draw("f");
   
   Double_t Graph7_fx18[81] = {
   3.553571e-09,
   3.572327e-09,
   3.684524e-09,
   3.719618e-09,
   3.815476e-09,
   3.840367e-09,
   3.942845e-09,
   3.946429e-09,
   4.028752e-09,
   4.077381e-09,
   4.104795e-09,
   4.169688e-09,
   4.208333e-09,
   4.225741e-09,
   4.271429e-09,
   4.309181e-09,
   4.338184e-09,
   4.339286e-09,
   4.35618e-09,
   4.364262e-09,
   4.361246e-09,
   4.345866e-09,
   4.339286e-09,
   4.314484e-09,
   4.264947e-09,
   4.208333e-09,
   4.193498e-09,
   4.089252e-09,
   4.077381e-09,
   3.946429e-09,
   3.934216e-09,
   3.815476e-09,
   3.684524e-09,
   3.66844e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.839992e-09,
   2.767857e-09,
   2.636905e-09,
   2.575232e-09,
   2.505952e-09,
   2.417162e-09,
   2.375e-09,
   2.307389e-09,
   2.244048e-09,
   2.224755e-09,
   2.165276e-09,
   2.117542e-09,
   2.113095e-09,
   2.086245e-09,
   2.064611e-09,
   2.051463e-09,
   2.046336e-09,
   2.048891e-09,
   2.058646e-09,
   2.075381e-09,
   2.098616e-09,
   2.113095e-09,
   2.13137e-09,
   2.17448e-09,
   2.224659e-09,
   2.244048e-09,
   2.290585e-09,
   2.369517e-09,
   2.375e-09,
   2.48007e-09,
   2.505952e-09,
   2.636905e-09,
   2.638056e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.367009e-09,
   3.422619e-09,
   3.553571e-09};
   Double_t Graph7_fy18[81] = {
   3.181459e-10,
   3.160714e-10,
   3.02982e-10,
   2.982143e-10,
   2.844185e-10,
   2.803571e-10,
   2.625e-10,
   2.618261e-10,
   2.446429e-10,
   2.335946e-10,
   2.267857e-10,
   2.089286e-10,
   1.969134e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.364731e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   6.203856e-11,
   4.821429e-11,
   3.035714e-11,
   1.587525e-11,
   1.25e-11,
   -5.357143e-12,
   -6.941416e-12,
   -2.203486e-11,
   -2.321429e-11,
   -3.237083e-11,
   -4.033855e-11,
   -4.107143e-11,
   -4.117647e-11,
   -4.125672e-11,
   -4.129586e-11,
   -4.129187e-11,
   -4.124153e-11,
   -4.114115e-11,
   -4.107143e-11,
   -3.739991e-11,
   -2.850152e-11,
   -2.321429e-11,
   -1.625798e-11,
   -5.357143e-12,
   7.523022e-13,
   1.25e-11,
   2.562225e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   6.827132e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   2.089286e-10,
   2.176913e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.686122e-10,
   2.803571e-10,
   2.982143e-10,
   2.993492e-10,
   3.160714e-10,
   3.19873e-10,
   3.33848e-10,
   3.339286e-10,
   3.423966e-10,
   3.468129e-10,
   3.474884e-10,
   3.44761e-10,
   3.389317e-10,
   3.339286e-10,
   3.300467e-10,
   3.181459e-10};
   graph = new TGraph(81,Graph7_fx18,Graph7_fy18);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph718 = new TH1F("Graph_Graph718","Graph",100,1.814544e-09,4.596054e-09);
   Graph_Graph718->SetMinimum(-8.017429e-11);
   Graph_Graph718->SetMaximum(3.863669e-10);
   Graph_Graph718->SetDirectory(0);
   Graph_Graph718->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph718->SetLineColor(ci);
   Graph_Graph718->GetXaxis()->SetLabelFont(42);
   Graph_Graph718->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph718->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph718->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph718->GetXaxis()->SetTitleFont(42);
   Graph_Graph718->GetYaxis()->SetLabelFont(42);
   Graph_Graph718->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph718->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph718->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph718->GetYaxis()->SetTitleFont(42);
   Graph_Graph718->GetZaxis()->SetLabelFont(42);
   Graph_Graph718->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph718->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph718->GetZaxis()->SetTitleOffset(1);
   Graph_Graph718->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph718);
   
   graph->Draw("l");
   
   Double_t Graph8_fx19[51] = {
   3.291667e-09,
   3.422619e-09,
   3.440141e-09,
   3.553571e-09,
   3.563535e-09,
   3.65279e-09,
   3.684524e-09,
   3.722038e-09,
   3.773644e-09,
   3.811453e-09,
   3.815476e-09,
   3.831185e-09,
   3.835013e-09,
   3.82153e-09,
   3.815476e-09,
   3.783348e-09,
   3.716373e-09,
   3.684524e-09,
   3.599857e-09,
   3.553571e-09,
   3.422619e-09,
   3.343216e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   3.005496e-09,
   2.89881e-09,
   2.767857e-09,
   2.742906e-09,
   2.636905e-09,
   2.615077e-09,
   2.534097e-09,
   2.505952e-09,
   2.480196e-09,
   2.447801e-09,
   2.430187e-09,
   2.426831e-09,
   2.437393e-09,
   2.461296e-09,
   2.498304e-09,
   2.505952e-09,
   2.561776e-09,
   2.636905e-09,
   2.648569e-09,
   2.767857e-09,
   2.814631e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.240895e-09,
   3.291667e-09};
   Double_t Graph8_fy19[51] = {
   2.415267e-10,
   2.29017e-10,
   2.267857e-10,
   2.106696e-10,
   2.089286e-10,
   1.910714e-10,
   1.835991e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.342307e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.063867e-11,
   6.607143e-11,
   4.821429e-11,
   4.240254e-11,
   3.035714e-11,
   2.553283e-11,
   1.587673e-11,
   1.25e-11,
   1.080626e-11,
   9.608857e-12,
   1.154493e-11,
   1.25e-11,
   1.75824e-11,
   2.765837e-11,
   3.035714e-11,
   4.443148e-11,
   4.821429e-11,
   6.607143e-11,
   7.435758e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.938585e-10,
   2.089286e-10,
   2.250885e-10,
   2.267857e-10,
   2.414351e-10,
   2.446429e-10,
   2.496795e-10,
   2.519068e-10,
   2.491248e-10,
   2.446429e-10,
   2.415267e-10};
   graph = new TGraph(51,Graph8_fx19,Graph8_fy19);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph819 = new TH1F("Graph_Graph819","Graph",100,2.286012e-09,3.975832e-09);
   Graph_Graph819->SetMinimum(8.647971e-12);
   Graph_Graph819->SetMaximum(2.761366e-10);
   Graph_Graph819->SetDirectory(0);
   Graph_Graph819->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph819->SetLineColor(ci);
   Graph_Graph819->GetXaxis()->SetLabelFont(42);
   Graph_Graph819->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph819->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph819->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph819->GetXaxis()->SetTitleFont(42);
   Graph_Graph819->GetYaxis()->SetLabelFont(42);
   Graph_Graph819->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph819->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph819->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph819->GetYaxis()->SetTitleFont(42);
   Graph_Graph819->GetZaxis()->SetLabelFont(42);
   Graph_Graph819->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph819->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph819->GetZaxis()->SetTitleOffset(1);
   Graph_Graph819->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph819);
   
   graph->Draw("f");
   
   Double_t Graph9_fx20[51] = {
   3.291667e-09,
   3.422619e-09,
   3.440141e-09,
   3.553571e-09,
   3.563535e-09,
   3.65279e-09,
   3.684524e-09,
   3.722038e-09,
   3.773644e-09,
   3.811453e-09,
   3.815476e-09,
   3.831185e-09,
   3.835013e-09,
   3.82153e-09,
   3.815476e-09,
   3.783348e-09,
   3.716373e-09,
   3.684524e-09,
   3.599857e-09,
   3.553571e-09,
   3.422619e-09,
   3.343216e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   3.005496e-09,
   2.89881e-09,
   2.767857e-09,
   2.742906e-09,
   2.636905e-09,
   2.615077e-09,
   2.534097e-09,
   2.505952e-09,
   2.480196e-09,
   2.447801e-09,
   2.430187e-09,
   2.426831e-09,
   2.437393e-09,
   2.461296e-09,
   2.498304e-09,
   2.505952e-09,
   2.561776e-09,
   2.636905e-09,
   2.648569e-09,
   2.767857e-09,
   2.814631e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.240895e-09,
   3.291667e-09};
   Double_t Graph9_fy20[51] = {
   2.415267e-10,
   2.29017e-10,
   2.267857e-10,
   2.106696e-10,
   2.089286e-10,
   1.910714e-10,
   1.835991e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.342307e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.063867e-11,
   6.607143e-11,
   4.821429e-11,
   4.240254e-11,
   3.035714e-11,
   2.553283e-11,
   1.587673e-11,
   1.25e-11,
   1.080626e-11,
   9.608857e-12,
   1.154493e-11,
   1.25e-11,
   1.75824e-11,
   2.765837e-11,
   3.035714e-11,
   4.443148e-11,
   4.821429e-11,
   6.607143e-11,
   7.435758e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.938585e-10,
   2.089286e-10,
   2.250885e-10,
   2.267857e-10,
   2.414351e-10,
   2.446429e-10,
   2.496795e-10,
   2.519068e-10,
   2.491248e-10,
   2.446429e-10,
   2.415267e-10};
   graph = new TGraph(51,Graph9_fx20,Graph9_fy20);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph920 = new TH1F("Graph_Graph920","Graph",100,2.286012e-09,3.975832e-09);
   Graph_Graph920->SetMinimum(8.647971e-12);
   Graph_Graph920->SetMaximum(2.761366e-10);
   Graph_Graph920->SetDirectory(0);
   Graph_Graph920->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph920->SetLineColor(ci);
   Graph_Graph920->GetXaxis()->SetLabelFont(42);
   Graph_Graph920->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph920->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph920->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph920->GetXaxis()->SetTitleFont(42);
   Graph_Graph920->GetYaxis()->SetLabelFont(42);
   Graph_Graph920->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph920->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph920->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph920->GetYaxis()->SetTitleFont(42);
   Graph_Graph920->GetZaxis()->SetLabelFont(42);
   Graph_Graph920->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph920->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph920->GetZaxis()->SetTitleOffset(1);
   Graph_Graph920->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph920);
   
   graph->Draw("l");
   
   // Double_t Graph10_fx21[161] = {
   // 4.837696e-09,
   // 4.863095e-09,
   // 4.939104e-09,
   // 4.994048e-09,
   // 5.035624e-09,
   // 5.125e-09,
   // 5.127849e-09,
   // 5.214835e-09,
   // 5.255952e-09,
   // 5.298138e-09,
   // 5.377898e-09,
   // 5.386905e-09,
   // 5.453256e-09,
   // 5.517857e-09,
   // 5.525769e-09,
   // 5.594046e-09,
   // 5.64881e-09,
   // 5.659532e-09,
   // 5.721036e-09,
   // 5.779762e-09,
   // 5.779798e-09,
   // 5.834367e-09,
   // 5.885944e-09,
   // 5.910714e-09,
   // 5.933896e-09,
   // 5.978053e-09,
   // 6.018763e-09,
   // 6.041667e-09,
   // 6.055516e-09,
   // 6.087946e-09,
   // 6.116251e-09,
   // 6.140107e-09,
   // 6.15922e-09,
   // 6.172619e-09,
   // 6.173031e-09,
   // 6.181056e-09,
   // 6.182937e-09,
   // 6.178079e-09,
   // 6.172619e-09,
   // 6.165497e-09,
   // 6.144165e-09,
   // 6.113011e-09,
   // 6.070677e-09,
   // 6.041667e-09,
   // 6.014609e-09,
   // 5.910714e-09,
   // 5.779762e-09,
   // 5.64881e-09,
   // 5.517857e-09,
   // 5.386905e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.589286e-09,
   // 1.458333e-09,
   // 1.34569e-09,
   // 1.327381e-09,
   // 1.293176e-09,
   // 1.249939e-09,
   // 1.213096e-09,
   // 1.196429e-09,
   // 1.183737e-09,
   // 1.161069e-09,
   // 1.14261e-09,
   // 1.128056e-09,
   // 1.117088e-09,
   // 1.109403e-09,
   // 1.104792e-09,
   // 1.103074e-09,
   // 1.104002e-09,
   // 1.107449e-09,
   // 1.113238e-09,
   // 1.121266e-09,
   // 1.131394e-09,
   // 1.143484e-09,
   // 1.15747e-09,
   // 1.173247e-09,
   // 1.190706e-09,
   // 1.196429e-09,
   // 1.211803e-09,
   // 1.235535e-09,
   // 1.260964e-09,
   // 1.28805e-09,
   // 1.316713e-09,
   // 1.327381e-09,
   // 1.34987e-09,
   // 1.386342e-09,
   // 1.424445e-09,
   // 1.458333e-09,
   // 1.464995e-09,
   // 1.512718e-09,
   // 1.562103e-09,
   // 1.589286e-09,
   // 1.617086e-09,
   // 1.678399e-09,
   // 1.720238e-09,
   // 1.745238e-09,
   // 1.821439e-09,
   // 1.85119e-09,
   // 1.908749e-09,
   // 1.982143e-09,
   // 2.008371e-09,
   // 2.113095e-09,
   // 2.128798e-09,
   // 2.244048e-09,
   // 2.285128e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.510272e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.387336e-09,
   // 3.422619e-09,
   // 3.553571e-09,
   // 3.675958e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.886699e-09,
   // 3.946429e-09,
   // 4.065829e-09,
   // 4.077381e-09,
   // 4.208333e-09,
   // 4.222517e-09,
   // 4.339286e-09,
   // 4.364195e-09,
   // 4.470238e-09,
   // 4.494836e-09,
   // 4.601191e-09,
   // 4.616578e-09,
   // 4.730715e-09,
   // 4.732143e-09,
   // 4.837696e-09};
   // Double_t Graph10_fy21[161] = {
   // 5.125e-10,
   // 5.081672e-10,
   // 4.946429e-10,
   // 4.84645e-10,
   // 4.767857e-10,
   // 4.594989e-10,
   // 4.589286e-10,
   // 4.410714e-10,
   // 4.324012e-10,
   // 4.232143e-10,
   // 4.053571e-10,
   // 4.032771e-10,
   // 3.875e-10,
   // 3.716383e-10,
   // 3.696429e-10,
   // 3.517857e-10,
   // 3.369119e-10,
   // 3.339286e-10,
   // 3.160714e-10,
   // 2.982254e-10,
   // 2.982143e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.533681e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.97878e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.023273e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.821429e-11,
   // 4.033954e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -2.321429e-11,
   // -3.261218e-11,
   // -4.107143e-11,
   // -4.174634e-11,
   // -4.25078e-11,
   // -4.318491e-11,
   // -4.378983e-11,
   // -4.433115e-11,
   // -4.48172e-11,
   // -4.525403e-11,
   // -4.56467e-11,
   // -4.599972e-11,
   // -4.631689e-11,
   // -4.660075e-11,
   // -4.685429e-11,
   // -4.707901e-11,
   // -4.727672e-11,
   // -4.744874e-11,
   // -4.759589e-11,
   // -4.771879e-11,
   // -4.781743e-11,
   // -4.789194e-11,
   // -4.794183e-11,
   // -4.796617e-11,
   // -4.796369e-11,
   // -4.793239e-11,
   // -4.786998e-11,
   // -4.777301e-11,
   // -4.763703e-11,
   // -4.745651e-11,
   // -4.722382e-11,
   // -4.692887e-11,
   // -4.655802e-11,
   // -4.609297e-11,
   // -4.550684e-11,
   // -4.476207e-11,
   // -4.380097e-11,
   // -4.253361e-11,
   // -4.107143e-11,
   // -3.532993e-11,
   // -2.321429e-11,
   // -5.357143e-12,
   // 1.25e-11,
   // 2.208371e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.214299e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.116798e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.589286e-10,
   // 4.741992e-10,
   // 4.767857e-10,
   // 4.946429e-10,
   // 5.125e-10,
   // 5.220171e-10,
   // 5.303571e-10,
   // 5.482143e-10,
   // 5.600564e-10,
   // 5.660714e-10,
   // 5.839286e-10,
   // 5.907278e-10,
   // 6.017857e-10,
   // 6.155655e-10,
   // 6.196429e-10,
   // 6.355613e-10,
   // 6.375e-10,
   // 6.51439e-10,
   // 6.553571e-10,
   // 6.637637e-10,
   // 6.730001e-10,
   // 6.732143e-10,
   // 6.793823e-10,
   // 6.832686e-10,
   // 6.848653e-10,
   // 6.843456e-10,
   // 6.818738e-10,
   // 6.775775e-10,
   // 6.732143e-10,
   // 6.715822e-10,
   // 6.639168e-10,
   // 6.553571e-10,
   // 6.547494e-10,
   // 6.440483e-10,
   // 6.375e-10,
   // 6.319281e-10,
   // 6.196429e-10,
   // 6.18434e-10,
   // 6.035241e-10,
   // 6.017857e-10,
   // 5.872373e-10,
   // 5.839286e-10,
   // 5.695952e-10,
   // 5.660714e-10,
   // 5.505751e-10,
   // 5.482143e-10,
   // 5.303571e-10,
   // 5.301294e-10,
   // 5.125e-10};
   // graph = new TGraph(161,Graph10_fx21,Graph10_fy21);
   // graph->SetName("Graph10");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#54ba90");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#7772df");
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(2);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph1021 = new TH1F("Graph_Graph1021","Graph",161,5.950875e-10,6.690924e-09);
   // Graph_Graph1021->SetMinimum(-1.212493e-10);
   // Graph_Graph1021->SetMaximum(7.581485e-10);
   // Graph_Graph1021->SetDirectory(0);
   // Graph_Graph1021->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph1021->SetLineColor(ci);
   // Graph_Graph1021->GetXaxis()->SetLabelFont(42);
   // Graph_Graph1021->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph1021->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph1021->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph1021->GetXaxis()->SetTitleFont(42);
   // Graph_Graph1021->GetYaxis()->SetLabelFont(42);
   // Graph_Graph1021->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph1021->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph1021->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph1021->GetYaxis()->SetTitleFont(42);
   // Graph_Graph1021->GetZaxis()->SetLabelFont(42);
   // Graph_Graph1021->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph1021->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph1021->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph1021->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph1021);
   
   // graph->Draw("l");
   
   // Double_t Graph11_fx22[133] = {
   // 4.470238e-09,
   // 4.519836e-09,
   // 4.601191e-09,
   // 4.620167e-09,
   // 4.713366e-09,
   // 4.732143e-09,
   // 4.800178e-09,
   // 4.863095e-09,
   // 4.88228e-09,
   // 4.958614e-09,
   // 4.994048e-09,
   // 5.030322e-09,
   // 5.097368e-09,
   // 5.125e-09,
   // 5.159769e-09,
   // 5.217645e-09,
   // 5.255952e-09,
   // 5.271271e-09,
   // 5.319878e-09,
   // 5.364385e-09,
   // 5.386905e-09,
   // 5.404049e-09,
   // 5.438473e-09,
   // 5.468103e-09,
   // 5.49249e-09,
   // 5.511132e-09,
   // 5.517857e-09,
   // 5.523474e-09,
   // 5.528949e-09,
   // 5.527149e-09,
   // 5.517857e-09,
   // 5.517177e-09,
   // 5.4976e-09,
   // 5.467391e-09,
   // 5.425007e-09,
   // 5.386905e-09,
   // 5.367914e-09,
   // 5.292285e-09,
   // 5.255952e-09,
   // 5.125e-09,
   // 4.994048e-09,
   // 4.863095e-09,
   // 4.732143e-09,
   // 4.601191e-09,
   // 4.470238e-09,
   // 4.339286e-09,
   // 4.208333e-09,
   // 4.077381e-09,
   // 3.946429e-09,
   // 3.815476e-09,
   // 3.684524e-09,
   // 3.553571e-09,
   // 3.422619e-09,
   // 3.291667e-09,
   // 3.160714e-09,
   // 3.029762e-09,
   // 2.89881e-09,
   // 2.767857e-09,
   // 2.636905e-09,
   // 2.505952e-09,
   // 2.375e-09,
   // 2.244048e-09,
   // 2.113095e-09,
   // 1.982143e-09,
   // 1.85119e-09,
   // 1.720238e-09,
   // 1.709174e-09,
   // 1.637496e-09,
   // 1.589286e-09,
   // 1.577394e-09,
   // 1.531276e-09,
   // 1.492429e-09,
   // 1.460204e-09,
   // 1.458333e-09,
   // 1.437148e-09,
   // 1.419249e-09,
   // 1.405969e-09,
   // 1.396941e-09,
   // 1.391888e-09,
   // 1.390525e-09,
   // 1.392685e-09,
   // 1.398104e-09,
   // 1.406603e-09,
   // 1.418051e-09,
   // 1.432238e-09,
   // 1.449066e-09,
   // 1.458333e-09,
   // 1.469924e-09,
   // 1.494939e-09,
   // 1.522593e-09,
   // 1.552757e-09,
   // 1.585338e-09,
   // 1.589286e-09,
   // 1.625189e-09,
   // 1.668298e-09,
   // 1.713906e-09,
   // 1.720238e-09,
   // 1.769006e-09,
   // 1.827886e-09,
   // 1.85119e-09,
   // 1.89646e-09,
   // 1.972369e-09,
   // 1.982143e-09,
   // 2.065086e-09,
   // 2.113095e-09,
   // 2.174531e-09,
   // 2.244048e-09,
   // 2.313182e-09,
   // 2.375e-09,
   // 2.505952e-09,
   // 2.506918e-09,
   // 2.636905e-09,
   // 2.767857e-09,
   // 2.89881e-09,
   // 3.029762e-09,
   // 3.160714e-09,
   // 3.291667e-09,
   // 3.422619e-09,
   // 3.427272e-09,
   // 3.553571e-09,
   // 3.677776e-09,
   // 3.684524e-09,
   // 3.815476e-09,
   // 3.866761e-09,
   // 3.946429e-09,
   // 4.027374e-09,
   // 4.077381e-09,
   // 4.168734e-09,
   // 4.208333e-09,
   // 4.296011e-09,
   // 4.339286e-09,
   // 4.412258e-09,
   // 4.470238e-09};
   // Double_t Graph11_fy22[133] = {
   // 4.317059e-10,
   // 4.232143e-10,
   // 4.088784e-10,
   // 4.053571e-10,
   // 3.875e-10,
   // 3.83777e-10,
   // 3.696429e-10,
   // 3.560947e-10,
   // 3.517857e-10,
   // 3.339286e-10,
   // 3.25275e-10,
   // 3.160714e-10,
   // 2.982143e-10,
   // 2.904562e-10,
   // 2.803571e-10,
   // 2.625e-10,
   // 2.498607e-10,
   // 2.446429e-10,
   // 2.267857e-10,
   // 2.089286e-10,
   // 1.989142e-10,
   // 1.910714e-10,
   // 1.732143e-10,
   // 1.553571e-10,
   // 1.375e-10,
   // 1.196429e-10,
   // 1.100274e-10,
   // 1.017857e-10,
   // 8.392857e-11,
   // 6.607143e-11,
   // 4.938892e-11,
   // 4.821429e-11,
   // 3.035714e-11,
   // 1.25e-11,
   // -5.357143e-12,
   // -1.746386e-11,
   // -2.321429e-11,
   // -4.107143e-11,
   // -4.12364e-11,
   // -4.178407e-11,
   // -4.227638e-11,
   // -4.271898e-11,
   // -4.311664e-11,
   // -4.347253e-11,
   // -4.379041e-11,
   // -4.407214e-11,
   // -4.432003e-11,
   // -4.453569e-11,
   // -4.472019e-11,
   // -4.487428e-11,
   // -4.499795e-11,
   // -4.509136e-11,
   // -4.515392e-11,
   // -4.518442e-11,
   // -4.518131e-11,
   // -4.514208e-11,
   // -4.506383e-11,
   // -4.494226e-11,
   // -4.477177e-11,
   // -4.454543e-11,
   // -4.425371e-11,
   // -4.38839e-11,
   // -4.341895e-11,
   // -4.283589e-11,
   // -4.210103e-11,
   // -4.116728e-11,
   // -4.107143e-11,
   // -2.321429e-11,
   // -9.261634e-12,
   // -5.357143e-12,
   // 1.25e-11,
   // 3.035714e-11,
   // 4.821429e-11,
   // 4.949951e-11,
   // 6.607143e-11,
   // 8.392857e-11,
   // 1.017857e-10,
   // 1.196429e-10,
   // 1.375e-10,
   // 1.553571e-10,
   // 1.732143e-10,
   // 1.910714e-10,
   // 2.089286e-10,
   // 2.267857e-10,
   // 2.446429e-10,
   // 2.625e-10,
   // 2.710807e-10,
   // 2.803571e-10,
   // 2.982143e-10,
   // 3.160714e-10,
   // 3.339286e-10,
   // 3.517857e-10,
   // 3.538133e-10,
   // 3.696429e-10,
   // 3.875e-10,
   // 4.053571e-10,
   // 4.077197e-10,
   // 4.232143e-10,
   // 4.410714e-10,
   // 4.478458e-10,
   // 4.589286e-10,
   // 4.767857e-10,
   // 4.79005e-10,
   // 4.946429e-10,
   // 5.033902e-10,
   // 5.125e-10,
   // 5.224971e-10,
   // 5.303571e-10,
   // 5.37185e-10,
   // 5.481569e-10,
   // 5.482143e-10,
   // 5.557428e-10,
   // 5.604601e-10,
   // 5.625508e-10,
   // 5.622215e-10,
   // 5.596657e-10,
   // 5.550418e-10,
   // 5.485104e-10,
   // 5.482143e-10,
   // 5.400149e-10,
   // 5.303571e-10,
   // 5.298217e-10,
   // 5.178013e-10,
   // 5.125e-10,
   // 5.040863e-10,
   // 4.946429e-10,
   // 4.886698e-10,
   // 4.767857e-10,
   // 4.715086e-10,
   // 4.589286e-10,
   // 4.525531e-10,
   // 4.410714e-10,
   // 4.317059e-10};
   // graph = new TGraph(133,Graph11_fx22,Graph11_fy22);
   // graph->SetName("Graph11");
   // graph->SetTitle("Graph");

   // ci = TColor::GetColor("#9ebd6d");
   // graph->SetFillColor(ci);
   // graph->SetFillStyle(0);

   // ci = TColor::GetColor("#6c68dd");
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(2);
   // graph->SetLineWidth(2);
   
   // TH1F *Graph_Graph1122 = new TH1F("Graph_Graph1122","Graph",133,9.766827e-10,5.942792e-09);
   // Graph_Graph1122->SetMinimum(-1.059579e-10);
   // Graph_Graph1122->SetMaximum(6.233243e-10);
   // Graph_Graph1122->SetDirectory(0);
   // Graph_Graph1122->SetStats(0);

   // ci = TColor::GetColor("#000099");
   // Graph_Graph1122->SetLineColor(ci);
   // Graph_Graph1122->GetXaxis()->SetLabelFont(42);
   // Graph_Graph1122->GetXaxis()->SetLabelSize(0.035);
   // Graph_Graph1122->GetXaxis()->SetTitleSize(0.035);
   // Graph_Graph1122->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph1122->GetXaxis()->SetTitleFont(42);
   // Graph_Graph1122->GetYaxis()->SetLabelFont(42);
   // Graph_Graph1122->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph1122->GetYaxis()->SetLabelSize(0.035);
   // Graph_Graph1122->GetYaxis()->SetTitleSize(0.035);
   // Graph_Graph1122->GetYaxis()->SetTitleFont(42);
   // Graph_Graph1122->GetZaxis()->SetLabelFont(42);
   // Graph_Graph1122->GetZaxis()->SetLabelSize(0.035);
   // Graph_Graph1122->GetZaxis()->SetTitleSize(0.035);
   // Graph_Graph1122->GetZaxis()->SetTitleOffset(1);
   // Graph_Graph1122->GetZaxis()->SetTitleFont(42);
   // graph->SetHistogram(Graph_Graph1122);
   
   // graph->Draw("l");
   
   Double_t Graph12_fx23[107] = {
   3.946429e-09,
   4.039739e-09,
   4.077381e-09,
   4.153719e-09,
   4.208333e-09,
   4.256241e-09,
   4.339286e-09,
   4.349812e-09,
   4.433605e-09,
   4.470238e-09,
   4.510507e-09,
   4.5808e-09,
   4.601191e-09,
   4.644002e-09,
   4.701298e-09,
   4.732143e-09,
   4.752455e-09,
   4.796883e-09,
   4.835647e-09,
   4.863095e-09,
   4.86815e-09,
   4.893151e-09,
   4.911153e-09,
   4.921711e-09,
   4.923866e-09,
   4.916807e-09,
   4.899359e-09,
   4.870124e-09,
   4.863095e-09,
   4.825578e-09,
   4.764334e-09,
   4.732143e-09,
   4.680785e-09,
   4.601191e-09,
   4.568431e-09,
   4.470238e-09,
   4.339286e-09,
   4.208333e-09,
   4.077381e-09,
   3.946429e-09,
   3.815476e-09,
   3.684524e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.767857e-09,
   2.636905e-09,
   2.505952e-09,
   2.375e-09,
   2.244048e-09,
   2.150119e-09,
   2.113095e-09,
   2.040095e-09,
   1.982143e-09,
   1.954091e-09,
   1.887579e-09,
   1.85119e-09,
   1.834167e-09,
   1.79416e-09,
   1.761914e-09,
   1.736918e-09,
   1.720238e-09,
   1.718916e-09,
   1.708709e-09,
   1.703631e-09,
   1.70341e-09,
   1.707786e-09,
   1.716454e-09,
   1.720238e-09,
   1.730657e-09,
   1.750012e-09,
   1.773696e-09,
   1.801485e-09,
   1.833171e-09,
   1.85119e-09,
   1.871708e-09,
   1.91772e-09,
   1.967803e-09,
   1.982143e-09,
   2.029562e-09,
   2.098754e-09,
   2.113095e-09,
   2.185329e-09,
   2.244048e-09,
   2.289418e-09,
   2.375e-09,
   2.42692e-09,
   2.505952e-09,
   2.634863e-09,
   2.636905e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.316681e-09,
   3.422619e-09,
   3.553571e-09,
   3.577657e-09,
   3.684524e-09,
   3.760397e-09,
   3.815476e-09,
   3.910735e-09,
   3.946429e-09};
   Double_t Graph12_fy23[107] = {
   3.829159e-10,
   3.696429e-10,
   3.640822e-10,
   3.517857e-10,
   3.426059e-10,
   3.339286e-10,
   3.182033e-10,
   3.160714e-10,
   2.982143e-10,
   2.899669e-10,
   2.803571e-10,
   2.625e-10,
   2.56939e-10,
   2.446429e-10,
   2.267857e-10,
   2.162228e-10,
   2.089286e-10,
   1.910714e-10,
   1.732143e-10,
   1.582324e-10,
   1.553571e-10,
   1.375e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   4.821429e-11,
   3.035714e-11,
   2.738504e-11,
   1.25e-11,
   -5.357143e-12,
   -1.256579e-11,
   -2.321429e-11,
   -3.618537e-11,
   -4.107143e-11,
   -4.134681e-11,
   -4.167403e-11,
   -4.196193e-11,
   -4.22124e-11,
   -4.242668e-11,
   -4.260564e-11,
   -4.274927e-11,
   -4.285777e-11,
   -4.293042e-11,
   -4.296585e-11,
   -4.296224e-11,
   -4.291667e-11,
   -4.28258e-11,
   -4.268459e-11,
   -4.248659e-11,
   -4.222372e-11,
   -4.18849e-11,
   -4.14554e-11,
   -4.107143e-11,
   -3.562742e-11,
   -2.321429e-11,
   -1.17468e-11,
   -5.357143e-12,
   1.25e-11,
   2.411636e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   8.392857e-11,
   1.002946e-10,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.96393e-10,
   2.089286e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.803571e-10,
   2.894558e-10,
   2.982143e-10,
   3.160714e-10,
   3.339286e-10,
   3.386859e-10,
   3.517857e-10,
   3.696429e-10,
   3.731335e-10,
   3.875e-10,
   3.985625e-10,
   4.053571e-10,
   4.175559e-10,
   4.232143e-10,
   4.314544e-10,
   4.410714e-10,
   4.412178e-10,
   4.472178e-10,
   4.50105e-10,
   4.501125e-10,
   4.475009e-10,
   4.424642e-10,
   4.410714e-10,
   4.349951e-10,
   4.253561e-10,
   4.232143e-10,
   4.134172e-10,
   4.053571e-10,
   3.993078e-10,
   3.875e-10,
   3.829159e-10};
   graph = new TGraph(107,Graph12_fx23,Graph12_fy23);
   graph->SetName("Graph12");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#6c68dd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1223 = new TH1F("Graph_Graph1223","Graph",107,1.381364e-09,5.245911e-09);
   Graph_Graph1223->SetMinimum(-9.227369e-11);
   Graph_Graph1223->SetMaximum(4.994204e-10);
   Graph_Graph1223->SetDirectory(0);
   Graph_Graph1223->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1223->SetLineColor(ci);
   Graph_Graph1223->GetXaxis()->SetLabelFont(42);
   Graph_Graph1223->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1223->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1223->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1223->GetXaxis()->SetTitleFont(42);
   Graph_Graph1223->GetYaxis()->SetLabelFont(42);
   Graph_Graph1223->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1223->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1223->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1223->GetYaxis()->SetTitleFont(42);
   Graph_Graph1223->GetZaxis()->SetLabelFont(42);
   Graph_Graph1223->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1223->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1223->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1223->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1223);
   
   graph->Draw("l");
   
   Double_t Graph13_fx24[81] = {
   3.553571e-09,
   3.572327e-09,
   3.684524e-09,
   3.719618e-09,
   3.815476e-09,
   3.840367e-09,
   3.942845e-09,
   3.946429e-09,
   4.028752e-09,
   4.077381e-09,
   4.104795e-09,
   4.169688e-09,
   4.208333e-09,
   4.225741e-09,
   4.271429e-09,
   4.309181e-09,
   4.338184e-09,
   4.339286e-09,
   4.35618e-09,
   4.364262e-09,
   4.361246e-09,
   4.345866e-09,
   4.339286e-09,
   4.314484e-09,
   4.264947e-09,
   4.208333e-09,
   4.193498e-09,
   4.089252e-09,
   4.077381e-09,
   3.946429e-09,
   3.934216e-09,
   3.815476e-09,
   3.684524e-09,
   3.66844e-09,
   3.553571e-09,
   3.422619e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   2.89881e-09,
   2.839992e-09,
   2.767857e-09,
   2.636905e-09,
   2.575232e-09,
   2.505952e-09,
   2.417162e-09,
   2.375e-09,
   2.307389e-09,
   2.244048e-09,
   2.224755e-09,
   2.165276e-09,
   2.117542e-09,
   2.113095e-09,
   2.086245e-09,
   2.064611e-09,
   2.051463e-09,
   2.046336e-09,
   2.048891e-09,
   2.058646e-09,
   2.075381e-09,
   2.098616e-09,
   2.113095e-09,
   2.13137e-09,
   2.17448e-09,
   2.224659e-09,
   2.244048e-09,
   2.290585e-09,
   2.369517e-09,
   2.375e-09,
   2.48007e-09,
   2.505952e-09,
   2.636905e-09,
   2.638056e-09,
   2.767857e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.291667e-09,
   3.367009e-09,
   3.422619e-09,
   3.553571e-09};
   Double_t Graph13_fy24[81] = {
   3.181459e-10,
   3.160714e-10,
   3.02982e-10,
   2.982143e-10,
   2.844185e-10,
   2.803571e-10,
   2.625e-10,
   2.618261e-10,
   2.446429e-10,
   2.335946e-10,
   2.267857e-10,
   2.089286e-10,
   1.969134e-10,
   1.910714e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.364731e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   6.607143e-11,
   6.203856e-11,
   4.821429e-11,
   3.035714e-11,
   1.587525e-11,
   1.25e-11,
   -5.357143e-12,
   -6.941416e-12,
   -2.203486e-11,
   -2.321429e-11,
   -3.237083e-11,
   -4.033855e-11,
   -4.107143e-11,
   -4.117647e-11,
   -4.125672e-11,
   -4.129586e-11,
   -4.129187e-11,
   -4.124153e-11,
   -4.114115e-11,
   -4.107143e-11,
   -3.739991e-11,
   -2.850152e-11,
   -2.321429e-11,
   -1.625798e-11,
   -5.357143e-12,
   7.523022e-13,
   1.25e-11,
   2.562225e-11,
   3.035714e-11,
   4.821429e-11,
   6.607143e-11,
   6.827132e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   2.089286e-10,
   2.176913e-10,
   2.267857e-10,
   2.446429e-10,
   2.625e-10,
   2.686122e-10,
   2.803571e-10,
   2.982143e-10,
   2.993492e-10,
   3.160714e-10,
   3.19873e-10,
   3.33848e-10,
   3.339286e-10,
   3.423966e-10,
   3.468129e-10,
   3.474884e-10,
   3.44761e-10,
   3.389317e-10,
   3.339286e-10,
   3.300467e-10,
   3.181459e-10};
   graph = new TGraph(81,Graph13_fx24,Graph13_fy24);
   graph->SetName("Graph13");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1324 = new TH1F("Graph_Graph1324","Graph",100,1.814544e-09,4.596054e-09);
   Graph_Graph1324->SetMinimum(-8.017429e-11);
   Graph_Graph1324->SetMaximum(3.863669e-10);
   Graph_Graph1324->SetDirectory(0);
   Graph_Graph1324->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1324->SetLineColor(ci);
   Graph_Graph1324->GetXaxis()->SetLabelFont(42);
   Graph_Graph1324->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1324->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1324->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1324->GetXaxis()->SetTitleFont(42);
   Graph_Graph1324->GetYaxis()->SetLabelFont(42);
   Graph_Graph1324->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1324->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1324->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1324->GetYaxis()->SetTitleFont(42);
   Graph_Graph1324->GetZaxis()->SetLabelFont(42);
   Graph_Graph1324->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1324->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1324->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1324->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1324);
   
   graph->Draw("l");
   
   Double_t Graph14_fx25[51] = {
   3.291667e-09,
   3.422619e-09,
   3.440141e-09,
   3.553571e-09,
   3.563535e-09,
   3.65279e-09,
   3.684524e-09,
   3.722038e-09,
   3.773644e-09,
   3.811453e-09,
   3.815476e-09,
   3.831185e-09,
   3.835013e-09,
   3.82153e-09,
   3.815476e-09,
   3.783348e-09,
   3.716373e-09,
   3.684524e-09,
   3.599857e-09,
   3.553571e-09,
   3.422619e-09,
   3.343216e-09,
   3.291667e-09,
   3.160714e-09,
   3.029762e-09,
   3.005496e-09,
   2.89881e-09,
   2.767857e-09,
   2.742906e-09,
   2.636905e-09,
   2.615077e-09,
   2.534097e-09,
   2.505952e-09,
   2.480196e-09,
   2.447801e-09,
   2.430187e-09,
   2.426831e-09,
   2.437393e-09,
   2.461296e-09,
   2.498304e-09,
   2.505952e-09,
   2.561776e-09,
   2.636905e-09,
   2.648569e-09,
   2.767857e-09,
   2.814631e-09,
   2.89881e-09,
   3.029762e-09,
   3.160714e-09,
   3.240895e-09,
   3.291667e-09};
   Double_t Graph14_fy25[51] = {
   2.415267e-10,
   2.29017e-10,
   2.267857e-10,
   2.106696e-10,
   2.089286e-10,
   1.910714e-10,
   1.835991e-10,
   1.732143e-10,
   1.553571e-10,
   1.375e-10,
   1.342307e-10,
   1.196429e-10,
   1.017857e-10,
   8.392857e-11,
   8.063867e-11,
   6.607143e-11,
   4.821429e-11,
   4.240254e-11,
   3.035714e-11,
   2.553283e-11,
   1.587673e-11,
   1.25e-11,
   1.080626e-11,
   9.608857e-12,
   1.154493e-11,
   1.25e-11,
   1.75824e-11,
   2.765837e-11,
   3.035714e-11,
   4.443148e-11,
   4.821429e-11,
   6.607143e-11,
   7.435758e-11,
   8.392857e-11,
   1.017857e-10,
   1.196429e-10,
   1.375e-10,
   1.553571e-10,
   1.732143e-10,
   1.910714e-10,
   1.938585e-10,
   2.089286e-10,
   2.250885e-10,
   2.267857e-10,
   2.414351e-10,
   2.446429e-10,
   2.496795e-10,
   2.519068e-10,
   2.491248e-10,
   2.446429e-10,
   2.415267e-10};
   graph = new TGraph(51,Graph14_fx25,Graph14_fy25);
   graph->SetName("Graph14");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1425 = new TH1F("Graph_Graph1425","Graph",100,2.286012e-09,3.975832e-09);
   Graph_Graph1425->SetMinimum(8.647971e-12);
   Graph_Graph1425->SetMaximum(2.761366e-10);
   Graph_Graph1425->SetDirectory(0);
   Graph_Graph1425->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1425->SetLineColor(ci);
   Graph_Graph1425->GetXaxis()->SetLabelFont(42);
   Graph_Graph1425->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1425->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1425->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1425->GetXaxis()->SetTitleFont(42);
   Graph_Graph1425->GetYaxis()->SetLabelFont(42);
   Graph_Graph1425->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1425->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1425->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1425->GetYaxis()->SetTitleFont(42);
   Graph_Graph1425->GetZaxis()->SetLabelFont(42);
   Graph_Graph1425->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1425->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1425->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1425->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1425);

   ////////////////////////////////////////
   //// Draw previous result
   // 1 sigma contour
   
   Double_t Graph0_old_fx1[37] = {
   3.25468e-09,
   3.491497e-09,
   3.5e-09,
   3.686199e-09,
   3.75e-09,
   3.809631e-09,
   3.87337e-09,
   3.899451e-09,
   3.894682e-09,
   3.864164e-09,
   3.810322e-09,
   3.75e-09,
   3.734406e-09,
   3.617406e-09,
   3.5e-09,
   3.476053e-09,
   3.261138e-09,
   3.25e-09,
   3e-09,
   2.75e-09,
   2.540631e-09,
   2.5e-09,
   2.370614e-09,
   2.25e-09,
   2.247237e-09,
   2.182316e-09,
   2.133611e-09,
   2.101105e-09,
   2.087934e-09,
   2.095838e-09,
   2.127641e-09,
   2.187625e-09,
   2.25e-09,
   2.294642e-09,
   2.471995e-09,
   2.5e-09,
   2.706565e-09};
   Double_t Graph0_old_fy1[37] = {
   -1.615587e-27,
   2.5e-11,
   2.573236e-11,
   5e-11,
   6.115651e-11,
   7.5e-11,
   1e-10,
   1.25e-10,
   1.5e-10,
   1.75e-10,
   2e-10,
   2.207913e-10,
   2.25e-10,
   2.5e-10,
   2.717906e-10,
   2.75e-10,
   3e-10,
   3.011893e-10,
   3.150575e-10,
   3.146502e-10,
   3e-10,
   2.968468e-10,
   2.75e-10,
   2.508929e-10,
   2.5e-10,
   2.25e-10,
   2e-10,
   1.75e-10,
   1.5e-10,
   1.25e-10,
   1e-10,
   7.5e-11,
   5.791918e-11,
   5e-11,
   2.5e-11,
   1.987862e-11,
   -1.615587e-27};
   graph = new TGraph(37,Graph0_old_fx1,Graph0_old_fy1);
   graph->SetName("Graph0_old");
   graph->SetTitle("Graph");

   // Int_t ci;      // for color index setting
   // TColor *color; // for color definition with alpha
   // ci = TColor::GetColor("#003399");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   graph->SetLineColor(ci);
   graph->SetLineStyle(kDashed);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1_old = new TH1F("Graph_Graph1_old","Graph",100,1.906782e-09,4.080602e-09);
   Graph_Graph1_old->SetMinimum(-3.150575e-11);
   Graph_Graph1_old->SetMaximum(3.465633e-10);
   Graph_Graph1_old->SetDirectory(0);
   Graph_Graph1_old->SetStats(0);
   Graph_Graph1_old->SetLineWidth(2);
   Graph_Graph1_old->SetMarkerStyle(20);
   Graph_Graph1_old->GetXaxis()->SetNdivisions(505);
   Graph_Graph1_old->GetXaxis()->SetLabelFont(132);
   Graph_Graph1_old->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1_old->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1_old->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1_old->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph1_old->GetXaxis()->SetTitleFont(132);
   Graph_Graph1_old->GetYaxis()->SetLabelFont(132);
   Graph_Graph1_old->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1_old->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1_old->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1_old->GetYaxis()->SetTitleOffset(1.0);
   Graph_Graph1_old->GetYaxis()->SetTitleFont(132);
   Graph_Graph1_old->GetZaxis()->SetLabelFont(132);
   Graph_Graph1_old->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1_old->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1_old->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1_old->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1_old);
   
   graph->Draw("c ");

   // 2 sigma contour
   
   Double_t Graph1_old_fx2[52] = {
   4.41059e-09,
   4.490487e-09,
   4.5e-09,
   4.57765e-09,
   4.641782e-09,
   4.677984e-09,
   4.690321e-09,
   4.682703e-09,
   4.658338e-09,
   4.618536e-09,
   4.566431e-09,
   4.501683e-09,
   4.5e-09,
   4.421096e-09,
   4.328647e-09,
   4.25e-09,
   4.225035e-09,
   4.09733e-09,
   4e-09,
   3.956665e-09,
   3.788034e-09,
   3.75e-09,
   3.575482e-09,
   3.5e-09,
   3.276714e-09,
   3.25e-09,
   3e-09,
   2.75e-09,
   2.5e-09,
   2.494276e-09,
   2.253655e-09,
   2.25e-09,
   2.114542e-09,
   2e-09,
   1.988691e-09,
   1.908183e-09,
   1.8329e-09,
   1.765845e-09,
   1.75e-09,
   1.717652e-09,
   1.680547e-09,
   1.649567e-09,
   1.626479e-09,
   1.611345e-09,
   1.605759e-09,
   1.610714e-09,
   1.627737e-09,
   1.65922e-09,
   1.706915e-09,
   1.75e-09,
   1.772909e-09,
   1.839665e-09};
   Double_t Graph1_old_fy2[52] = {
   -1.615587e-27,
   2.5e-11,
   2.74684e-11,
   5e-11,
   7.5e-11,
   1e-10,
   1.25e-10,
   1.5e-10,
   1.75e-10,
   2e-10,
   2.25e-10,
   2.5e-10,
   2.505666e-10,
   2.75e-10,
   3e-10,
   3.196031e-10,
   3.25e-10,
   3.5e-10,
   3.680585e-10,
   3.75e-10,
   4e-10,
   4.054302e-10,
   4.25e-10,
   4.329406e-10,
   4.5e-10,
   4.519868e-10,
   4.618106e-10,
   4.619359e-10,
   4.50576e-10,
   4.5e-10,
   4.25e-10,
   4.245925e-10,
   4e-10,
   3.782201e-10,
   3.75e-10,
   3.5e-10,
   3.25e-10,
   3e-10,
   2.934474e-10,
   2.75e-10,
   2.5e-10,
   2.25e-10,
   2e-10,
   1.75e-10,
   1.5e-10,
   1.25e-10,
   1e-10,
   7.5e-11,
   5e-11,
   3.202471e-11,
   2.5e-11,
   -1.615587e-27};
   graph = new TGraph(52,Graph1_old_fx2,Graph1_old_fy2);
   graph->SetName("Graph1_old");
   graph->SetTitle("Graph");
   graph->SetFillColor(5);

   // ci = TColor::GetColor("#3366ff");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   graph->SetLineColor(ci);
   graph->SetLineStyle(kDashed);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph2_old = new TH1F("Graph_Graph2_old","Graph",100,1.297303e-09,4.998777e-09);
   Graph_Graph2_old->SetMinimum(-4.619359e-11);
   Graph_Graph2_old->SetMaximum(5.081295e-10);
   Graph_Graph2_old->SetDirectory(0);
   Graph_Graph2_old->SetStats(0);
   Graph_Graph2_old->SetLineWidth(2);
   Graph_Graph2_old->SetMarkerStyle(20);
   Graph_Graph2_old->GetXaxis()->SetNdivisions(505);
   Graph_Graph2_old->GetXaxis()->SetLabelFont(132);
   Graph_Graph2_old->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2_old->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2_old->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2_old->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph2_old->GetXaxis()->SetTitleFont(132);
   Graph_Graph2_old->GetYaxis()->SetLabelFont(132);
   Graph_Graph2_old->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2_old->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2_old->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2_old->GetYaxis()->SetTitleOffset(1.0);
   Graph_Graph2_old->GetYaxis()->SetTitleFont(132);
   Graph_Graph2_old->GetZaxis()->SetLabelFont(132);
   Graph_Graph2_old->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2_old->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2_old->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2_old->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2_old);
   
   graph->Draw("c ");
 
   // 3 sigma contour

   Double_t Graph2_old_fx3[70] = {
   5.352541e-09,
   5.4029e-09,
   5.464093e-09,
   5.5e-09,
   5.508167e-09,
   5.530851e-09,
   5.536337e-09,
   5.527176e-09,
   5.505764e-09,
   5.5e-09,
   5.471875e-09,
   5.428367e-09,
   5.375039e-09,
   5.314536e-09,
   5.25e-09,
   5.245265e-09,
   5.164926e-09,
   5.076569e-09,
   5e-09,
   4.982637e-09,
   4.87685e-09,
   4.767217e-09,
   4.75e-09,
   4.640145e-09,
   4.507971e-09,
   4.5e-09,
   4.3569e-09,
   4.25e-09,
   4.19504e-09,
   4.00811e-09,
   4e-09,
   3.790031e-09,
   3.75e-09,
   3.509456e-09,
   3.5e-09,
   3.25e-09,
   3e-09,
   2.75e-09,
   2.5e-09,
   2.312355e-09,
   2.25e-09,
   2.103747e-09,
   2e-09,
   1.951574e-09,
   1.835768e-09,
   1.75e-09,
   1.732431e-09,
   1.654594e-09,
   1.581188e-09,
   1.510066e-09,
   1.5e-09,
   1.459279e-09,
   1.41337e-09,
   1.371272e-09,
   1.331865e-09,
   1.296727e-09,
   1.265033e-09,
   1.25e-09,
   1.241116e-09,
   1.224212e-09,
   1.211608e-09,
   1.203343e-09,
   1.200326e-09,
   1.203125e-09,
   1.212642e-09,
   1.230258e-09,
   1.25e-09,
   1.259271e-09,
   1.303887e-09,
   1.341723e-09};
   Double_t Graph2_old_fy3[70] = {
   -1.615587e-27,
   2.5e-11,
   5e-11,
   7.019951e-11,
   7.5e-11,
   1e-10,
   1.25e-10,
   1.5e-10,
   1.75e-10,
   1.793693e-10,
   2e-10,
   2.25e-10,
   2.5e-10,
   2.75e-10,
   2.984054e-10,
   3e-10,
   3.25e-10,
   3.5e-10,
   3.705728e-10,
   3.75e-10,
   4e-10,
   4.25e-10,
   4.286866e-10,
   4.5e-10,
   4.75e-10,
   4.764284e-10,
   5e-10,
   5.17291e-10,
   5.25e-10,
   5.5e-10,
   5.510706e-10,
   5.75e-10,
   5.793704e-10,
   6e-10,
   6.008037e-10,
   6.162455e-10,
   6.244459e-10,
   6.246527e-10,
   6.154255e-10,
   6e-10,
   5.948221e-10,
   5.75e-10,
   5.602953e-10,
   5.5e-10,
   5.25e-10,
   5.055201e-10,
   5e-10,
   4.75e-10,
   4.5e-10,
   4.25e-10,
   4.212053e-10,
   4e-10,
   3.75e-10,
   3.5e-10,
   3.25e-10,
   3e-10,
   2.75e-10,
   2.609825e-10,
   2.5e-10,
   2.25e-10,
   2e-10,
   1.75e-10,
   1.5e-10,
   1.25e-10,
   1e-10,
   7.5e-11,
   5.657961e-11,
   5e-11,
   2.5e-11,
   -1.615587e-27};
   graph = new TGraph(70,Graph2_old_fx3,Graph2_old_fy3);
   graph->SetName("Graph2_old");
   graph->SetTitle("Graph");
   graph->SetFillColor(7);

   // ci = TColor::GetColor("#3399cc");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   graph->SetLineColor(ci);
   graph->SetLineStyle(kDashed);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3_old = new TH1F("Graph_Graph3_old","Graph",100,7.667245e-10,5.969938e-09);
   Graph_Graph3_old->SetMinimum(-6.246527e-11);
   Graph_Graph3_old->SetMaximum(6.87118e-10);
   Graph_Graph3_old->SetDirectory(0);
   Graph_Graph3_old->SetStats(0);
   Graph_Graph3_old->SetLineWidth(2);
   Graph_Graph3_old->SetMarkerStyle(20);
   Graph_Graph3_old->GetXaxis()->SetNdivisions(505);
   Graph_Graph3_old->GetXaxis()->SetLabelFont(132);
   Graph_Graph3_old->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3_old->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3_old->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3_old->GetXaxis()->SetTitleOffset(1.0);
   Graph_Graph3_old->GetXaxis()->SetTitleFont(132);
   Graph_Graph3_old->GetYaxis()->SetLabelFont(132);
   Graph_Graph3_old->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3_old->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3_old->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3_old->GetYaxis()->SetTitleOffset(1.0);
   Graph_Graph3_old->GetYaxis()->SetTitleFont(132);
   Graph_Graph3_old->GetZaxis()->SetLabelFont(132);
   Graph_Graph3_old->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3_old->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3_old->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3_old->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3_old);
   
   graph->Draw("c ");

   // // 4 sigma contour   
   // Double_t Graph3_old_fx4[88] = {
   // 6.33913e-09,
   // 6.376446e-09,
   // 6.422139e-09,
   // 6.454299e-09,
   // 6.469869e-09,
   // 6.471208e-09,
   // 6.460267e-09,
   // 6.4391e-09,
   // 6.408209e-09,
   // 6.36968e-09,
   // 6.323066e-09,
   // 6.270602e-09,
   // 6.25e-09,
   // 6.209155e-09,
   // 6.14187e-09,
   // 6.06808e-09,
   // 6e-09,
   // 5.990344e-09,
   // 5.905017e-09,
   // 5.816709e-09,
   // 5.75e-09,
   // 5.721145e-09,
   // 5.618979e-09,
   // 5.511277e-09,
   // 5.5e-09,
   // 5.398241e-09,
   // 5.27938e-09,
   // 5.25e-09,
   // 5.151973e-09,
   // 5.016676e-09,
   // 5e-09,
   // 4.873735e-09,
   // 4.75e-09,
   // 4.721499e-09,
   // 4.555493e-09,
   // 4.5e-09,
   // 4.37308e-09,
   // 4.25e-09,
   // 4.175245e-09,
   // 4e-09,
   // 3.943178e-09,
   // 3.75e-09,
   // 3.664561e-09,
   // 3.5e-09,
   // 3.254659e-09,
   // 3.25e-09,
   // 3e-09,
   // 2.75e-09,
   // 2.519932e-09,
   // 2.5e-09,
   // 2.25e-09,
   // 2.192185e-09,
   // 2e-09,
   // 1.988068e-09,
   // 1.848025e-09,
   // 1.75e-09,
   // 1.722986e-09,
   // 1.625438e-09,
   // 1.531388e-09,
   // 1.5e-09,
   // 1.455129e-09,
   // 1.39022e-09,
   // 1.325949e-09,
   // 1.264473e-09,
   // 1.25e-09,
   // 1.215402e-09,
   // 1.172153e-09,
   // 1.129811e-09,
   // 1.089841e-09,
   // 1.051066e-09,
   // 1.014866e-09,
   // 1e-09,
   // 9.855075e-10,
   // 9.621862e-10,
   // 9.402936e-10,
   // 9.207059e-10,
   // 9.029539e-10,
   // 8.878469e-10,
   // 8.751154e-10,
   // 8.655048e-10,
   // 8.590134e-10,
   // 8.563406e-10,
   // 8.578654e-10,
   // 8.642921e-10,
   // 8.765914e-10,
   // 8.956163e-10,
   // 9.20995e-10,
   // 9.407959e-10};
   // Double_t Graph3_old_fy4[88] = {
   // -1.615587e-27,
   // 2.5e-11,
   // 5e-11,
   // 7.5e-11,
   // 1e-10,
   // 1.25e-10,
   // 1.5e-10,
   // 1.75e-10,
   // 2e-10,
   // 2.25e-10,
   // 2.5e-10,
   // 2.75e-10,
   // 2.836589e-10,
   // 3e-10,
   // 3.25e-10,
   // 3.5e-10,
   // 3.719536e-10,
   // 3.75e-10,
   // 4e-10,
   // 4.25e-10,
   // 4.427624e-10,
   // 4.5e-10,
   // 4.75e-10,
   // 5e-10,
   // 5.02572e-10,
   // 5.25e-10,
   // 5.5e-10,
   // 5.561041e-10,
   // 5.75e-10,
   // 6e-10,
   // 6.03056e-10,
   // 6.25e-10,
   // 6.456853e-10,
   // 6.5e-10,
   // 6.75e-10,
   // 6.830613e-10,
   // 7e-10,
   // 7.163792e-10,
   // 7.25e-10,
   // 7.44536e-10,
   // 7.5e-10,
   // 7.685596e-10,
   // 7.75e-10,
   // 7.87013e-10,
   // 8e-10,
   // 8.002468e-10,
   // 8.072473e-10,
   // 8.073596e-10,
   // 8e-10,
   // 7.993636e-10,
   // 7.816685e-10,
   // 7.75e-10,
   // 7.521289e-10,
   // 7.5e-10,
   // 7.25e-10,
   // 7.06902e-10,
   // 7e-10,
   // 6.75e-10,
   // 6.5e-10,
   // 6.416044e-10,
   // 6.25e-10,
   // 6e-10,
   // 5.75e-10,
   // 5.5e-10,
   // 5.44025e-10,
   // 5.25e-10,
   // 5e-10,
   // 4.75e-10,
   // 4.5e-10,
   // 4.25e-10,
   // 4e-10,
   // 3.892724e-10,
   // 3.75e-10,
   // 3.5e-10,
   // 3.25e-10,
   // 3e-10,
   // 2.75e-10,
   // 2.5e-10,
   // 2.25e-10,
   // 2e-10,
   // 1.75e-10,
   // 1.5e-10,
   // 1.25e-10,
   // 1e-10,
   // 7.5e-11,
   // 5e-11,
   // 2.5e-11,
   // -1.615587e-27};
   // graph = new TGraph(88,Graph3_old_fx4,Graph3_old_fy4);
   // graph->SetName("Graph3_old");
   // graph->SetTitle("Graph");
   // graph->SetFillColor(3);
   // // graph->SetLineColor(66);
   // ci = TColor::GetColor("#dabd50");
   // ci = kOrange-8;
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(kDashed);
   // graph->SetLineWidth(3);
   // graph->SetMarkerStyle(20);
   
   // TH1F *Graph_Graph4_old = new TH1F("Graph_Graph4_old","Graph",100,2.948538e-10,7.032695e-09);
   // Graph_Graph4_old->SetMinimum(-8.073596e-11);
   // Graph_Graph4_old->SetMaximum(8.880956e-10);
   // Graph_Graph4_old->SetDirectory(0);
   // Graph_Graph4_old->SetStats(0);
   // Graph_Graph4_old->SetLineWidth(2);
   // Graph_Graph4_old->SetMarkerStyle(20);
   // Graph_Graph4_old->GetXaxis()->SetNdivisions(505);
   // Graph_Graph4_old->GetXaxis()->SetLabelFont(132);
   // Graph_Graph4_old->GetXaxis()->SetLabelOffset(0.01);
   // Graph_Graph4_old->GetXaxis()->SetLabelSize(0.06);
   // Graph_Graph4_old->GetXaxis()->SetTitleSize(0.072);
   // Graph_Graph4_old->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph4_old->GetXaxis()->SetTitleFont(132);
   // Graph_Graph4_old->GetYaxis()->SetLabelFont(132);
   // Graph_Graph4_old->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph4_old->GetYaxis()->SetLabelSize(0.06);
   // Graph_Graph4_old->GetYaxis()->SetTitleSize(0.072);
   // Graph_Graph4_old->GetYaxis()->SetTitleOffset(1.0);
   // Graph_Graph4_old->GetYaxis()->SetTitleFont(132);
   // Graph_Graph4_old->GetZaxis()->SetLabelFont(132);
   // Graph_Graph4_old->GetZaxis()->SetLabelSize(0.06);
   // Graph_Graph4_old->GetZaxis()->SetTitleSize(0.072);
   // Graph_Graph4_old->GetZaxis()->SetTitleOffset(1.2);
   // Graph_Graph4_old->GetZaxis()->SetTitleFont(132);
   // graph->SetHistogram(Graph_Graph4_old);
   
   // graph->Draw("c ");

   // // 5 sigma contour
   
   // Double_t Graph4_old_fx5[46] = {
   // 2.012341e-09,
   // 2e-09,
   // 1.913658e-09,
   // 1.769891e-09,
   // 1.75e-09,
   // 1.654596e-09,
   // 1.544272e-09,
   // 1.5e-09,
   // 1.454463e-09,
   // 1.376676e-09,
   // 1.301149e-09,
   // 1.25e-09,
   // 1.231629e-09,
   // 1.176661e-09,
   // 1.121706e-09,
   // 1.068562e-09,
   // 1.015559e-09,
   // 1e-09,
   // 9.740415e-10,
   // 9.369236e-10,
   // 9.012321e-10,
   // 8.658573e-10,
   // 8.31987e-10,
   // 7.985728e-10,
   // 7.667569e-10,
   // 7.5e-10,
   // 7.392621e-10,
   // 7.173216e-10,
   // 6.959749e-10,
   // 6.75989e-10,
   // 6.567804e-10,
   // 6.390676e-10,
   // 6.223625e-10,
   // 6.073317e-10,
   // 5.936047e-10,
   // 5.817948e-10,
   // 5.716816e-10,
   // 5.638268e-10,
   // 5.582104e-10,
   // 5.553557e-10,
   // 5.555253e-10,
   // 5.592417e-10,
   // 5.672006e-10,
   // 5.800317e-10,
   // 5.981686e-10,
   // 6.12589e-10};
   // Double_t Graph4_old_fy5[46] = {
   // 9.75e-10,
   // 9.728308e-10,
   // 9.5e-10,
   // 9.25e-10,
   // 9.217245e-10,
   // 9e-10,
   // 8.75e-10,
   // 8.646823e-10,
   // 8.5e-10,
   // 8.25e-10,
   // 8e-10,
   // 7.83096e-10,
   // 7.75e-10,
   // 7.5e-10,
   // 7.25e-10,
   // 7e-10,
   // 6.75e-10,
   // 6.673889e-10,
   // 6.5e-10,
   // 6.25e-10,
   // 6e-10,
   // 5.75e-10,
   // 5.5e-10,
   // 5.25e-10,
   // 5e-10,
   // 4.865655e-10,
   // 4.75e-10,
   // 4.5e-10,
   // 4.25e-10,
   // 4e-10,
   // 3.75e-10,
   // 3.5e-10,
   // 3.25e-10,
   // 3e-10,
   // 2.75e-10,
   // 2.5e-10,
   // 2.25e-10,
   // 2e-10,
   // 1.75e-10,
   // 1.5e-10,
   // 1.25e-10,
   // 1e-10,
   // 7.5e-11,
   // 5e-11,
   // 2.5e-11,
   // -1.615587e-27};
   // graph = new TGraph(46,Graph4_old_fx5,Graph4_old_fy5);
   // graph->SetName("Graph4_old");
   // graph->SetTitle("Graph");
   // graph->SetFillColor(6);

   // // ci = TColor::GetColor("#66ccff");
   // ci = TColor::GetColor("#dabd50");
   // ci = kOrange-8;
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(kDashed);
   // graph->SetLineWidth(3);
   // graph->SetMarkerStyle(20);
   
   // TH1F *Graph_Graph5_old = new TH1F("Graph_Graph5_old","Graph",100,4.096572e-10,2.158039e-09);
   // Graph_Graph5_old->SetMinimum(-9.75e-11);
   // Graph_Graph5_old->SetMaximum(1.0725e-09);
   // Graph_Graph5_old->SetDirectory(0);
   // Graph_Graph5_old->SetStats(0);
   // Graph_Graph5_old->SetLineWidth(2);
   // Graph_Graph5_old->SetMarkerStyle(20);
   // Graph_Graph5_old->GetXaxis()->SetNdivisions(505);
   // Graph_Graph5_old->GetXaxis()->SetLabelFont(132);
   // Graph_Graph5_old->GetXaxis()->SetLabelOffset(0.01);
   // Graph_Graph5_old->GetXaxis()->SetLabelSize(0.06);
   // Graph_Graph5_old->GetXaxis()->SetTitleSize(0.072);
   // Graph_Graph5_old->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph5_old->GetXaxis()->SetTitleFont(132);
   // Graph_Graph5_old->GetYaxis()->SetLabelFont(132);
   // Graph_Graph5_old->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph5_old->GetYaxis()->SetLabelSize(0.06);
   // Graph_Graph5_old->GetYaxis()->SetTitleSize(0.072);
   // Graph_Graph5_old->GetYaxis()->SetTitleOffset(1.0);
   // Graph_Graph5_old->GetYaxis()->SetTitleFont(132);
   // Graph_Graph5_old->GetZaxis()->SetLabelFont(132);
   // Graph_Graph5_old->GetZaxis()->SetLabelSize(0.06);
   // Graph_Graph5_old->GetZaxis()->SetTitleSize(0.072);
   // Graph_Graph5_old->GetZaxis()->SetTitleOffset(1.2);
   // Graph_Graph5_old->GetZaxis()->SetTitleFont(132);
   // graph->SetHistogram(Graph_Graph5_old);
   
   // graph->Draw("c ");

   // // 5 sigma contour second part

   // Double_t Graph5_old_fx6[56] = {
   // 7.406158e-09,
   // 7.437132e-09,
   // 7.472545e-09,
   // 7.496869e-09,
   // 7.5e-09,
   // 7.507035e-09,
   // 7.505138e-09,
   // 7.5e-09,
   // 7.492659e-09,
   // 7.471387e-09,
   // 7.441647e-09,
   // 7.405321e-09,
   // 7.361908e-09,
   // 7.313435e-09,
   // 7.258822e-09,
   // 7.25e-09,
   // 7.198338e-09,
   // 7.131836e-09,
   // 7.062136e-09,
   // 7e-09,
   // 6.987166e-09,
   // 6.909161e-09,
   // 6.826343e-09,
   // 6.75e-09,
   // 6.741197e-09,
   // 6.647978e-09,
   // 6.5532e-09,
   // 6.5e-09,
   // 6.4533e-09,
   // 6.351471e-09,
   // 6.25e-09,
   // 6.245067e-09,
   // 6.132577e-09,
   // 6.015693e-09,
   // 6e-09,
   // 5.89594e-09,
   // 5.771471e-09,
   // 5.75e-09,
   // 5.640296e-09,
   // 5.503267e-09,
   // 5.5e-09,
   // 5.361471e-09,
   // 5.25e-09,
   // 5.212235e-09,
   // 5.054453e-09,
   // 5e-09,
   // 4.885886e-09,
   // 4.75e-09,
   // 4.711027e-09,
   // 4.516333e-09,
   // 4.5e-09,
   // 4.306473e-09,
   // 4.25e-09,
   // 4.085874e-09,
   // 4e-09,
   // 3.921191e-09};
   // Double_t Graph5_old_fy6[56] = {
   // -1.615587e-27,
   // 2.5e-11,
   // 5e-11,
   // 7.5e-11,
   // 8.265616e-11,
   // 1e-10,
   // 1.25e-10,
   // 1.353045e-10,
   // 1.5e-10,
   // 1.75e-10,
   // 2e-10,
   // 2.25e-10,
   // 2.5e-10,
   // 2.75e-10,
   // 3e-10,
   // 3.03764e-10,
   // 3.25e-10,
   // 3.5e-10,
   // 3.75e-10,
   // 3.957477e-10,
   // 4e-10,
   // 4.25e-10,
   // 4.5e-10,
   // 4.72513e-10,
   // 4.75e-10,
   // 5e-10,
   // 5.25e-10,
   // 5.384009e-10,
   // 5.5e-10,
   // 5.75e-10,
   // 5.988951e-10,
   // 6e-10,
   // 6.25e-10,
   // 6.5e-10,
   // 6.533409e-10,
   // 6.75e-10,
   // 7e-10,
   // 7.043029e-10,
   // 7.25e-10,
   // 7.5e-10,
   // 7.505959e-10,
   // 7.75e-10,
   // 7.940238e-10,
   // 8e-10,
   // 8.25e-10,
   // 8.33372e-10,
   // 8.5e-10,
   // 8.698487e-10,
   // 8.75e-10,
   // 9e-10,
   // 9.021052e-10,
   // 9.25e-10,
   // 9.320718e-10,
   // 9.5e-10,
   // 9.639308e-10,
   // 9.75e-10};
   // graph = new TGraph(56,Graph5_old_fx6,Graph5_old_fy6);
   // graph->SetName("Graph5_old");
   // graph->SetTitle("Graph");
   // graph->SetFillColor(6);

   // // ci = TColor::GetColor("#66ccff");
   // ci = TColor::GetColor("#dabd50");
   // ci = kOrange-8; 
   // graph->SetLineColor(ci);
   // graph->SetLineStyle(kDashed);
   // graph->SetLineWidth(3);
   // graph->SetMarkerStyle(20);
   
   // TH1F *Graph_Graph6_old = new TH1F("Graph_Graph6_old","Graph",100,3.562607e-09,7.865619e-09);
   // Graph_Graph6_old->SetMinimum(-9.75e-11);
   // Graph_Graph6_old->SetMaximum(1.0725e-09);
   // Graph_Graph6_old->SetDirectory(0);
   // Graph_Graph6_old->SetStats(0);
   // Graph_Graph6_old->SetLineWidth(2);
   // Graph_Graph6_old->SetMarkerStyle(20);
   // Graph_Graph6_old->GetXaxis()->SetNdivisions(505);
   // Graph_Graph6_old->GetXaxis()->SetLabelFont(132);
   // Graph_Graph6_old->GetXaxis()->SetLabelOffset(0.01);
   // Graph_Graph6_old->GetXaxis()->SetLabelSize(0.06);
   // Graph_Graph6_old->GetXaxis()->SetTitleSize(0.072);
   // Graph_Graph6_old->GetXaxis()->SetTitleOffset(1.0);
   // Graph_Graph6_old->GetXaxis()->SetTitleFont(132);
   // Graph_Graph6_old->GetYaxis()->SetLabelFont(132);
   // Graph_Graph6_old->GetYaxis()->SetLabelOffset(0.01);
   // Graph_Graph6_old->GetYaxis()->SetLabelSize(0.06);
   // Graph_Graph6_old->GetYaxis()->SetTitleSize(0.072);
   // Graph_Graph6_old->GetYaxis()->SetTitleOffset(1.0);
   // Graph_Graph6_old->GetYaxis()->SetTitleFont(132);
   // Graph_Graph6_old->GetZaxis()->SetLabelFont(132);
   // Graph_Graph6_old->GetZaxis()->SetLabelSize(0.06);
   // Graph_Graph6_old->GetZaxis()->SetTitleSize(0.072);
   // Graph_Graph6_old->GetZaxis()->SetTitleOffset(1.2);
   // Graph_Graph6_old->GetZaxis()->SetTitleFont(132);
   // graph->SetHistogram(Graph_Graph6_old);
   
   // graph->Draw("c ");

   Double_t *dum = 0;
   TPolyMarker *pmarker = new TPolyMarker(1,dum,dum,"");
   pmarker->SetMarkerStyle(33);
   pmarker->SetMarkerSize(2);
   //   pmarker->SetPoint(0,2.8202e-09,1.6183e-10);
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   pmarker->SetMarkerColor(ci);
   pmarker->SetPoint(0,2.9692e-09,1.4706e-10);
   pmarker->Draw("");
   ///// end draw previous result
   ////////////////////////////////////////


   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,7e-10,6.5e-09,7e-10,0,6.5e-09,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,0,6.5e-09,0,0,6.5e-09,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,0,0,7e-10,0,7e-10,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.0);
   gaxis->SetTitleSize(35);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(6.5e-09,0,6.5e-09,7e-10,0,7e-10,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(3.029762e-09,1.196429e-10,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   

   /////////////
   //Draw SM
   double sm_bs_value = 3.66*1E-9;
   double sm_bs_error = 0.14*1E-9;
   double sm_bd_value = 0.103*1E-9;
   double sm_bd_error = 0.005*1E-9;

   TGraphErrors * g_SM = new TGraphErrors();
   g_SM->SetTitle("SM");
   g_SM->SetName("SM");
   g_SM->SetMarkerStyle(5);
   g_SM->SetPoint(0,sm_bs_value, sm_bd_value);
   g_SM->SetPointError(0,sm_bs_error, sm_bd_error);
   g_SM->SetMarkerStyle(1);
   g_SM->SetMarkerColor(kRed+1);
   g_SM->SetLineColor(kRed+1);
   g_SM->SetLineWidth(3);
   g_SM->Draw("SAME");

   TText * labelSM = new TText(3.66*1E-9, 0.103*1E-9* 1.2,"SM");
   labelSM->SetTextAlign(21);
   labelSM->SetTextSize(0.05);
   labelSM->SetTextColor(kRed+1);
   labelSM->Draw("SAME");
   ///////////////

   
   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   

   TLegend *leg = new TLegend(0.74,0.675,0.875,0.8);
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(20);
   // leg->SetLineColor(1);
   // leg->SetLineStyle(1);
   // leg->SetLineWidth(2);
   // leg->SetFillColor(0);
   // leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","4.4 fb^{#minus1}","l");
   ci = TColor::GetColor("#dabd50");
   ci = kOrange-8;
   entry->SetLineColor(ci);
   entry->SetLineStyle(kDashed);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("NULL","9 fb^{#minus1}","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();

   pt = new TPaveText(0.17,0.855,0.37,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);

   // ci = TColor::GetColor("#999999");
   ci = TColor::GetColor(1);
   pt->SetTextColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(21);
   pt_LaTex = pt->AddText("contours correspond to 68%, 95%, 99% CL regions");
   pt->Draw();
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->Modified();
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->cd();
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SetSelected(TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2);

   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.pdf");
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.png");
   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.eps");
   //   TwoDresult_BsBd_dunblind_BR_Bs_BR_Bd_1DCL_with_oldUID2->SaveAs("Fig11_top.root");
}


==> figs/Fig12_left.C <==
void Fig12_left()
{
//=========Macro generated from canvas: b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9/p-value curves
//=========  (Mon Feb 22 21:31:07 2021) by ROOT version 6.18/04
   TCanvas *b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9 = new TCanvas("b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetHighLightColor(2);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->Range(-9.72973e-11,-0.2179487,5.108108e-10,1.064103);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetFillColor(0);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetBorderMode(0);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetBorderSize(2);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetTickx(1);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetTicky(1);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetLeftMargin(0.16);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetTopMargin(0.05);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetBottomMargin(0.17);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetFrameBorderMode(0);
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetFrameBorderMode(0);
   
   TH1F *haxesUID34__622 = new TH1F("haxesUID34__622","",100,0,4.5e-10);
   haxesUID34__622->SetMinimum(0);
   haxesUID34__622->SetMaximum(1);
   haxesUID34__622->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID34__622->SetLineColor(ci);
   haxesUID34__622->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID34__622->GetXaxis()->SetNdivisions(407);
   haxesUID34__622->GetXaxis()->SetLabelFont(133);
   haxesUID34__622->GetXaxis()->SetLabelOffset(0.015);
   haxesUID34__622->GetXaxis()->SetLabelSize(35);
   haxesUID34__622->GetXaxis()->SetTitleSize(35);
   haxesUID34__622->GetXaxis()->SetTitleOffset(1.0);
   haxesUID34__622->GetXaxis()->SetTitleFont(133);
   haxesUID34__622->GetYaxis()->SetTitle("CL_{S}");
   haxesUID34__622->GetYaxis()->SetNdivisions(407);
   haxesUID34__622->GetYaxis()->SetLabelFont(133);
   haxesUID34__622->GetYaxis()->SetLabelOffset(0.015);
   haxesUID34__622->GetYaxis()->SetLabelSize(35);
   haxesUID34__622->GetYaxis()->SetTitleSize(35);
   haxesUID34__622->GetYaxis()->SetTitleOffset(0.85);
   haxesUID34__622->GetYaxis()->SetTitleFont(133);
   haxesUID34__622->GetZaxis()->SetLabelFont(42);
   haxesUID34__622->GetZaxis()->SetLabelSize(0.035);
   haxesUID34__622->GetZaxis()->SetTitleSize(0.035);
   haxesUID34__622->GetZaxis()->SetTitleOffset(1);
   haxesUID34__622->GetZaxis()->SetTitleFont(42);
   haxesUID34__622->Draw("AXIS+");
   
   Double_t gErr2_fx3001[100] = {
   0,
   4.545227e-12,
   9.090455e-12,
   1.363568e-11,
   1.818091e-11,
   2.272614e-11,
   2.727136e-11,
   3.181659e-11,
   3.636182e-11,
   4.090705e-11,
   4.545227e-11,
   4.99975e-11,
   5.454273e-11,
   5.908796e-11,
   6.363318e-11,
   6.817841e-11,
   7.272364e-11,
   7.726887e-11,
   8.181409e-11,
   8.635932e-11,
   9.090455e-11,
   9.544978e-11,
   9.9995e-11,
   1.045402e-10,
   1.090855e-10,
   1.136307e-10,
   1.181759e-10,
   1.227211e-10,
   1.272664e-10,
   1.318116e-10,
   1.363568e-10,
   1.409021e-10,
   1.454473e-10,
   1.499925e-10,
   1.545377e-10,
   1.59083e-10,
   1.636282e-10,
   1.681734e-10,
   1.727186e-10,
   1.772639e-10,
   1.818091e-10,
   1.863543e-10,
   1.908996e-10,
   1.954448e-10,
   1.9999e-10,
   2.045352e-10,
   2.090805e-10,
   2.136257e-10,
   2.181709e-10,
   2.227161e-10,
   2.272614e-10,
   2.318066e-10,
   2.363518e-10,
   2.408971e-10,
   2.454423e-10,
   2.499875e-10,
   2.545327e-10,
   2.59078e-10,
   2.636232e-10,
   2.681684e-10,
   2.727136e-10,
   2.772589e-10,
   2.818041e-10,
   2.863493e-10,
   2.908946e-10,
   2.954398e-10,
   2.99985e-10,
   3.045302e-10,
   3.090755e-10,
   3.136207e-10,
   3.181659e-10,
   3.227111e-10,
   3.272564e-10,
   3.318016e-10,
   3.363468e-10,
   3.408921e-10,
   3.454373e-10,
   3.499825e-10,
   3.545277e-10,
   3.59073e-10,
   3.636182e-10,
   3.681634e-10,
   3.727086e-10,
   3.772539e-10,
   3.817991e-10,
   3.863443e-10,
   3.908896e-10,
   3.954348e-10,
   3.9998e-10,
   4.045252e-10,
   4.090705e-10,
   4.136157e-10,
   4.181609e-10,
   4.227062e-10,
   4.272514e-10,
   4.317966e-10,
   4.363418e-10,
   4.408871e-10,
   4.454323e-10,
   4.499775e-10};
   Double_t gErr2_fy3001[100] = {
   1,
   0.9587245,
   0.8905855,
   0.8243067,
   0.7885379,
   0.7518384,
   0.7099675,
   0.6598154,
   0.6116564,
   0.56154,
   0.5165265,
   0.476168,
   0.4387344,
   0.4108038,
   0.3843165,
   0.3443915,
   0.3075282,
   0.288579,
   0.2658212,
   0.2355073,
   0.2134707,
   0.193352,
   0.1734173,
   0.1592971,
   0.146026,
   0.1308681,
   0.1182891,
   0.1069488,
   0.09502655,
   0.08330569,
   0.07424761,
   0.0676797,
   0.06195371,
   0.05530187,
   0.0438405,
   0.03572272,
   0.03080037,
   0.02879803,
   0.02745571,
   0.02693373,
   0.02232022,
   0.01840755,
   0.01509736,
   0.01328118,
   0.01075448,
   0.01041357,
   0.00947707,
   0.007811465,
   0.006190419,
   0.004934455,
   0.004903654,
   0.004191311,
   0.003608755,
   0.003792609,
   0.003218021,
   0.002459391,
   0.001663081,
   0.001607906,
   0.001663135,
   0.001186728,
   0.001017863,
   0.0008308993,
   0.0009119814,
   0.0005959071,
   0.0002510341,
   0.0003543203,
   0.0005164427,
   0.0006815112,
   0.000409123,
   9.283992e-05,
   5.325293e-06,
   5.516414e-08,
   9.431642e-11,
   0,
   0,
   1.018146e-05,
   0.000156407,
   0.0003893299,
   0.0001570345,
   1.026332e-05,
   1.086918e-07,
   1.86518e-10,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gErr2_felx3001[100] = {
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12};
   Double_t gErr2_fely3001[100] = {
   0,
   0.1581875,
   0.1747181,
   0.2008658,
   0.2474241,
   0.2752296,
   0.2871876,
   0.2898079,
   0.2944563,
   0.2917692,
   0.2863282,
   0.2789938,
   0.2679234,
   0.2606674,
   0.2540119,
   0.2362675,
   0.2206264,
   0.2168805,
   0.2043541,
   0.1842002,
   0.1738166,
   0.1647633,
   0.1529825,
   0.1433093,
   0.1317869,
   0.1178734,
   0.1078582,
   0.0998912,
   0.08988441,
   0.07784271,
   0.06790949,
   0.06147414,
   0.05657701,
   0.05063775,
   0.03978196,
   0.03248177,
   0.02856449,
   0.02738971,
   0.02653687,
   0.02637278,
   0.02211481,
   0.01862763,
   0.01603722,
   0.01521519,
   0.01339037,
   0.0131614,
   0.01222124,
   0.01062806,
   0.008775342,
   0.006897463,
   0.006195831,
   0.005184389,
   0.004810478,
   0.00536234,
   0.004942107,
   0.004110466,
   0.003103261,
   0.002754855,
   0.002567621,
   0.002032073,
   0.002037033,
   0.002540067,
   0.004383185,
   0.006580326,
   0.007496299,
   0.006291676,
   0.004291763,
   0.004044281,
   0.005810264,
   0.008699762,
   0.01111228,
   0.01198542,
   0.01151216,
   0.01033344,
   0.008951725,
   0.007560283,
   0.006313461,
   0.0054753,
   0.004826581,
   0.004648892,
   0.00451279,
   0.004217416,
   0.003885982,
   0.0035287,
   0.003102614,
   0.002636252,
   0.002194177,
   0.001820853,
   0.001512289,
   0.001235488,
   0.001009673,
   0.0008952865,
   0.0008709168,
   0.0008478752,
   0.0007928238,
   0.0007214723,
   0.0006364873,
   0.0005374426,
   0.0004404812,
   0.0003626155};
   Double_t gErr2_fehx3001[100] = {
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12};
   Double_t gErr2_fehy3001[100] = {
   0,
   0.04127551,
   0.1094145,
   0.1756933,
   0.2114621,
   0.2481616,
   0.2900325,
   0.3401846,
   0.3883436,
   0.43846,
   0.4834735,
   0.523832,
   0.5612656,
   0.5891962,
   0.6156835,
   0.6556085,
   0.6924718,
   0.711421,
   0.7341788,
   0.7644927,
   0.7865293,
   0.806648,
   0.8265827,
   0.8407029,
   0.853974,
   0.8691319,
   0.8817109,
   0.8930512,
   0.9049735,
   0.9166943,
   0.9257524,
   0.9323203,
   0.5515604,
   0.434162,
   0.4200685,
   0.4066199,
   0.3859888,
   0.3654525,
   0.3445602,
   0.3209975,
   0.3006884,
   0.2880187,
   0.2722197,
   0.2532553,
   0.2388705,
   0.2230769,
   0.2076858,
   0.1963726,
   0.1898872,
   0.1758375,
   0.1566037,
   0.1412815,
   0.1321416,
   0.1215229,
   0.1170686,
   0.1110196,
   0.1002185,
   0.09154312,
   0.08504974,
   0.07931804,
   0.07270065,
   0.06618744,
   0.06007746,
   0.05473183,
   0.04951888,
   0.04310452,
   0.03770207,
   0.03459157,
   0.03144611,
   0.02800177,
   0.02662624,
   0.02585244,
   0.02426834,
   0.02070061,
   0.01732464,
   0.01577497,
   0.01473202,
   0.01179364,
   0.01076493,
   0.010573,
   0.009269044,
   0.008157801,
   0.007782302,
   0.007435718,
   0.006150475,
   0.005289872,
   0.004205889,
   0.003456215,
   0.003023453,
   0.002597055,
   0.00162451,
   0.001455868,
   0.002003004,
   0.001734518,
   0.001557546,
   0.001470847,
   0.001340064,
   0.00106658,
   0.0007859364,
   0.0005404452};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-4.772475e-11,4.977023e-10);
   Graph_gErr23001->SetMinimum(-0.1131839);
   Graph_gErr23001->SetMaximum(1.101199);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetLabelOffset(0.015);
   Graph_gErr23001->GetXaxis()->SetLabelSize(0.035);
   Graph_gErr23001->GetXaxis()->SetTitleSize(0.035);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.015);
   Graph_gErr23001->GetYaxis()->SetLabelSize(0.035);
   Graph_gErr23001->GetYaxis()->SetTitleSize(0.035);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelSize(0.035);
   Graph_gErr23001->GetZaxis()->SetTitleSize(0.035);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[100] = {
   0,
   4.545227e-12,
   9.090455e-12,
   1.363568e-11,
   1.818091e-11,
   2.272614e-11,
   2.727136e-11,
   3.181659e-11,
   3.636182e-11,
   4.090705e-11,
   4.545227e-11,
   4.99975e-11,
   5.454273e-11,
   5.908796e-11,
   6.363318e-11,
   6.817841e-11,
   7.272364e-11,
   7.726887e-11,
   8.181409e-11,
   8.635932e-11,
   9.090455e-11,
   9.544978e-11,
   9.9995e-11,
   1.045402e-10,
   1.090855e-10,
   1.136307e-10,
   1.181759e-10,
   1.227211e-10,
   1.272664e-10,
   1.318116e-10,
   1.363568e-10,
   1.409021e-10,
   1.454473e-10,
   1.499925e-10,
   1.545377e-10,
   1.59083e-10,
   1.636282e-10,
   1.681734e-10,
   1.727186e-10,
   1.772639e-10,
   1.818091e-10,
   1.863543e-10,
   1.908996e-10,
   1.954448e-10,
   1.9999e-10,
   2.045352e-10,
   2.090805e-10,
   2.136257e-10,
   2.181709e-10,
   2.227161e-10,
   2.272614e-10,
   2.318066e-10,
   2.363518e-10,
   2.408971e-10,
   2.454423e-10,
   2.499875e-10,
   2.545327e-10,
   2.59078e-10,
   2.636232e-10,
   2.681684e-10,
   2.727136e-10,
   2.772589e-10,
   2.818041e-10,
   2.863493e-10,
   2.908946e-10,
   2.954398e-10,
   2.99985e-10,
   3.045302e-10,
   3.090755e-10,
   3.136207e-10,
   3.181659e-10,
   3.227111e-10,
   3.272564e-10,
   3.318016e-10,
   3.363468e-10,
   3.408921e-10,
   3.454373e-10,
   3.499825e-10,
   3.545277e-10,
   3.59073e-10,
   3.636182e-10,
   3.681634e-10,
   3.727086e-10,
   3.772539e-10,
   3.817991e-10,
   3.863443e-10,
   3.908896e-10,
   3.954348e-10,
   3.9998e-10,
   4.045252e-10,
   4.090705e-10,
   4.136157e-10,
   4.181609e-10,
   4.227062e-10,
   4.272514e-10,
   4.317966e-10,
   4.363418e-10,
   4.408871e-10,
   4.454323e-10,
   4.499775e-10};
   Double_t gErr1_fy3002[100] = {
   1,
   0.9587245,
   0.8905855,
   0.8243067,
   0.7885379,
   0.7518384,
   0.7099675,
   0.6598154,
   0.6116564,
   0.56154,
   0.5165265,
   0.476168,
   0.4387344,
   0.4108038,
   0.3843165,
   0.3443915,
   0.3075282,
   0.288579,
   0.2658212,
   0.2355073,
   0.2134707,
   0.193352,
   0.1734173,
   0.1592971,
   0.146026,
   0.1308681,
   0.1182891,
   0.1069488,
   0.09502655,
   0.08330569,
   0.07424761,
   0.0676797,
   0.06195371,
   0.05530187,
   0.0438405,
   0.03572272,
   0.03080037,
   0.02879803,
   0.02745571,
   0.02693373,
   0.02232022,
   0.01840755,
   0.01509736,
   0.01328118,
   0.01075448,
   0.01041357,
   0.00947707,
   0.007811465,
   0.006190419,
   0.004934455,
   0.004903654,
   0.004191311,
   0.003608755,
   0.003792609,
   0.003218021,
   0.002459391,
   0.001663081,
   0.001607906,
   0.001663135,
   0.001186728,
   0.001017863,
   0.0008308993,
   0.0009119814,
   0.0005959071,
   0.0002510341,
   0.0003543203,
   0.0005164427,
   0.0006815112,
   0.000409123,
   9.283992e-05,
   5.325293e-06,
   5.516414e-08,
   9.431642e-11,
   0,
   0,
   1.018146e-05,
   0.000156407,
   0.0003893299,
   0.0001570345,
   1.026332e-05,
   1.086918e-07,
   1.86518e-10,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gErr1_felx3002[100] = {
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12};
   Double_t gErr1_fely3002[100] = {
   0,
   0.09264646,
   0.09926406,
   0.1100384,
   0.1370113,
   0.1518786,
   0.1619526,
   0.1657101,
   0.1687132,
   0.1662011,
   0.1677044,
   0.1718821,
   0.1719884,
   0.1725332,
   0.1697968,
   0.1538273,
   0.1414926,
   0.1456904,
   0.143588,
   0.1305909,
   0.1218109,
   0.1115466,
   0.09915662,
   0.09092317,
   0.08338797,
   0.07567187,
   0.07219314,
   0.06962976,
   0.06433904,
   0.057017,
   0.05137921,
   0.04833284,
   0.04622355,
   0.04255768,
   0.03296075,
   0.02592668,
   0.02200114,
   0.02103017,
   0.02050129,
   0.02066127,
   0.01684252,
   0.0138401,
   0.01148117,
   0.01062693,
   0.008935213,
   0.009144647,
   0.008515427,
   0.007025131,
   0.005446785,
   0.004066903,
   0.003822365,
   0.003023906,
   0.002616285,
   0.003109189,
   0.002795133,
   0.002188058,
   0.001414312,
   0.001274048,
   0.001273612,
   0.0008822874,
   0.000881191,
   0.000870786,
   0.001181461,
   0.001148298,
   0.0009480442,
   0.0009215649,
   0.0008651563,
   0.001014047,
   0.001013949,
   0.001094946,
   0.001261939,
   0.001227081,
   0.000989874,
   0.0007265222,
   0.0005665573,
   0.0005224592,
   0.0006470127,
   0.0008560884,
   0.0006097983,
   0.0004392591,
   0.0003671634,
   0.0002886594,
   0.0002280549,
   0.0001868013,
   0.0001593236,
   0.0001530468,
   0.0001596133,
   0.0001562006,
   0.0001405815,
   0.0001258544,
   0.0001196412,
   0.000121625,
   0.0001194187,
   0.0001051269,
   9.104861e-05,
   8.595504e-05,
   7.785554e-05,
   5.617479e-05,
   3.034739e-05,
   1.274333e-05};
   Double_t gErr1_fehx3002[100] = {
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12,
   2.2725e-12};
   Double_t gErr1_fehy3002[100] = {
   0,
   0.04127551,
   0.1094145,
   0.1756933,
   0.2114621,
   0.2481616,
   0.2900325,
   0.3401846,
   0.3883436,
   0.43846,
   0.4834735,
   0.523832,
   0.5612656,
   0.5891962,
   0.6156835,
   0.3373346,
   0.2629034,
   0.2476602,
   0.2489034,
   0.2528712,
   0.2536932,
   0.2457083,
   0.2329547,
   0.2147477,
   0.2063347,
   0.2056562,
   0.2025527,
   0.1903104,
   0.172591,
   0.1605435,
   0.1504608,
   0.1451557,
   0.1381322,
   0.1301495,
   0.1231499,
   0.1175943,
   0.1095545,
   0.1010107,
   0.08898676,
   0.07719668,
   0.0680468,
   0.0624076,
   0.06003234,
   0.0548755,
   0.05060439,
   0.0453003,
   0.03922314,
   0.03631095,
   0.03692553,
   0.03391902,
   0.02702704,
   0.02307463,
   0.02062784,
   0.01962206,
   0.01828142,
   0.0172233,
   0.01602856,
   0.01374141,
   0.01172195,
   0.01098684,
   0.009878775,
   0.008509459,
   0.007673498,
   0.005824174,
   0.005185197,
   0.00489762,
   0.003801401,
   0.003247781,
   0.003281468,
   0.003284683,
   0.003302251,
   0.002848122,
   0.001985319,
   0.001098862,
   0.0008792573,
   0.001014965,
   0.00130751,
   0.0009691755,
   0.00104949,
   0.001059785,
   0.0007449493,
   0.0004818296,
   0.0004031945,
   0.0004445736,
   0.0002138076,
   0.0002450259,
   0.0004021514,
   0.0003562542,
   0.0002187336,
   0.0002928828,
   0.0001706933,
   0.0002431539,
   0.0003351753,
   0.0001710085,
   0.0001482853,
   0.0001535898,
   0.0002505492,
   9.949903e-05,
   6.582402e-06,
   8.919152e-08};
   grae = new TGraphAsymmErrors(100,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-4.772475e-11,4.977023e-10);
   Graph_gErr13002->SetMinimum(-0.1013823);
   Graph_gErr13002->SetMaximum(1.100126);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetLabelOffset(0.015);
   Graph_gErr13002->GetXaxis()->SetLabelSize(0.035);
   Graph_gErr13002->GetXaxis()->SetTitleSize(0.035);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_gErr13002->GetYaxis()->SetLabelSize(0.035);
   Graph_gErr13002->GetYaxis()->SetTitleSize(0.035);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelSize(0.035);
   Graph_gErr13002->GetZaxis()->SetTitleSize(0.035);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[100] = {
   0,
   4.545227e-12,
   9.090455e-12,
   1.363568e-11,
   1.818091e-11,
   2.272614e-11,
   2.727136e-11,
   3.181659e-11,
   3.636182e-11,
   4.090705e-11,
   4.545227e-11,
   4.99975e-11,
   5.454273e-11,
   5.908796e-11,
   6.363318e-11,
   6.817841e-11,
   7.272364e-11,
   7.726887e-11,
   8.181409e-11,
   8.635932e-11,
   9.090455e-11,
   9.544978e-11,
   9.9995e-11,
   1.045402e-10,
   1.090855e-10,
   1.136307e-10,
   1.181759e-10,
   1.227211e-10,
   1.272664e-10,
   1.318116e-10,
   1.363568e-10,
   1.409021e-10,
   1.454473e-10,
   1.499925e-10,
   1.545377e-10,
   1.59083e-10,
   1.636282e-10,
   1.681734e-10,
   1.727186e-10,
   1.772639e-10,
   1.818091e-10,
   1.863543e-10,
   1.908996e-10,
   1.954448e-10,
   1.9999e-10,
   2.045352e-10,
   2.090805e-10,
   2.136257e-10,
   2.181709e-10,
   2.227161e-10,
   2.272614e-10,
   2.318066e-10,
   2.363518e-10,
   2.408971e-10,
   2.454423e-10,
   2.499875e-10,
   2.545327e-10,
   2.59078e-10,
   2.636232e-10,
   2.681684e-10,
   2.727136e-10,
   2.772589e-10,
   2.818041e-10,
   2.863493e-10,
   2.908946e-10,
   2.954398e-10,
   2.99985e-10,
   3.045302e-10,
   3.090755e-10,
   3.136207e-10,
   3.181659e-10,
   3.227111e-10,
   3.272564e-10,
   3.318016e-10,
   3.363468e-10,
   3.408921e-10,
   3.454373e-10,
   3.499825e-10,
   3.545277e-10,
   3.59073e-10,
   3.636182e-10,
   3.681634e-10,
   3.727086e-10,
   3.772539e-10,
   3.817991e-10,
   3.863443e-10,
   3.908896e-10,
   3.954348e-10,
   3.9998e-10,
   4.045252e-10,
   4.090705e-10,
   4.136157e-10,
   4.181609e-10,
   4.227062e-10,
   4.272514e-10,
   4.317966e-10,
   4.363418e-10,
   4.408871e-10,
   4.454323e-10,
   4.499775e-10};
   Double_t gExp_fy1[100] = {
   1,
   0.9587245,
   0.8905855,
   0.8243067,
   0.7885379,
   0.7518384,
   0.7099675,
   0.6598154,
   0.6116564,
   0.56154,
   0.5165265,
   0.476168,
   0.4387344,
   0.4108038,
   0.3843165,
   0.3443915,
   0.3075282,
   0.288579,
   0.2658212,
   0.2355073,
   0.2134707,
   0.193352,
   0.1734173,
   0.1592971,
   0.146026,
   0.1308681,
   0.1182891,
   0.1069488,
   0.09502655,
   0.08330569,
   0.07424761,
   0.0676797,
   0.06195371,
   0.05530187,
   0.0438405,
   0.03572272,
   0.03080037,
   0.02879803,
   0.02745571,
   0.02693373,
   0.02232022,
   0.01840755,
   0.01509736,
   0.01328118,
   0.01075448,
   0.01041357,
   0.00947707,
   0.007811465,
   0.006190419,
   0.004934455,
   0.004903654,
   0.004191311,
   0.003608755,
   0.003792609,
   0.003218021,
   0.002459391,
   0.001663081,
   0.001607906,
   0.001663135,
   0.001186728,
   0.001017863,
   0.0008308993,
   0.0009119814,
   0.0005959071,
   0.0002510341,
   0.0003543203,
   0.0005164427,
   0.0006815112,
   0.000409123,
   9.283992e-05,
   5.325293e-06,
   5.516414e-08,
   9.431642e-11,
   0,
   0,
   1.018146e-05,
   0.000156407,
   0.0003893299,
   0.0001570345,
   1.026332e-05,
   1.086918e-07,
   1.86518e-10,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(100,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,4.949753e-10);
   Graph_gExp1->SetMinimum(0);
   Graph_gExp1->SetMaximum(1.1);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetLabelOffset(0.015);
   Graph_gExp1->GetXaxis()->SetLabelSize(0.035);
   Graph_gExp1->GetXaxis()->SetTitleSize(0.035);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.015);
   Graph_gExp1->GetYaxis()->SetLabelSize(0.035);
   Graph_gExp1->GetYaxis()->SetTitleSize(0.035);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetLabelSize(0.035);
   Graph_gExp1->GetZaxis()->SetTitleSize(0.035);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1019[73] = {
   1.227375e-10,
   1.272825e-10,
   1.318275e-10,
   1.363725e-10,
   1.409175e-10,
   1.454625e-10,
   1.500075e-10,
   1.545525e-10,
   1.590975e-10,
   1.636425e-10,
   1.681875e-10,
   1.727325e-10,
   1.772775e-10,
   1.818225e-10,
   1.863675e-10,
   1.909125e-10,
   1.954575e-10,
   2.000025e-10,
   2.045475e-10,
   2.090925e-10,
   2.136375e-10,
   2.181825e-10,
   2.227275e-10,
   2.272725e-10,
   2.318175e-10,
   2.363625e-10,
   2.409075e-10,
   2.454525e-10,
   2.499975e-10,
   2.545425e-10,
   2.590875e-10,
   2.636325e-10,
   2.681775e-10,
   2.727225e-10,
   2.772675e-10,
   2.818125e-10,
   2.863575e-10,
   2.909025e-10,
   2.954475e-10,
   2.999925e-10,
   3.045375e-10,
   3.090825e-10,
   3.136275e-10,
   3.181725e-10,
   3.227175e-10,
   3.272625e-10,
   3.318075e-10,
   3.363525e-10,
   3.408975e-10,
   3.454425e-10,
   3.499875e-10,
   3.545325e-10,
   3.590775e-10,
   3.636225e-10,
   3.681675e-10,
   3.727125e-10,
   3.772575e-10,
   3.818025e-10,
   3.863475e-10,
   3.908925e-10,
   3.954375e-10,
   3.999825e-10,
   4.045275e-10,
   4.090725e-10,
   4.136175e-10,
   4.181625e-10,
   4.227075e-10,
   4.272525e-10,
   4.317975e-10,
   4.363425e-10,
   4.408875e-10,
   4.454325e-10,
   4.499775e-10};
   Double_t gObs_fy1019[73] = {
   0.5214703,
   0.4958623,
   0.4795113,
   0.452432,
   0.4374343,
   0.4138098,
   0.390358,
   0.3636954,
   0.3554974,
   0.3278705,
   0.3063484,
   0.284422,
   0.2673483,
   0.2356996,
   0.2274184,
   0.2182095,
   0.1913099,
   0.186483,
   0.1708378,
   0.1527026,
   0.1425382,
   0.1450957,
   0.129664,
   0.1119731,
   0.09465896,
   0.09361875,
   0.08134428,
   0.08073699,
   0.07638311,
   0.0693212,
   0.06411691,
   0.05369713,
   0.05473777,
   0.04662076,
   0.04204194,
   0.04474761,
   0.03330055,
   0.03228008,
   0.02644884,
   0.019997,
   0.02270966,
   0.01979695,
   0.01417637,
   0.01480489,
   0.016056,
   0.01397081,
   0.01084302,
   0.009383379,
   0.009176775,
   0.00813396,
   0.006049593,
   0.006258199,
   0.005842207,
   0.003964355,
   0.004173005,
   0.003547054,
   0.003755704,
   0.002921103,
   0.002712453,
   0.002505373,
   0.001878637,
   0.001252425,
   0.001251901,
   0.0008346009,
   0.0006259507,
   0.001043251,
   0,
   0.0008347753,
   0.0004174749,
   0.0008351244,
   0,
   0.0006263433,
   0};
   Double_t gObs_fex1019[73] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1019[73] = {
   0.007509622,
   0.007495976,
   0.007470511,
   0.007416558,
   0.007378314,
   0.007303966,
   0.007218264,
   0.007099529,
   0.007057257,
   0.006901686,
   0.006768011,
   0.00661115,
   0.006477573,
   0.00619858,
   0.006119292,
   0.006025211,
   0.005727558,
   0.005669241,
   0.005472474,
   0.005224238,
   0.005075543,
   0.005115326,
   0.004874532,
   0.004571569,
   0.004239469,
   0.004218327,
   0.003956375,
   0.003943253,
   0.003844231,
   0.003675453,
   0.003543837,
   0.003259247,
   0.003289016,
   0.00304731,
   0.002900173,
   0.002988156,
   0.002591916,
   0.002553982,
   0.002318205,
   0.002022069,
   0.002152352,
   0.002012554,
   0.001707906,
   0.001745033,
   0.001816213,
   0.001695823,
   0.001496151,
   0.001392752,
   0.001377612,
   0.001297605,
   0.001120259,
   0.001139301,
   0.001101112,
   0.0009078307,
   0.0009313252,
   0.0008588867,
   0.0008837023,
   0.0007796514,
   0.0007513629,
   0.0007224087,
   0.0006256732,
   0.0005110068,
   0.0005107932,
   0.0004171408,
   0.0003612891,
   0.0004663329,
   0,
   0.000417228,
   0.0002951429,
   0.0004174025,
   0,
   0.0003615157,
   0};
   TGraphErrors *gre = new TGraphErrors(73,gObs_fx1019,gObs_fy1019,gObs_fex1019,gObs_fey1019);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1019 = new TH1F("Graph_gObs1019","Graph",100,9.00135e-11,4.827015e-10);
   Graph_gObs1019->SetMinimum(0);
   Graph_gObs1019->SetMaximum(0.5818779);
   Graph_gObs1019->SetDirectory(0);
   Graph_gObs1019->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1019->SetLineColor(ci);
   Graph_gObs1019->GetXaxis()->SetLabelFont(42);
   Graph_gObs1019->GetXaxis()->SetLabelOffset(0.015);
   Graph_gObs1019->GetXaxis()->SetLabelSize(0.035);
   Graph_gObs1019->GetXaxis()->SetTitleSize(0.035);
   Graph_gObs1019->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1019->GetXaxis()->SetTitleFont(42);
   Graph_gObs1019->GetYaxis()->SetLabelFont(42);
   Graph_gObs1019->GetYaxis()->SetLabelOffset(0.015);
   Graph_gObs1019->GetYaxis()->SetLabelSize(0.035);
   Graph_gObs1019->GetYaxis()->SetTitleSize(0.035);
   Graph_gObs1019->GetYaxis()->SetTitleFont(42);
   Graph_gObs1019->GetZaxis()->SetLabelFont(42);
   Graph_gObs1019->GetZaxis()->SetLabelSize(0.035);
   Graph_gObs1019->GetZaxis()->SetTitleSize(0.035);
   Graph_gObs1019->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1019->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1019);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(20);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(2.475e-10,0.12,4.725e-10,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,4.5e-10,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(3.15e-10,0.07,5.4e-10,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,4.5e-10,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.83,0.805,0.925,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.83,0.77,0.83,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(20);
   pt_LaTex = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   TH1F *haxesUID34_copy__623 = new TH1F("haxesUID34_copy__623","",100,0,4.5e-10);
   haxesUID34_copy__623->SetMinimum(0);
   haxesUID34_copy__623->SetMaximum(1);
   haxesUID34_copy__623->SetDirectory(0);
   haxesUID34_copy__623->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID34_copy__623->SetLineColor(ci);
   haxesUID34_copy__623->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus})");
   haxesUID34_copy__623->GetXaxis()->SetNdivisions(407);
   haxesUID34_copy__623->GetXaxis()->SetLabelFont(133);
   haxesUID34_copy__623->GetXaxis()->SetLabelOffset(0.015);
   haxesUID34_copy__623->GetXaxis()->SetLabelSize(35);
   haxesUID34_copy__623->GetXaxis()->SetTitleSize(35);
   haxesUID34_copy__623->GetXaxis()->SetTitleOffset(1.0);
   haxesUID34_copy__623->GetXaxis()->SetTitleFont(133);
   haxesUID34_copy__623->GetYaxis()->SetTitle("CL_{S}");
   haxesUID34_copy__623->GetYaxis()->SetNdivisions(407);
   haxesUID34_copy__623->GetYaxis()->SetLabelFont(133);
   haxesUID34_copy__623->GetYaxis()->SetLabelOffset(0.015);
   haxesUID34_copy__623->GetYaxis()->SetLabelSize(35);
   haxesUID34_copy__623->GetYaxis()->SetTitleSize(35);
   haxesUID34_copy__623->GetYaxis()->SetTitleOffset(0.85);
   haxesUID34_copy__623->GetYaxis()->SetTitleFont(133);
   haxesUID34_copy__623->GetZaxis()->SetLabelFont(42);
   haxesUID34_copy__623->GetZaxis()->SetLabelSize(0.035);
   haxesUID34_copy__623->GetZaxis()->SetTitleSize(0.035);
   haxesUID34_copy__623->GetZaxis()->SetTitleOffset(1);
   haxesUID34_copy__623->GetZaxis()->SetTitleFont(42);
   haxesUID34_copy__623->Draw("sameaxis");
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->Modified();
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->cd();
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SetSelected(b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9);

   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SaveAs("Fig12_left.pdf");
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SaveAs("Fig12_left.eps");
   b2mumu_limits_myCut_dunblind_BR_Bd_plugin_clsUID9->SaveAs("Fig12_left.png");
}


==> figs/Fig12_right.C <==
void Fig12_right()
{
//=========Macro generated from canvas: b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8/p-value curves
//=========  (Mon Feb 22 21:55:20 2021) by ROOT version 6.18/04
   TCanvas *b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8 = new TCanvas("b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetHighLightColor(2);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->Range(-1.72973e-09,-0.2179487,9.081081e-09,1.064103);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetFillColor(0);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetBorderMode(0);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetBorderSize(2);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetTickx(1);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetTicky(1);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetLeftMargin(0.16);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetTopMargin(0.05);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetBottomMargin(0.2);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetFrameBorderMode(0);
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetFrameBorderMode(0);
   
   TH1F *haxesUID33__622 = new TH1F("haxesUID33__622","",100,0,8e-09);
   haxesUID33__622->SetMinimum(0);
   haxesUID33__622->SetMaximum(1);
   haxesUID33__622->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID33__622->SetLineColor(ci);
   haxesUID33__622->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   haxesUID33__622->GetXaxis()->SetNdivisions(407);
   haxesUID33__622->GetXaxis()->SetLabelFont(133);
   haxesUID33__622->GetXaxis()->SetLabelOffset(0.015);
   haxesUID33__622->GetXaxis()->SetLabelSize(35);
   haxesUID33__622->GetXaxis()->SetTitleSize(35);
   haxesUID33__622->GetXaxis()->SetTitleOffset(1.2);
   haxesUID33__622->GetXaxis()->SetTitleFont(133);
   haxesUID33__622->GetYaxis()->SetTitle("CL_{S}");
   haxesUID33__622->GetYaxis()->SetNdivisions(407);
   haxesUID33__622->GetYaxis()->SetLabelFont(133);
   haxesUID33__622->GetYaxis()->SetLabelOffset(0.015);
   haxesUID33__622->GetYaxis()->SetLabelSize(35);
   haxesUID33__622->GetYaxis()->SetTitleSize(35);
   haxesUID33__622->GetYaxis()->SetTitleOffset(0.85);
   haxesUID33__622->GetYaxis()->SetTitleFont(133);
   haxesUID33__622->GetZaxis()->SetLabelFont(42);
   haxesUID33__622->GetZaxis()->SetLabelSize(0.035);
   haxesUID33__622->GetZaxis()->SetTitleSize(0.035);
   haxesUID33__622->GetZaxis()->SetTitleOffset(1);
   haxesUID33__622->GetZaxis()->SetTitleFont(42);
   haxesUID33__622->Draw("AXIS+");
   
   Double_t gErr2_fx3001[100] = {
   0,
   8.080404e-11,
   1.616081e-10,
   2.424121e-10,
   3.232162e-10,
   4.040202e-10,
   4.848242e-10,
   5.656283e-10,
   6.464323e-10,
   7.272363e-10,
   8.080404e-10,
   8.888444e-10,
   9.696485e-10,
   1.050452e-09,
   1.131257e-09,
   1.212061e-09,
   1.292865e-09,
   1.373669e-09,
   1.454473e-09,
   1.535277e-09,
   1.616081e-09,
   1.696885e-09,
   1.777689e-09,
   1.858493e-09,
   1.939297e-09,
   2.020101e-09,
   2.100905e-09,
   2.181709e-09,
   2.262513e-09,
   2.343317e-09,
   2.424121e-09,
   2.504925e-09,
   2.585729e-09,
   2.666533e-09,
   2.747337e-09,
   2.828141e-09,
   2.908945e-09,
   2.989749e-09,
   3.070553e-09,
   3.151357e-09,
   3.232162e-09,
   3.312966e-09,
   3.39377e-09,
   3.474574e-09,
   3.555378e-09,
   3.636182e-09,
   3.716986e-09,
   3.79779e-09,
   3.878594e-09,
   3.959398e-09,
   4.040202e-09,
   4.121006e-09,
   4.20181e-09,
   4.282614e-09,
   4.363418e-09,
   4.444222e-09,
   4.525026e-09,
   4.60583e-09,
   4.686634e-09,
   4.767438e-09,
   4.848242e-09,
   4.929046e-09,
   5.00985e-09,
   5.090654e-09,
   5.171458e-09,
   5.252262e-09,
   5.333067e-09,
   5.413871e-09,
   5.494675e-09,
   5.575479e-09,
   5.656283e-09,
   5.737087e-09,
   5.817891e-09,
   5.898695e-09,
   5.979499e-09,
   6.060303e-09,
   6.141107e-09,
   6.221911e-09,
   6.302715e-09,
   6.383519e-09,
   6.464323e-09,
   6.545127e-09,
   6.625931e-09,
   6.706735e-09,
   6.787539e-09,
   6.868343e-09,
   6.949147e-09,
   7.029951e-09,
   7.110755e-09,
   7.191559e-09,
   7.272363e-09,
   7.353167e-09,
   7.433972e-09,
   7.514776e-09,
   7.59558e-09,
   7.676384e-09,
   7.757188e-09,
   7.837992e-09,
   7.918796e-09,
   7.9996e-09};
   Double_t gErr2_fy3001[100] = {
   1,
   0.961629,
   0.9272632,
   0.8886338,
   0.8449183,
   0.8001747,
   0.7586782,
   0.7163883,
   0.6805924,
   0.6444569,
   0.6035729,
   0.5674124,
   0.5380214,
   0.5082212,
   0.4803516,
   0.4493746,
   0.4174079,
   0.3886413,
   0.3598798,
   0.327344,
   0.3052384,
   0.2915246,
   0.271508,
   0.2452408,
   0.2250272,
   0.2070983,
   0.1893959,
   0.1690433,
   0.1534327,
   0.1408036,
   0.1295813,
   0.1205318,
   0.1094763,
   0.09592788,
   0.08543069,
   0.07625897,
   0.07004154,
   0.06339035,
   0.0561269,
   0.0515548,
   0.0459048,
   0.04237562,
   0.03751394,
   0.03163966,
   0.02752253,
   0.02421626,
   0.02108232,
   0.01767147,
   0.01599428,
   0.01413967,
   0.01221544,
   0.01030663,
   0.008887404,
   0.0074795,
   0.007108293,
   0.006706871,
   0.005450936,
   0.004851434,
   0.004226594,
   0.003599204,
   0.002902218,
   0.002135259,
   0.001946331,
   0.001750052,
   0.001776623,
   0.001751846,
   0.001268849,
   0.0008332912,
   0.0007474101,
   0.0007461502,
   0.0004971989,
   0.0004228185,
   0.0003749297,
   0.0004362792,
   0.0003461807,
   0.0002720299,
   0.0002655198,
   0.0001817658,
   0.0001829202,
   0.0001679697,
   0.0001366621,
   6.241223e-05,
   5.094354e-05,
   1.947837e-05,
   1.270664e-06,
   1.345009e-08,
   2.307022e-11,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gErr2_felx3001[100] = {
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11};
   Double_t gErr2_fely3001[100] = {
   0,
   0.09726437,
   0.1232843,
   0.1577442,
   0.1961146,
   0.2377408,
   0.2780622,
   0.3044153,
   0.3212632,
   0.3244679,
   0.3159885,
   0.3113565,
   0.3143122,
   0.3158901,
   0.317861,
   0.3157107,
   0.3088829,
   0.2987294,
   0.2836392,
   0.2625374,
   0.2498812,
   0.2432251,
   0.2291355,
   0.2089378,
   0.1943685,
   0.1810418,
   0.1675563,
   0.151314,
   0.1388139,
   0.1276143,
   0.1165996,
   0.1077733,
   0.09788125,
   0.08624679,
   0.07777565,
   0.07061451,
   0.06644498,
   0.06156599,
   0.05542249,
   0.05128524,
   0.04560127,
   0.04183597,
   0.03684025,
   0.03110258,
   0.02725076,
   0.02412901,
   0.02107348,
   0.01773842,
   0.01634104,
   0.01525812,
   0.01460974,
   0.01394537,
   0.01326751,
   0.01208058,
   0.01135672,
   0.01007887,
   0.007768349,
   0.006193446,
   0.004866531,
   0.003970404,
   0.003360366,
   0.002785683,
   0.002727255,
   0.002614912,
   0.00273431,
   0.002757729,
   0.002184451,
   0.001581055,
   0.00138872,
   0.001339309,
   0.001028328,
   0.0008819907,
   0.0007813273,
   0.0007951756,
   0.0006418179,
   0.0005070173,
   0.0004777031,
   0.0004526575,
   0.0007778937,
   0.001678404,
   0.003174432,
   0.004631386,
   0.005698355,
   0.006453736,
   0.006921617,
   0.006879652,
   0.006447208,
   0.005927564,
   0.005418579,
   0.00487716,
   0.004314344,
   0.003796025,
   0.003353149,
   0.002987504,
   0.002698004,
   0.002461607,
   0.002234561,
   0.001990773,
   0.001752753,
   0.00156185};
   Double_t gErr2_fehx3001[100] = {
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11};
   Double_t gErr2_fehy3001[100] = {
   0,
   0.03837098,
   0.07273681,
   0.1113662,
   0.1550817,
   0.1998253,
   0.2413218,
   0.2836117,
   0.3194076,
   0.3555431,
   0.3964271,
   0.4325876,
   0.4619786,
   0.4917788,
   0.5196484,
   0.5506254,
   0.5825921,
   0.6113587,
   0.6401202,
   0.672656,
   0.6947616,
   0.7084754,
   0.728492,
   0.7547592,
   0.7749728,
   0.7929017,
   0.8106041,
   0.8309567,
   0.8465673,
   0.8591964,
   0.8704187,
   0.8794682,
   0.8905237,
   0.9040721,
   0.9145693,
   0.923741,
   0.9299585,
   0.9366097,
   0.9438731,
   0.9484452,
   0.5654825,
   0.4467544,
   0.4239977,
   0.407142,
   0.3907951,
   0.3717178,
   0.3543997,
   0.3408884,
   0.3250326,
   0.3118655,
   0.2944396,
   0.27776,
   0.2670947,
   0.2540539,
   0.2374658,
   0.2223748,
   0.208611,
   0.1932687,
   0.1829915,
   0.1709723,
   0.157238,
   0.1464255,
   0.1354779,
   0.1256426,
   0.1158206,
   0.1076446,
   0.09849361,
   0.09104086,
   0.08470501,
   0.07645401,
   0.07051767,
   0.06513924,
   0.05935517,
   0.05353639,
   0.04830367,
   0.04348647,
   0.03856771,
   0.0340796,
   0.03158824,
   0.02956364,
   0.02657452,
   0.02381723,
   0.02109561,
   0.01809575,
   0.01603265,
   0.0143525,
   0.01261229,
   0.01171671,
   0.01106528,
   0.009903716,
   0.008384483,
   0.007473456,
   0.006648462,
   0.005747378,
   0.005336936,
   0.004871874,
   0.004588703,
   0.004039469,
   0.003222298,
   0.002674605};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,gErr2_fx3001,gErr2_fy3001,gErr2_felx3001,gErr2_fehx3001,gErr2_fely3001,gErr2_fehy3001);
   grae->SetName("gErr2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#3182bd");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr23001 = new TH1F("Graph_gErr23001","Graph",100,-8.4844e-10,8.84804e-09);
   Graph_gErr23001->SetMinimum(-0.1076124);
   Graph_gErr23001->SetMaximum(1.100692);
   Graph_gErr23001->SetDirectory(0);
   Graph_gErr23001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr23001->SetLineColor(ci);
   Graph_gErr23001->GetXaxis()->SetLabelFont(42);
   Graph_gErr23001->GetXaxis()->SetLabelOffset(0.015);
   Graph_gErr23001->GetXaxis()->SetLabelSize(0.035);
   Graph_gErr23001->GetXaxis()->SetTitleSize(0.035);
   Graph_gErr23001->GetXaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetXaxis()->SetTitleFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelFont(42);
   Graph_gErr23001->GetYaxis()->SetLabelOffset(0.015);
   Graph_gErr23001->GetYaxis()->SetLabelSize(0.035);
   Graph_gErr23001->GetYaxis()->SetTitleSize(0.035);
   Graph_gErr23001->GetYaxis()->SetTitleFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelFont(42);
   Graph_gErr23001->GetZaxis()->SetLabelSize(0.035);
   Graph_gErr23001->GetZaxis()->SetTitleSize(0.035);
   Graph_gErr23001->GetZaxis()->SetTitleOffset(1);
   Graph_gErr23001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr23001);
   
   grae->Draw("e3");
   
   Double_t gErr1_fx3002[100] = {
   0,
   8.080404e-11,
   1.616081e-10,
   2.424121e-10,
   3.232162e-10,
   4.040202e-10,
   4.848242e-10,
   5.656283e-10,
   6.464323e-10,
   7.272363e-10,
   8.080404e-10,
   8.888444e-10,
   9.696485e-10,
   1.050452e-09,
   1.131257e-09,
   1.212061e-09,
   1.292865e-09,
   1.373669e-09,
   1.454473e-09,
   1.535277e-09,
   1.616081e-09,
   1.696885e-09,
   1.777689e-09,
   1.858493e-09,
   1.939297e-09,
   2.020101e-09,
   2.100905e-09,
   2.181709e-09,
   2.262513e-09,
   2.343317e-09,
   2.424121e-09,
   2.504925e-09,
   2.585729e-09,
   2.666533e-09,
   2.747337e-09,
   2.828141e-09,
   2.908945e-09,
   2.989749e-09,
   3.070553e-09,
   3.151357e-09,
   3.232162e-09,
   3.312966e-09,
   3.39377e-09,
   3.474574e-09,
   3.555378e-09,
   3.636182e-09,
   3.716986e-09,
   3.79779e-09,
   3.878594e-09,
   3.959398e-09,
   4.040202e-09,
   4.121006e-09,
   4.20181e-09,
   4.282614e-09,
   4.363418e-09,
   4.444222e-09,
   4.525026e-09,
   4.60583e-09,
   4.686634e-09,
   4.767438e-09,
   4.848242e-09,
   4.929046e-09,
   5.00985e-09,
   5.090654e-09,
   5.171458e-09,
   5.252262e-09,
   5.333067e-09,
   5.413871e-09,
   5.494675e-09,
   5.575479e-09,
   5.656283e-09,
   5.737087e-09,
   5.817891e-09,
   5.898695e-09,
   5.979499e-09,
   6.060303e-09,
   6.141107e-09,
   6.221911e-09,
   6.302715e-09,
   6.383519e-09,
   6.464323e-09,
   6.545127e-09,
   6.625931e-09,
   6.706735e-09,
   6.787539e-09,
   6.868343e-09,
   6.949147e-09,
   7.029951e-09,
   7.110755e-09,
   7.191559e-09,
   7.272363e-09,
   7.353167e-09,
   7.433972e-09,
   7.514776e-09,
   7.59558e-09,
   7.676384e-09,
   7.757188e-09,
   7.837992e-09,
   7.918796e-09,
   7.9996e-09};
   Double_t gErr1_fy3002[100] = {
   1,
   0.961629,
   0.9272632,
   0.8886338,
   0.8449183,
   0.8001747,
   0.7586782,
   0.7163883,
   0.6805924,
   0.6444569,
   0.6035729,
   0.5674124,
   0.5380214,
   0.5082212,
   0.4803516,
   0.4493746,
   0.4174079,
   0.3886413,
   0.3598798,
   0.327344,
   0.3052384,
   0.2915246,
   0.271508,
   0.2452408,
   0.2250272,
   0.2070983,
   0.1893959,
   0.1690433,
   0.1534327,
   0.1408036,
   0.1295813,
   0.1205318,
   0.1094763,
   0.09592788,
   0.08543069,
   0.07625897,
   0.07004154,
   0.06339035,
   0.0561269,
   0.0515548,
   0.0459048,
   0.04237562,
   0.03751394,
   0.03163966,
   0.02752253,
   0.02421626,
   0.02108232,
   0.01767147,
   0.01599428,
   0.01413967,
   0.01221544,
   0.01030663,
   0.008887404,
   0.0074795,
   0.007108293,
   0.006706871,
   0.005450936,
   0.004851434,
   0.004226594,
   0.003599204,
   0.002902218,
   0.002135259,
   0.001946331,
   0.001750052,
   0.001776623,
   0.001751846,
   0.001268849,
   0.0008332912,
   0.0007474101,
   0.0007461502,
   0.0004971989,
   0.0004228185,
   0.0003749297,
   0.0004362792,
   0.0003461807,
   0.0002720299,
   0.0002655198,
   0.0001817658,
   0.0001829202,
   0.0001679697,
   0.0001366621,
   6.241223e-05,
   5.094354e-05,
   1.947837e-05,
   1.270664e-06,
   1.345009e-08,
   2.307022e-11,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gErr1_felx3002[100] = {
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11};
   Double_t gErr1_fely3002[100] = {
   0,
   0.05324038,
   0.06373946,
   0.08214229,
   0.1035222,
   0.12519,
   0.144661,
   0.1554802,
   0.1678799,
   0.1786159,
   0.1830705,
   0.1880673,
   0.1941393,
   0.1946241,
   0.1942659,
   0.1909298,
   0.1873669,
   0.1861684,
   0.1823022,
   0.1708166,
   0.1658429,
   0.1664406,
   0.159309,
   0.1450681,
   0.1359389,
   0.1282562,
   0.1202412,
   0.1091435,
   0.1020383,
   0.09645072,
   0.09043175,
   0.08533665,
   0.07804616,
   0.06853207,
   0.06205245,
   0.05646135,
   0.05315093,
   0.04869253,
   0.04305376,
   0.03983736,
   0.0354939,
   0.03332127,
   0.0300822,
   0.02607198,
   0.02351861,
   0.02110429,
   0.01836668,
   0.01516654,
   0.01370397,
   0.01219683,
   0.01079114,
   0.009428557,
   0.008400339,
   0.007188335,
   0.006871529,
   0.006451501,
   0.005151043,
   0.004485504,
   0.003793358,
   0.00316132,
   0.002550316,
   0.001900924,
   0.001789963,
   0.001624513,
   0.001667403,
   0.00166275,
   0.001196342,
   0.0007728586,
   0.000705271,
   0.0007256075,
   0.0004905792,
   0.0004207881,
   0.0003712938,
   0.0004254532,
   0.000324774,
   0.0002451411,
   0.0002446579,
   0.0001753287,
   0.0002014783,
   0.0002382067,
   0.0002884966,
   0.0002940135,
   0.0003358285,
   0.0003415034,
   0.0003457955,
   0.0003389942,
   0.0003160053,
   0.0003008328,
   0.0002933423,
   0.0002753962,
   0.0002438495,
   0.0002078634,
   0.0001734262,
   0.0001453009,
   0.0001273765,
   0.0001154974,
   0.0001026935,
   8.841117e-05,
   7.394847e-05,
   5.899837e-05};
   Double_t gErr1_fehx3002[100] = {
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11,
   4.04e-11};
   Double_t gErr1_fehy3002[100] = {
   0,
   0.03837098,
   0.07273681,
   0.1113662,
   0.1550817,
   0.1998253,
   0.2413218,
   0.2836117,
   0.3194076,
   0.3555431,
   0.3964271,
   0.4325876,
   0.4619786,
   0.4917788,
   0.5196484,
   0.5506254,
   0.5825921,
   0.6113587,
   0.6401202,
   0.672656,
   0.371485,
   0.2817863,
   0.2722615,
   0.273052,
   0.26743,
   0.2610764,
   0.2560985,
   0.2522662,
   0.245932,
   0.2390165,
   0.2295477,
   0.2161124,
   0.2035943,
   0.2000998,
   0.1927013,
   0.1839842,
   0.1712895,
   0.1636388,
   0.1545568,
   0.1443752,
   0.1382194,
   0.1279105,
   0.1187361,
   0.1111834,
   0.1043531,
   0.09610265,
   0.08847372,
   0.08334191,
   0.07651661,
   0.06991005,
   0.06471501,
   0.05958162,
   0.05507664,
   0.04962624,
   0.04524487,
   0.04104073,
   0.03676097,
   0.03207269,
   0.029997,
   0.02767876,
   0.0247493,
   0.02221389,
   0.01971362,
   0.01697417,
   0.01536648,
   0.01374625,
   0.0118747,
   0.01060483,
   0.009868218,
   0.008877419,
   0.007932592,
   0.007149567,
   0.006636795,
   0.005595456,
   0.004977754,
   0.003897456,
   0.002983534,
   0.002874606,
   0.002958568,
   0.002390947,
   0.001593089,
   0.001213232,
   0.0009919515,
   0.0008644141,
   0.0007923046,
   0.000753816,
   0.0005526045,
   0.0005493188,
   0.000670502,
   0.0005668775,
   0.0004850712,
   0.0004095738,
   0.0003549584,
   0.0002478059,
   0.0002383205,
   0.0002578966,
   0.0002006501,
   0.0001667407,
   0.0001636642,
   7.083878e-05};
   grae = new TGraphAsymmErrors(100,gErr1_fx3002,gErr1_fy3002,gErr1_felx3002,gErr1_fehx3002,gErr1_fely3002,gErr1_fehy3002);
   grae->SetName("gErr1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#9ecae1");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   grae->SetLineColor(ci);
   
   TH1F *Graph_gErr13002 = new TH1F("Graph_gErr13002","Graph",100,-8.4844e-10,8.84804e-09);
   Graph_gErr13002->SetMinimum(-0.100379);
   Graph_gErr13002->SetMaximum(1.100034);
   Graph_gErr13002->SetDirectory(0);
   Graph_gErr13002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gErr13002->SetLineColor(ci);
   Graph_gErr13002->GetXaxis()->SetLabelFont(42);
   Graph_gErr13002->GetXaxis()->SetLabelOffset(0.015);
   Graph_gErr13002->GetXaxis()->SetLabelSize(0.035);
   Graph_gErr13002->GetXaxis()->SetTitleSize(0.035);
   Graph_gErr13002->GetXaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetXaxis()->SetTitleFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelFont(42);
   Graph_gErr13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_gErr13002->GetYaxis()->SetLabelSize(0.035);
   Graph_gErr13002->GetYaxis()->SetTitleSize(0.035);
   Graph_gErr13002->GetYaxis()->SetTitleFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelFont(42);
   Graph_gErr13002->GetZaxis()->SetLabelSize(0.035);
   Graph_gErr13002->GetZaxis()->SetTitleSize(0.035);
   Graph_gErr13002->GetZaxis()->SetTitleOffset(1);
   Graph_gErr13002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_gErr13002);
   
   grae->Draw("e3");
   
   Double_t gExp_fx1[100] = {
   0,
   8.080404e-11,
   1.616081e-10,
   2.424121e-10,
   3.232162e-10,
   4.040202e-10,
   4.848242e-10,
   5.656283e-10,
   6.464323e-10,
   7.272363e-10,
   8.080404e-10,
   8.888444e-10,
   9.696485e-10,
   1.050452e-09,
   1.131257e-09,
   1.212061e-09,
   1.292865e-09,
   1.373669e-09,
   1.454473e-09,
   1.535277e-09,
   1.616081e-09,
   1.696885e-09,
   1.777689e-09,
   1.858493e-09,
   1.939297e-09,
   2.020101e-09,
   2.100905e-09,
   2.181709e-09,
   2.262513e-09,
   2.343317e-09,
   2.424121e-09,
   2.504925e-09,
   2.585729e-09,
   2.666533e-09,
   2.747337e-09,
   2.828141e-09,
   2.908945e-09,
   2.989749e-09,
   3.070553e-09,
   3.151357e-09,
   3.232162e-09,
   3.312966e-09,
   3.39377e-09,
   3.474574e-09,
   3.555378e-09,
   3.636182e-09,
   3.716986e-09,
   3.79779e-09,
   3.878594e-09,
   3.959398e-09,
   4.040202e-09,
   4.121006e-09,
   4.20181e-09,
   4.282614e-09,
   4.363418e-09,
   4.444222e-09,
   4.525026e-09,
   4.60583e-09,
   4.686634e-09,
   4.767438e-09,
   4.848242e-09,
   4.929046e-09,
   5.00985e-09,
   5.090654e-09,
   5.171458e-09,
   5.252262e-09,
   5.333067e-09,
   5.413871e-09,
   5.494675e-09,
   5.575479e-09,
   5.656283e-09,
   5.737087e-09,
   5.817891e-09,
   5.898695e-09,
   5.979499e-09,
   6.060303e-09,
   6.141107e-09,
   6.221911e-09,
   6.302715e-09,
   6.383519e-09,
   6.464323e-09,
   6.545127e-09,
   6.625931e-09,
   6.706735e-09,
   6.787539e-09,
   6.868343e-09,
   6.949147e-09,
   7.029951e-09,
   7.110755e-09,
   7.191559e-09,
   7.272363e-09,
   7.353167e-09,
   7.433972e-09,
   7.514776e-09,
   7.59558e-09,
   7.676384e-09,
   7.757188e-09,
   7.837992e-09,
   7.918796e-09,
   7.9996e-09};
   Double_t gExp_fy1[100] = {
   1,
   0.961629,
   0.9272632,
   0.8886338,
   0.8449183,
   0.8001747,
   0.7586782,
   0.7163883,
   0.6805924,
   0.6444569,
   0.6035729,
   0.5674124,
   0.5380214,
   0.5082212,
   0.4803516,
   0.4493746,
   0.4174079,
   0.3886413,
   0.3598798,
   0.327344,
   0.3052384,
   0.2915246,
   0.271508,
   0.2452408,
   0.2250272,
   0.2070983,
   0.1893959,
   0.1690433,
   0.1534327,
   0.1408036,
   0.1295813,
   0.1205318,
   0.1094763,
   0.09592788,
   0.08543069,
   0.07625897,
   0.07004154,
   0.06339035,
   0.0561269,
   0.0515548,
   0.0459048,
   0.04237562,
   0.03751394,
   0.03163966,
   0.02752253,
   0.02421626,
   0.02108232,
   0.01767147,
   0.01599428,
   0.01413967,
   0.01221544,
   0.01030663,
   0.008887404,
   0.0074795,
   0.007108293,
   0.006706871,
   0.005450936,
   0.004851434,
   0.004226594,
   0.003599204,
   0.002902218,
   0.002135259,
   0.001946331,
   0.001750052,
   0.001776623,
   0.001751846,
   0.001268849,
   0.0008332912,
   0.0007474101,
   0.0007461502,
   0.0004971989,
   0.0004228185,
   0.0003749297,
   0.0004362792,
   0.0003461807,
   0.0002720299,
   0.0002655198,
   0.0001817658,
   0.0001829202,
   0.0001679697,
   0.0001366621,
   6.241223e-05,
   5.094354e-05,
   1.947837e-05,
   1.270664e-06,
   1.345009e-08,
   2.307022e-11,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(100,gExp_fx1,gExp_fy1);
   graph->SetName("gExp");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_gExp1 = new TH1F("Graph_gExp1","Graph",100,0,8.79956e-09);
   Graph_gExp1->SetMinimum(0);
   Graph_gExp1->SetMaximum(1.1);
   Graph_gExp1->SetDirectory(0);
   Graph_gExp1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gExp1->SetLineColor(ci);
   Graph_gExp1->GetXaxis()->SetLabelFont(42);
   Graph_gExp1->GetXaxis()->SetLabelOffset(0.015);
   Graph_gExp1->GetXaxis()->SetLabelSize(0.035);
   Graph_gExp1->GetXaxis()->SetTitleSize(0.035);
   Graph_gExp1->GetXaxis()->SetTitleOffset(1);
   Graph_gExp1->GetXaxis()->SetTitleFont(42);
   Graph_gExp1->GetYaxis()->SetLabelFont(42);
   Graph_gExp1->GetYaxis()->SetLabelOffset(0.015);
   Graph_gExp1->GetYaxis()->SetLabelSize(0.035);
   Graph_gExp1->GetYaxis()->SetTitleSize(0.035);
   Graph_gExp1->GetYaxis()->SetTitleFont(42);
   Graph_gExp1->GetZaxis()->SetLabelFont(42);
   Graph_gExp1->GetZaxis()->SetLabelSize(0.035);
   Graph_gExp1->GetZaxis()->SetTitleSize(0.035);
   Graph_gExp1->GetZaxis()->SetTitleOffset(1);
   Graph_gExp1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gExp1);
   
   graph->Draw("l");
   
   Double_t gObs_fx1016[100] = {
   3.99999e-13,
   8.12e-11,
   1.62e-10,
   2.428e-10,
   3.236e-10,
   4.044e-10,
   4.852e-10,
   5.66e-10,
   6.468e-10,
   7.276e-10,
   8.084e-10,
   8.892e-10,
   9.7e-10,
   1.0508e-09,
   1.1316e-09,
   1.2124e-09,
   1.2932e-09,
   1.374e-09,
   1.4548e-09,
   1.5356e-09,
   1.6164e-09,
   1.6972e-09,
   1.778e-09,
   1.8588e-09,
   1.9396e-09,
   2.0204e-09,
   2.1012e-09,
   2.182e-09,
   2.2628e-09,
   2.3436e-09,
   2.4244e-09,
   2.5052e-09,
   2.586e-09,
   2.6668e-09,
   2.7476e-09,
   2.8284e-09,
   2.9092e-09,
   2.99e-09,
   3.0708e-09,
   3.1516e-09,
   3.2324e-09,
   3.3132e-09,
   3.394e-09,
   3.4748e-09,
   3.5556e-09,
   3.6364e-09,
   3.7172e-09,
   3.798e-09,
   3.8788e-09,
   3.9596e-09,
   4.0404e-09,
   4.1212e-09,
   4.202e-09,
   4.2828e-09,
   4.3636e-09,
   4.4444e-09,
   4.5252e-09,
   4.606e-09,
   4.6868e-09,
   4.7676e-09,
   4.8484e-09,
   4.9292e-09,
   5.01e-09,
   5.0908e-09,
   5.1716e-09,
   5.2524e-09,
   5.3332e-09,
   5.414e-09,
   5.4948e-09,
   5.5756e-09,
   5.6564e-09,
   5.7372e-09,
   5.818e-09,
   5.8988e-09,
   5.9796e-09,
   6.0604e-09,
   6.1412e-09,
   6.222e-09,
   6.3028e-09,
   6.3836e-09,
   6.4644e-09,
   6.5452e-09,
   6.626e-09,
   6.7068e-09,
   6.7876e-09,
   6.8684e-09,
   6.9492e-09,
   7.03e-09,
   7.1108e-09,
   7.1916e-09,
   7.2724e-09,
   7.3532e-09,
   7.434e-09,
   7.5148e-09,
   7.5956e-09,
   7.6764e-09,
   7.7572e-09,
   7.838e-09,
   7.9188e-09,
   7.9996e-09};
   Double_t gObs_fy1016[100] = {
   1,
   0.9245324,
   0.8730186,
   0.7475082,
   0.7029143,
   0.5690709,
   0.5133713,
   0.4793182,
   0.4012561,
   0.3924196,
   0.3253237,
   0.3017914,
   0.266,
   0.2330387,
   0.2276647,
   0.1821454,
   0.1370492,
   0.1316576,
   0.1170811,
   0.1029777,
   0.08185008,
   0.08736672,
   0.06941755,
   0.05412208,
   0.05832459,
   0.04968959,
   0.0443662,
   0.02350515,
   0.02713787,
   0.02267045,
   0.02114583,
   0.01814956,
   0.02170051,
   0.01435252,
   0.01218211,
   0.009255888,
   0.004962686,
   0.006362509,
   0.002825779,
   0.004924189,
   0.004197055,
   0.004185315,
   0.008358939,
   0.0006956067,
   0.0006931897,
   0,
   0.0006865107,
   0.00273475,
   0.0006818182,
   0.001360846,
   0.001357143,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.00130307,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fex1016[100] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t gObs_fey1016[100] = {
   0,
   0.03730517,
   0.03568378,
   0.03192922,
   0.03051455,
   0.02634787,
   0.02460222,
   0.02348594,
   0.02091041,
   0.02057686,
   0.01825959,
   0.01740932,
   0.01611404,
   0.01486274,
   0.01461452,
   0.01284797,
   0.01093169,
   0.0106624,
   0.009969947,
   0.009286857,
   0.008190183,
   0.008451201,
   0.007452606,
   0.006526679,
   0.0067692,
   0.006200014,
   0.005836783,
   0.004197255,
   0.004513558,
   0.00411149,
   0.003962442,
   0.003658285,
   0.003998926,
   0.003229135,
   0.002970083,
   0.002577341,
   0.001879724,
   0.002126637,
   0.001414607,
   0.001865106,
   0.001716528,
   0.001711716,
   0.002421663,
   0.0006958144,
   0.0006933959,
   0,
   0.0006867125,
   0.001368974,
   0.000682017,
   0.0009628231,
   0.0009602015,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.000921919,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(100,gObs_fx1016,gObs_fy1016,gObs_fex1016,gObs_fey1016);
   gre->SetName("gObs");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_gObs1016 = new TH1F("Graph_gObs1016","Graph",100,0,8.79952e-09);
   Graph_gObs1016->SetMinimum(-0.1000002);
   Graph_gObs1016->SetMaximum(1.1);
   Graph_gObs1016->SetDirectory(0);
   Graph_gObs1016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gObs1016->SetLineColor(ci);
   Graph_gObs1016->GetXaxis()->SetLabelFont(42);
   Graph_gObs1016->GetXaxis()->SetLabelOffset(0.015);
   Graph_gObs1016->GetXaxis()->SetLabelSize(0.035);
   Graph_gObs1016->GetXaxis()->SetTitleSize(0.035);
   Graph_gObs1016->GetXaxis()->SetTitleOffset(1);
   Graph_gObs1016->GetXaxis()->SetTitleFont(42);
   Graph_gObs1016->GetYaxis()->SetLabelFont(42);
   Graph_gObs1016->GetYaxis()->SetLabelOffset(0.015);
   Graph_gObs1016->GetYaxis()->SetLabelSize(0.035);
   Graph_gObs1016->GetYaxis()->SetTitleSize(0.035);
   Graph_gObs1016->GetYaxis()->SetTitleFont(42);
   Graph_gObs1016->GetZaxis()->SetLabelFont(42);
   Graph_gObs1016->GetZaxis()->SetLabelSize(0.035);
   Graph_gObs1016->GetZaxis()->SetTitleSize(0.035);
   Graph_gObs1016->GetZaxis()->SetTitleOffset(1);
   Graph_gObs1016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_gObs1016);
   
   gre->Draw("lep");
   
   TLegend *leg = new TLegend(0.68,0.58,0.93,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("gObs","Observed","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gExp","Expected","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr1","#pm 1#sigma","F");

   ci = TColor::GetColor("#9ecae1");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#9ecae1");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("gErr2","#pm 2#sigma","F");

   ci = TColor::GetColor("#3182bd");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#3182bd");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(4.4e-09,0.12,8.4e-09,0.17,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("90.0%");
   pt->Draw();
   TLine *line = new TLine(0,0.1,8e-09,0.1);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(5.6e-09,0.07,9.6e-09,0.12,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.0%");
   pt->Draw();
   line = new TLine(0,0.05,8e-09,0.05);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.83,0.805,0.925,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(30);
   pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.83,0.77,0.83,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(20);
   pt_LaTex = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   TH1F *haxesUID33_copy__623 = new TH1F("haxesUID33_copy__623","",100,0,8e-09);
   haxesUID33_copy__623->SetMinimum(0);
   haxesUID33_copy__623->SetMaximum(1);
   haxesUID33_copy__623->SetDirectory(0);
   haxesUID33_copy__623->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID33_copy__623->SetLineColor(ci);
   haxesUID33_copy__623->GetXaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma})");
   haxesUID33_copy__623->GetXaxis()->SetNdivisions(407);
   haxesUID33_copy__623->GetXaxis()->SetLabelFont(133);
   haxesUID33_copy__623->GetXaxis()->SetLabelOffset(0.015);
   haxesUID33_copy__623->GetXaxis()->SetLabelSize(35);
   haxesUID33_copy__623->GetXaxis()->SetTitleSize(35);
   haxesUID33_copy__623->GetXaxis()->SetTitleOffset(1.2);
   haxesUID33_copy__623->GetXaxis()->SetTitleFont(133);
   haxesUID33_copy__623->GetYaxis()->SetTitle("CL_{S}");
   haxesUID33_copy__623->GetYaxis()->SetNdivisions(407);
   haxesUID33_copy__623->GetYaxis()->SetLabelFont(133);
   haxesUID33_copy__623->GetYaxis()->SetLabelOffset(0.015);
   haxesUID33_copy__623->GetYaxis()->SetLabelSize(35);
   haxesUID33_copy__623->GetYaxis()->SetTitleSize(35);
   haxesUID33_copy__623->GetYaxis()->SetTitleOffset(0.85);
   haxesUID33_copy__623->GetYaxis()->SetTitleFont(133);
   haxesUID33_copy__623->GetZaxis()->SetLabelFont(42);
   haxesUID33_copy__623->GetZaxis()->SetLabelSize(0.035);
   haxesUID33_copy__623->GetZaxis()->SetTitleSize(0.035);
   haxesUID33_copy__623->GetZaxis()->SetTitleOffset(1);
   haxesUID33_copy__623->GetZaxis()->SetTitleFont(42);
   haxesUID33_copy__623->Draw("sameaxis");
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->Modified();
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->cd();
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SetSelected(b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8);

   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SaveAs("Fig12_right.pdf");
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SaveAs("Fig12_right.png");
   b2mumu_limits_myCut_dunblind_BR_Bsmmg_plugin_clsUID8->SaveAs("Fig12_right.eps");
}


==> figs/Fig13_left.C <==
void Fig13_left()
{
//=========Macro generated from canvas: data_mu/data_mu
//=========  (Sat Feb 13 12:27:53 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_mu = new TCanvas("data_mu", "data_mu",0,0,700,500);
   data_mu->Range(5235,-4.795619,6085,43.16057);
   data_mu->SetFillColor(0);
   data_mu->SetBorderMode(0);
   data_mu->SetBorderSize(2);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetLeftMargin(0.20);
   data_mu->SetRightMargin(0.06);
   data_mu->SetBottomMargin(0.19);
   
   TH1D *frame_69cf990__1 = new TH1D("frame_69cf990__1","",25,5320,6000);
   frame_69cf990__1->SetBinContent(1,38.36495);
   frame_69cf990__1->SetMaximum(38.36495);
   frame_69cf990__1->SetEntries(1);
   frame_69cf990__1->SetDirectory(0);
   frame_69cf990__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_69cf990__1->SetLineColor(ci); 
   frame_69cf990__1->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69cf990__1->GetXaxis()->SetLabelFont(132);
   frame_69cf990__1->GetXaxis()->SetTitleOffset(.95);
   frame_69cf990__1->GetXaxis()->SetTitleFont(132);
   frame_69cf990__1->GetXaxis()->SetLabelSize(0.09);
   frame_69cf990__1->GetXaxis()->SetTitleSize(0.09);
   frame_69cf990__1->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69cf990__1->GetYaxis()->SetLabelFont(132);
   frame_69cf990__1->GetYaxis()->SetTitleFont(132);
   frame_69cf990__1->GetYaxis()->SetTitleOffset(1.1);
   frame_69cf990__1->GetYaxis()->SetLabelSize(0.09);
   frame_69cf990__1->GetYaxis()->SetTitleSize(0.09);
   frame_69cf990__1->GetZaxis()->SetLabelFont(132);
   frame_69cf990__1->GetZaxis()->SetTitleOffset(1.2);
   frame_69cf990__1->GetZaxis()->SetTitleFont(132);
   frame_69cf990__1->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5333.6,
   5360.8,
   5388,
   5415.2,
   5442.4,
   5469.6,
   5496.8,
   5524,
   5551.2,
   5578.4,
   5605.6,
   5632.8,
   5660,
   5687.2,
   5714.4,
   5741.6,
   5768.8,
   5796,
   5823.2,
   5850.4,
   5877.6,
   5904.8,
   5932,
   5959.2,
   5986.4};
   Double_t h_fy[25] = {
   21,
   30,
   25,
   10,
   8,
   12,
   10,
   5,
   12,
   5,
   5,
   7,
   9,
   7,
   9,
   8,
   7,
   2,
   7,
   5,
   9,
   7,
   7,
   3,
   5};
   Double_t h_flx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fly[25] = {
   4.545807,
   5.446522,
   4.966335,
   3.108694,
   2.768386,
   3.415266,
   3.108694,
   2.159691,
   3.415266,
   2.159691,
   2.159691,
   2.58147,
   2.943461,
   2.58147,
   2.943461,
   2.768386,
   2.58147,
   1.291815,
   2.58147,
   2.159691,
   2.943461,
   2.58147,
   2.58147,
   1.632705,
   2.159691};
   Double_t h_fehx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fehy[25] = {
   5.655182,
   6.538046,
   6.066589,
   4.26695,
   3.945142,
   4.559819,
   4.26695,
   3.382473,
   4.559819,
   3.382473,
   3.382473,
   3.770281,
   4.110204,
   3.770281,
   4.110204,
   3.945142,
   3.770281,
   2.63786,
   3.770281,
   3.382473,
   4.110204,
   3.770281,
   3.770281,
   2.918186,
   3.382473};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_M",100,5252,6068);
   Graph_h_data3001->SetMinimum(0.6373669);
   Graph_h_data3001->SetMaximum(40.12103);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3001->SetLineColor(ci);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetTitleFont(123);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[78] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5422,
   5425.4,
   5428.8,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy1[78] = {
   0,
   13.02297,
   13.02297,
   13.51736,
   13.83918,
   14.22946,
   14.70908,
   15.30196,
   15.96932,
   16.69563,
   17.47949,
   18.31825,
   20.14304,
   22.12099,
   24.18074,
   26.23124,
   28.1674,
   29.05792,
   29.87836,
   30.61562,
   31.25757,
   31.7933,
   32.21351,
   32.51071,
   32.67944,
   32.71648,
   32.62085,
   32.39392,
   32.03934,
   31.56293,
   30.97251,
   30.27769,
   29.48961,
   28.62061,
   27.68392,
   25.66278,
   21.41053,
   19.37308,
   17.49402,
   16.62946,
   15.82035,
   15.06913,
   14.37698,
   13.74399,
   13.16926,
   12.65106,
   12.18698,
   11.77561,
   11.42718,
   10.88617,
   10.49428,
   10.20356,
   9.81098,
   9.562881,
   9.261572,
   8.911149,
   8.643045,
   8.396895,
   8.161422,
   7.933727,
   7.712819,
   7.498241,
   7.289713,
   7.087024,
   6.88999,
   6.698446,
   6.512232,
   6.331199,
   6.155201,
   5.984096,
   5.817749,
   5.656026,
   5.498799,
   5.345944,
   5.197337,
   5.197337,
   0,
   5.197337};
   TGraph *graph = new TGraph(78,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB1 = new TH1F("Graph_total_final_NormoBB_McB1","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB1->SetMinimum(0);
   Graph_total_final_NormoBB_McB1->SetMaximum(35.98813);
   Graph_total_final_NormoBB_McB1->SetDirectory(0);
   Graph_total_final_NormoBB_McB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB1->SetLineColor(ci);
   Graph_total_final_NormoBB_McB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB1->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[31] = {
   5292.8,
   5292.8,
   5320,
   5347.2,
   5374.4,
   5401.6,
   5428.8,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy2[31] = {
   0,
   10.51639,
   10.51639,
   10.22406,
   9.93985,
   9.663543,
   9.394917,
   9.133758,
   8.879859,
   8.633018,
   8.393038,
   8.159729,
   7.932906,
   7.712388,
   7.498,
   7.289571,
   7.086937,
   6.889935,
   6.698409,
   6.512208,
   6.331182,
   6.155188,
   5.984087,
   5.817742,
   5.656021,
   5.498796,
   5.345941,
   5.197335,
   5.197335,
   0,
   5.197335};
   graph = new TGraph(31,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2 = new TH1F("Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetMaximum(11.56803);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB2);
   
   graph->Draw("l");
   
   Double_t val_fx3[82] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5338.7,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5399.9,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5420.3,
   5422,
   5425.4,
   5428.8,
   5432.2,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy3[82] = {
   0,
   2.506581,
   2.506581,
   3.037959,
   3.378236,
   3.786926,
   4.284931,
   4.896156,
   5.581837,
   6.326438,
   7.128554,
   7.985533,
   8.893373,
   9.846667,
   11.86084,
   13.95668,
   16.04315,
   18.01515,
   18.92354,
   19.76182,
   20.51689,
   21.17661,
   21.73009,
   22.16802,
   22.4829,
   22.66929,
   22.72395,
   22.64591,
   22.43654,
   22.09949,
   21.64057,
   21.06762,
   20.39024,
   19.61957,
   18.76794,
   17.8486,
   15.86205,
   11.67864,
   9.67542,
   8.72969,
   7.830473,
   6.982925,
   6.190803,
   5.456532,
   4.781307,
   4.165208,
   3.607339,
   3.105971,
   2.658692,
   2.264104,
   1.932418,
   1.656091,
   1.424806,
   1.066202,
   0.8086411,
   0.6208528,
   0.4820444,
   0.2994632,
   0.1278142,
   0.03129018,
   0.01002712,
   0.003856926,
   0.001692938,
   0.0008211783,
   0.000430753,
   0.0002406416,
   0.0001415783,
   8.698255e-05,
   5.544166e-05,
   3.647259e-05,
   2.466167e-05,
   1.708188e-05,
   1.20863e-05,
   8.715299e-06,
   6.392156e-06,
   4.760581e-06,
   3.594963e-06,
   2.749219e-06,
   2.126834e-06,
   2.126834e-06,
   0,
   2.126834e-06};
   graph = new TGraph(82,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3 = new TH1F("Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetMaximum(24.99634);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB3);
   
   graph->Draw("l");
   
   TH1D *frame_69cf990__2 = new TH1D("frame_69cf990__2","",25,5320,6000);
   frame_69cf990__2->SetBinContent(1,38.36495);
   frame_69cf990__2->SetMaximum(38.36495);
   frame_69cf990__2->SetEntries(1);
   frame_69cf990__2->SetDirectory(0);
   frame_69cf990__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_69cf990__2->SetLineColor(ci);
   frame_69cf990__2->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69cf990__2->GetXaxis()->SetLabelFont(132);
   frame_69cf990__2->GetXaxis()->SetTitleOffset(.95);
   frame_69cf990__2->GetXaxis()->SetTitleFont(132);
   frame_69cf990__2->GetXaxis()->SetLabelSize(0.09);
   frame_69cf990__2->GetXaxis()->SetTitleSize(0.09);
   frame_69cf990__2->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69cf990__2->GetYaxis()->SetLabelFont(132);
   frame_69cf990__2->GetYaxis()->SetTitleFont(132);
   frame_69cf990__2->GetZaxis()->SetLabelFont(132);
   frame_69cf990__2->GetYaxis()->SetLabelSize(0.09);
   frame_69cf990__2->GetYaxis()->SetTitleSize(0.09);
   frame_69cf990__2->GetZaxis()->SetTitleOffset(1.2);
   frame_69cf990__2->GetZaxis()->SetTitleFont(132);
   frame_69cf990__2->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.2903921,0.8066462,0.6065485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.2903921,0.7170491,0.6065485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.29003921,0.631452,0.6065485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.6103921,0.631452,0.9165485,0.9074233);
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[sig_peak_final]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[com_back_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   data_mu->Modified();
   data_mu->cd();
   data_mu->SetSelected(data_mu);

   grae->Draw("p");

   //lhcbName->Draw();

   data_mu->SaveAs("Fig13_left.pdf");
   data_mu->SaveAs("Fig13_left.png");
   data_mu->SaveAs("Fig13_left.eps");
}


==> figs/Fig13_right.C <==
void Fig13_right()
{
//=========Macro generated from canvas: data_mu/data_mu
//=========  (Sat Feb 13 12:28:26 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_mu = new TCanvas("data_mu", "data_mu",0,0,700,500);
   data_mu->Range(5235,-3.498493,6085,31.48643);
   data_mu->SetFillColor(0);
   data_mu->SetBorderMode(0);
   data_mu->SetBorderSize(2);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetFrameBorderMode(0);
   data_mu->SetLeftMargin(0.20);
   data_mu->SetRightMargin(0.06);
   data_mu->SetBottomMargin(0.19);
   
   TH1D *frame_69c49e0__3 = new TH1D("frame_69c49e0__3","",25,5320,6000);
   frame_69c49e0__3->SetBinContent(1,27.98794);
   frame_69c49e0__3->SetMaximum(27.98794);
   frame_69c49e0__3->SetEntries(1);
   frame_69c49e0__3->SetDirectory(0);
   frame_69c49e0__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_69c49e0__3->SetLineColor(ci);
   frame_69c49e0__3->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69c49e0__3->GetXaxis()->SetLabelFont(132);
   frame_69c49e0__3->GetXaxis()->SetTitleOffset(.95);
   frame_69c49e0__3->GetXaxis()->SetTitleFont(132);
   frame_69c49e0__3->GetXaxis()->SetLabelSize(0.09);
   frame_69c49e0__3->GetXaxis()->SetTitleSize(0.09);
   frame_69c49e0__3->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69c49e0__3->GetYaxis()->SetLabelFont(132);
   frame_69c49e0__3->GetYaxis()->SetTitleFont(132);
   frame_69c49e0__3->GetYaxis()->SetTitleOffset(1.1);
   frame_69c49e0__3->GetYaxis()->SetLabelSize(0.09);
   frame_69c49e0__3->GetYaxis()->SetTitleSize(0.09);
   frame_69c49e0__3->GetZaxis()->SetLabelFont(132);
   frame_69c49e0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_69c49e0__3->GetZaxis()->SetTitleFont(132);
   frame_69c49e0__3->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5333.6,
   5360.8,
   5388,
   5415.2,
   5442.4,
   5469.6,
   5496.8,
   5578.4,
   5605.6,
   5632.8,
   5660,
   5741.6,
   5796,
   5823.2,
   5850.4,
   5932};
   Double_t h_fy[25] = {
   9,
   21,
   19,
   7,
   4,
   5,
   1,
   4,
   1,
   2,
   1,
   1,
   1,
   2,
   2,
   1};
   Double_t h_flx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fly[25] = {
   2.943461,
   4.545807,
   4.320219,
   2.58147,
   1.914339,
   2.159691,
   0.8272462,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462};
   Double_t h_fehx[25] = {
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6,
   13.6};
   Double_t h_fehy[25] = {
   4.110204,
   5.655182,
   5.435196,
   3.770281,
   3.162753,
   3.382473,
   2.299527,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_M",100,5252,6068);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(29.3207);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3002->SetLineColor(ci);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   Double_t val_fx1[78] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5422,
   5425.4,
   5428.8,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy1[78] = {
   0,
   6.884984,
   6.884984,
   7.294913,
   7.566618,
   7.899455,
   8.312035,
   8.825642,
   9.405758,
   10.03855,
   10.72276,
   11.45602,
   13.05422,
   14.78949,
   16.59829,
   18.39951,
   20.09957,
   20.88078,
   21.59975,
   22.24482,
   22.80516,
   23.27109,
   23.6343,
   23.88813,
   24.02773,
   24.0502,
   23.95469,
   23.74242,
   23.41663,
   22.98249,
   22.44699,
   21.81867,
   21.10745,
   20.32432,
   19.48105,
   17.66337,
   13.84269,
   12.01211,
   10.32311,
   9.545558,
   8.817519,
   8.14115,
   7.517511,
   6.946674,
   6.42784,
   5.959468,
   5.539409,
   5.166418,
   4.849586,
   4.355056,
   3.993789,
   3.723067,
   3.351174,
   3.10971,
   2.805427,
   2.440371,
   2.171274,
   1.941557,
   1.738658,
   1.557749,
   1.395947,
   1.251066,
   1.121272,
   1.004967,
   0.9007372,
   0.8073241,
   0.723602,
   0.6485641,
   0.5813088,
   0.5210285,
   0.4669996,
   0.4185735,
   0.3751692,
   0.3362659,
   0.3013967,
   0.3013967,
   0,
   0.3013967};
   TGraph *graph = new TGraph(78,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB4 = new TH1F("Graph_total_final_NormoBB_McB4","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB4->SetMinimum(0);
   Graph_total_final_NormoBB_McB4->SetMaximum(26.45522);
   Graph_total_final_NormoBB_McB4->SetDirectory(0);
   Graph_total_final_NormoBB_McB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB4->SetLineColor(ci);
   Graph_total_final_NormoBB_McB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB4->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB4);
   
   graph->Draw("l");
   
   Double_t val_fx2[35] = {
   5292.8,
   5292.8,
   5320,
   5333.6,
   5347.2,
   5360.8,
   5374.4,
   5388,
   5401.6,
   5415.2,
   5428.8,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy2[35] = {
   0,
   4.652989,
   4.652989,
   4.405144,
   4.1705,
   3.948355,
   3.738043,
   3.538933,
   3.350429,
   3.171966,
   3.003009,
   2.691614,
   2.412509,
   2.162345,
   1.938122,
   1.73715,
   1.557018,
   1.395564,
   1.250852,
   1.121146,
   1.004889,
   0.9006878,
   0.8072916,
   0.7235801,
   0.6485489,
   0.5812981,
   0.5210208,
   0.4669939,
   0.4185693,
   0.375166,
   0.3362634,
   0.3013948,
   0.3013948,
   0,
   0.3013948};
   graph = new TGraph(35,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5 = new TH1F("Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetMaximum(5.118288);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBcom_back_finalcB5);
   
   graph->Draw("l");
   
   Double_t val_fx3[82] = {
   5292.8,
   5292.8,
   5320,
   5323.4,
   5325.1,
   5326.8,
   5328.5,
   5330.2,
   5331.9,
   5333.6,
   5335.3,
   5337,
   5338.7,
   5340.4,
   5343.8,
   5347.2,
   5350.6,
   5354,
   5355.7,
   5357.4,
   5359.1,
   5360.8,
   5362.5,
   5364.2,
   5365.9,
   5367.6,
   5369.3,
   5371,
   5372.7,
   5374.4,
   5376.1,
   5377.8,
   5379.5,
   5381.2,
   5382.9,
   5384.6,
   5388,
   5394.8,
   5398.2,
   5399.9,
   5401.6,
   5403.3,
   5405,
   5406.7,
   5408.4,
   5410.1,
   5411.8,
   5413.5,
   5415.2,
   5416.9,
   5418.6,
   5420.3,
   5422,
   5425.4,
   5428.8,
   5432.2,
   5435.6,
   5442.4,
   5456,
   5483.2,
   5510.4,
   5537.6,
   5564.8,
   5592,
   5619.2,
   5646.4,
   5673.6,
   5700.8,
   5728,
   5755.2,
   5782.4,
   5809.6,
   5836.8,
   5864,
   5891.2,
   5918.4,
   5945.6,
   5972.8,
   6000,
   6000,
   6027.2,
   6027.2};
   Double_t val_fy3[82] = {
   0,
   2.231995,
   2.231995,
   2.705163,
   3.008165,
   3.372084,
   3.815535,
   4.359803,
   4.97037,
   5.633403,
   6.347651,
   7.110751,
   7.919141,
   8.768006,
   10.56153,
   12.42778,
   14.28569,
   16.04167,
   16.85054,
   17.59699,
   18.26935,
   18.8568,
   19.34965,
   19.7396,
   20.01999,
   20.18597,
   20.23463,
   20.16514,
   19.97871,
   19.67858,
   19.26994,
   18.75975,
   18.15658,
   17.47033,
   16.71199,
   15.89336,
   14.12443,
   10.39929,
   8.615517,
   7.773389,
   6.972678,
   6.217975,
   5.512626,
   4.858791,
   4.257534,
   3.708927,
   3.21217,
   2.765725,
   2.367443,
   2.016081,
   1.72073,
   1.474673,
   1.268725,
   0.9494037,
   0.7200578,
   0.552841,
   0.4292384,
   0.2666583,
   0.1138127,
   0.02786247,
   0.008928692,
   0.003434416,
   0.001507484,
   0.0007312216,
   0.0003835658,
   0.0002142803,
   0.000126069,
   7.745397e-05,
   4.936826e-05,
   3.247717e-05,
   2.196009e-05,
   1.521063e-05,
   1.076229e-05,
   7.760574e-06,
   5.691922e-06,
   4.239079e-06,
   3.201149e-06,
   2.448054e-06,
   1.893848e-06,
   1.893848e-06,
   0,
   1.893848e-06};
   graph = new TGraph(82,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6 = new TH1F("Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6","Projection of Total Fitted Mass Spectrum",100,5219.36,6100.64);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetMinimum(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetMaximum(22.2581);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetDirectory(0);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->SetLineColor(ci);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetXaxis()->SetTitleOffset(.95);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_McB_CompoBsig_peak_finalcB6);
   
   graph->Draw("l");
   
   TH1D *frame_69c49e0__4 = new TH1D("frame_69c49e0__4","",25,5320,6000);
   frame_69c49e0__4->SetBinContent(1,27.98794);
   frame_69c49e0__4->SetMaximum(27.98794);
   frame_69c49e0__4->SetEntries(1);
   frame_69c49e0__4->SetDirectory(0);
   frame_69c49e0__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_69c49e0__4->SetLineColor(ci);
   frame_69c49e0__4->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{#it{#mu}^{#plus}}#it{#mu}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_69c49e0__4->GetXaxis()->SetLabelFont(132);
   frame_69c49e0__4->GetXaxis()->SetTitleOffset(.95);
   frame_69c49e0__4->GetXaxis()->SetTitleFont(132);
   frame_69c49e0__4->GetXaxis()->SetLabelSize(0.09);
   frame_69c49e0__4->GetXaxis()->SetTitleSize(0.09);
   frame_69c49e0__4->GetYaxis()->SetTitle("Candidates / (27.2 MeV/#font[12]{c}^{2})");
   frame_69c49e0__4->GetYaxis()->SetLabelFont(132);
   frame_69c49e0__4->GetYaxis()->SetTitleFont(132);
   frame_69c49e0__4->GetZaxis()->SetLabelFont(132);
   frame_69c49e0__4->GetYaxis()->SetLabelSize(0.09);
   frame_69c49e0__4->GetYaxis()->SetTitleSize(0.09);
   frame_69c49e0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_69c49e0__4->GetZaxis()->SetTitleFont(132);
   frame_69c49e0__4->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.2903921,0.8066462,0.6065485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.2903921,0.7170491,0.6065485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.29003921,0.631452,0.6065485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.6103921,0.631452,0.9165485,0.9074233);
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]","Total","L");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[sig_peak_final]","#it{B}^{0}_{#it{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}","L");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M]_Comp[com_back_final]","Combinatorial","L");

   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   data_mu->Modified();
   data_mu->cd();
   data_mu->SetSelected(data_mu);

   grae->Draw("p");

   //lhcbName->Draw();

   data_mu->SaveAs("Fig13_right.pdf");
   data_mu->SaveAs("Fig13_right.png");
   data_mu->SaveAs("Fig13_right.eps");
}


==> figs/Fig14_left.C <==
void Fig14_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Feb 26 12:52:24 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   c1->Range(-1.656,-0.002034876,14.904,0.01831389);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   c1->SetLeftMargin(0.20);
   c1->SetBottomMargin(0.19);
   
   TH1D *frame_65e43f0__1 = new TH1D("frame_65e43f0__1","",100,0,13.248);
   frame_65e43f0__1->SetBinContent(1,0.01627901);
   frame_65e43f0__1->SetMaximum(0.01627901);
   frame_65e43f0__1->SetEntries(1);
   frame_65e43f0__1->SetDirectory(0);
   frame_65e43f0__1->SetStats(0);

   double scalingfactor = 1./frame_65e43f0__1->GetMaximum();

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_65e43f0__1->SetLineColor(ci);
   frame_65e43f0__1->GetXaxis()->SetTitle("Decay time [ps]");
   frame_65e43f0__1->GetXaxis()->SetLabelFont(132);
   frame_65e43f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_65e43f0__1->GetXaxis()->SetTitleFont(132);
   frame_65e43f0__1->GetXaxis()->SetLabelSize(0.09);
   frame_65e43f0__1->GetXaxis()->SetTitleSize(0.09);
   frame_65e43f0__1->GetYaxis()->SetTitle("Relative efficiency [a.u.]");
   frame_65e43f0__1->GetYaxis()->SetLabelFont(132);
   frame_65e43f0__1->GetYaxis()->SetTitleFont(132);
   frame_65e43f0__1->GetZaxis()->SetLabelFont(132);
   frame_65e43f0__1->GetYaxis()->SetTitleOffset(1.0);
   frame_65e43f0__1->GetYaxis()->SetLabelSize(0.09);
   frame_65e43f0__1->GetYaxis()->SetTitleSize(0.09);
   frame_65e43f0__1->GetYaxis()->SetNdivisions(7);
   frame_65e43f0__1->GetZaxis()->SetLabelFont(132);
   frame_65e43f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_65e43f0__1->GetZaxis()->SetTitleFont(132);
   frame_65e43f0__1->SetMaximum(1.0);   
   frame_65e43f0__1->Draw("FUNC");
   
   Double_t fx1[129] = {
   -0.13248,
   -0.13248,
   0,
   0.13248,
   0.19872,
   0.23184,
   0.2484,
   0.26496,
   0.29808,
   0.3312,
   0.36432,
   0.39744,
   0.43056,
   0.46368,
   0.4968,
   0.52992,
   0.59616,
   0.62928,
   0.6624,
   0.69552,
   0.72864,
   0.76176,
   0.79488,
   0.828,
   0.86112,
   0.89424,
   0.92736,
   0.9936,
   1.05984,
   1.12608,
   1.19232,
   1.25856,
   1.3248,
   1.39104,
   1.45728,
   1.52352,
   1.58976,
   1.656,
   1.72224,
   1.85472,
   1.9872,
   2.11968,
   2.25216,
   2.38464,
   2.51712,
   2.6496,
   2.78208,
   2.91456,
   3.04704,
   3.17952,
   3.312,
   3.44448,
   3.57696,
   3.70944,
   3.84192,
   3.9744,
   4.10688,
   4.23936,
   4.37184,
   4.50432,
   4.6368,
   4.76928,
   4.90176,
   5.03424,
   5.16672,
   5.2992,
   5.43168,
   5.56416,
   5.69664,
   5.82912,
   5.9616,
   6.09408,
   6.22656,
   6.35904,
   6.49152,
   6.624,
   6.75648,
   6.88896,
   7.02144,
   7.15392,
   7.2864,
   7.41888,
   7.55136,
   7.68384,
   7.81632,
   7.9488,
   8.08128,
   8.21376,
   8.34624,
   8.47872,
   8.6112,
   8.74368,
   8.87616,
   9.00864,
   9.14112,
   9.2736,
   9.40608,
   9.53856,
   9.67104,
   9.80352,
   9.936,
   10.06848,
   10.20096,
   10.33344,
   10.46592,
   10.5984,
   10.73088,
   10.86336,
   10.99584,
   11.12832,
   11.2608,
   11.39328,
   11.52576,
   11.65824,
   11.79072,
   11.9232,
   12.05568,
   12.18816,
   12.32064,
   12.45312,
   12.5856,
   12.71808,
   12.85056,
   12.98304,
   13.11552,
   13.248,
   13.248,
   13.38048,
   13.38048};
   Double_t fy1[129] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   3.936627e-05,
   0.0003182301,
   0.0006809148,
   0.001129873,
   0.001665161,
   0.002283688,
   0.002978432,
   0.003737791,
   0.004545352,
   0.006219339,
   0.007038064,
   0.007814777,
   0.00853265,
   0.009181544,
   0.009758372,
   0.01026615,
   0.01071215,
   0.01110587,
   0.01145715,
   0.01177491,
   0.01233734,
   0.01283116,
   0.0132735,
   0.01367063,
   0.01402478,
   0.01433715,
   0.0146089,
   0.01484133,
   0.01503594,
   0.01519437,
   0.01531842,
   0.01541001,
   0.01550382,
   0.01549243,
   0.01539275,
   0.0152213,
   0.01499369,
   0.01472421,
   0.01442555,
   0.01410869,
   0.01378283,
   0.0134555,
   0.01313263,
   0.01281874,
   0.01251714,
   0.01223007,
   0.01195897,
   0.01170457,
   0.01146711,
   0.01124641,
   0.01104203,
   0.01085332,
   0.01067952,
   0.01051978,
   0.01037324,
   0.01023902,
   0.01011623,
   0.01000406,
   0.009901695,
   0.009808373,
   0.009723377,
   0.009646036,
   0.009575721,
   0.009511848,
   0.009453872,
   0.009401292,
   0.00935364,
   0.009310488,
   0.009271439,
   0.009236128,
   0.00920422,
   0.009175406,
   0.009149405,
   0.009125957,
   0.009104826,
   0.009085794,
   0.009068665,
   0.009053257,
   0.009039407,
   0.009026963,
   0.009015791,
   0.009005765,
   0.008996774,
   0.008988715,
   0.008981496,
   0.008975033,
   0.00896925,
   0.008964077,
   0.008959454,
   0.008955324,
   0.008951636,
   0.008948345,
   0.008945409,
   0.008942792,
   0.008940459,
   0.008938382,
   0.008936533,
   0.008934887,
   0.008933424,
   0.008932123,
   0.008930967,
   0.00892994,
   0.008929029,
   0.00892822,
   0.008927503,
   0.008926867,
   0.008926303,
   0.008925804,
   0.008925362,
   0.008924971,
   0.008924625,
   0.008924319,
   0.008924049,
   0.00892381,
   0.008923599,
   0.008923413,
   0.008923248,
   0.008923103,
   0.008922976,
   0.008922976,
   0,
   0.008922976};

   const int nentries = sizeof(fy1)/sizeof(*fy1);
   for (int i = 0; i < nentries; ++i)
   {
      fy1[i]*=scalingfactor;
   }
   TGraph *graph = new TGraph(129,fx1,fy1);
   graph->SetName("Acceptance_Norm[B_TAU_ps]");
   graph->SetTitle("Projection of Acceptance");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   
   TH1F *Graph_Acceptance_NormoBB_TAU_pscB1 = new TH1F("Graph_Acceptance_NormoBB_TAU_pscB1","Projection of Acceptance",129,-1.483776,14.73178);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetMinimum(0);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetMaximum(0.0170542);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetDirectory(0);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Acceptance_NormoBB_TAU_pscB1->SetLineColor(ci);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetXaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetXaxis()->SetTitleFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetYaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetYaxis()->SetTitleFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetZaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Acceptance_NormoBB_TAU_pscB1);
   
   graph->Draw("l");
   
   TH1D *frame_65e43f0__2 = new TH1D("frame_65e43f0__2","",100,0,13.248);
   frame_65e43f0__2->SetBinContent(1,0.01627901);
   frame_65e43f0__2->SetMaximum(0.01627901);
   frame_65e43f0__2->SetEntries(1);
   frame_65e43f0__2->SetDirectory(0);
   frame_65e43f0__2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_65e43f0__2->SetLineColor(ci);
   frame_65e43f0__2->GetXaxis()->SetTitle("Decay time [ps]");
   frame_65e43f0__2->GetXaxis()->SetLabelFont(132);
   frame_65e43f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_65e43f0__2->GetXaxis()->SetTitleFont(132);
   frame_65e43f0__2->GetXaxis()->SetLabelSize(0.09);
   frame_65e43f0__2->GetXaxis()->SetTitleSize(0.09);
   frame_65e43f0__2->GetYaxis()->SetTitle("Relative efficiency [a.u.]");
   frame_65e43f0__2->GetYaxis()->SetLabelFont(132);
   frame_65e43f0__2->GetYaxis()->SetTitleFont(132);
   frame_65e43f0__2->GetYaxis()->SetLabelSize(0.09);
   frame_65e43f0__2->GetYaxis()->SetTitleSize(0.09);
   frame_65e43f0__2->GetZaxis()->SetLabelFont(132);
   frame_65e43f0__2->GetZaxis()->SetTitleOffset(1.3);
   frame_65e43f0__2->GetZaxis()->SetTitleFont(132);
   frame_65e43f0__2->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.55,0.7566462,0.92, 0.8574233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();

   pt = new TPaveText(0.55,0.631452,0.8065485,0.7284663, "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig14_left.pdf");
   c1->SaveAs("Fig14_left.png");
   c1->SaveAs("Fig14_left.eps");
}


==> figs/Fig14_right.C <==
void Fig14_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Feb 26 12:52:58 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   c1->Range(-1.656,-0.001644766,14.904,0.0148029);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   c1->SetLeftMargin(0.20);
   c1->SetBottomMargin(0.19);
   
   TH1D *frame_4913520__1 = new TH1D("frame_4913520__1","",100,0,13.248);
   frame_4913520__1->SetBinContent(1,0.01315813);
   frame_4913520__1->SetMaximum(0.01315813);
   frame_4913520__1->SetEntries(1);
   frame_4913520__1->SetDirectory(0);
   frame_4913520__1->SetStats(0);
   double scalingfactor = 1./frame_4913520__1->GetMaximum();

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_4913520__1->SetLineColor(ci);
   frame_4913520__1->GetXaxis()->SetTitle("Decay time [ps]");
   frame_4913520__1->GetXaxis()->SetLabelFont(132);
   frame_4913520__1->GetXaxis()->SetTitleOffset(0.95);
   frame_4913520__1->GetXaxis()->SetTitleFont(132);
   frame_4913520__1->GetXaxis()->SetLabelSize(0.09);
   frame_4913520__1->GetXaxis()->SetTitleSize(0.09);
   frame_4913520__1->GetYaxis()->SetTitle("Relative efficiency [a.u.]");
   frame_4913520__1->GetYaxis()->SetLabelFont(132);
   frame_4913520__1->GetYaxis()->SetTitleFont(132);
   frame_4913520__1->GetYaxis()->SetTitleOffset(1.0);
   frame_4913520__1->GetZaxis()->SetLabelFont(132);
   frame_4913520__1->GetYaxis()->SetLabelSize(0.09);
   frame_4913520__1->GetYaxis()->SetTitleSize(0.09);
   frame_4913520__1->GetYaxis()->SetNdivisions(7);
   frame_4913520__1->GetZaxis()->SetLabelFont(132);
   frame_4913520__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4913520__1->GetZaxis()->SetTitleFont(132);
   frame_4913520__1->SetMaximum(1.0);   
   frame_4913520__1->Draw("FUNC");
   
   Double_t fx1[108] = {
   -0.13248,
   -0.13248,
   0,
   0.13248,
   0.26496,
   0.3312,
   0.39744,
   0.46368,
   0.52992,
   0.6624,
   0.79488,
   0.92736,
   1.05984,
   1.19232,
   1.3248,
   1.45728,
   1.58976,
   1.72224,
   1.85472,
   1.9872,
   2.11968,
   2.25216,
   2.38464,
   2.51712,
   2.6496,
   2.78208,
   2.91456,
   3.04704,
   3.17952,
   3.312,
   3.44448,
   3.57696,
   3.70944,
   3.84192,
   3.9744,
   4.10688,
   4.23936,
   4.37184,
   4.50432,
   4.6368,
   4.76928,
   4.90176,
   5.03424,
   5.16672,
   5.2992,
   5.43168,
   5.56416,
   5.69664,
   5.82912,
   5.9616,
   6.09408,
   6.22656,
   6.35904,
   6.49152,
   6.624,
   6.75648,
   6.88896,
   7.02144,
   7.15392,
   7.2864,
   7.41888,
   7.55136,
   7.68384,
   7.81632,
   7.9488,
   8.08128,
   8.21376,
   8.34624,
   8.47872,
   8.6112,
   8.74368,
   8.87616,
   9.00864,
   9.14112,
   9.2736,
   9.40608,
   9.53856,
   9.67104,
   9.80352,
   9.936,
   10.06848,
   10.20096,
   10.33344,
   10.46592,
   10.5984,
   10.73088,
   10.86336,
   10.99584,
   11.12832,
   11.2608,
   11.39328,
   11.52576,
   11.65824,
   11.79072,
   11.9232,
   12.05568,
   12.18816,
   12.32064,
   12.45312,
   12.5856,
   12.71808,
   12.85056,
   12.98304,
   13.11552,
   13.248,
   13.248,
   13.38048,
   13.38048};
   Double_t fy1[108] = {
   0,
   0,
   0,
   0,
   2.957447e-06,
   3.779955e-05,
   0.0001202851,
   0.000246456,
   0.0004085415,
   0.0008112856,
   0.001281187,
   0.001786677,
   0.00230723,
   0.002829514,
   0.00334487,
   0.003847718,
   0.004334536,
   0.004803188,
   0.00525249,
   0.005681907,
   0.00609135,
   0.006481034,
   0.006851381,
   0.007202949,
   0.00753638,
   0.00785237,
   0.00815164,
   0.00843492,
   0.008702932,
   0.008956391,
   0.009195987,
   0.009422391,
   0.009636246,
   0.009838171,
   0.01002875,
   0.01020856,
   0.01037812,
   0.01053794,
   0.01068851,
   0.01083028,
   0.01096369,
   0.01108915,
   0.01120705,
   0.01131776,
   0.01142163,
   0.01151898,
   0.01161014,
   0.0116954,
   0.01177505,
   0.01184934,
   0.01191854,
   0.01198288,
   0.01204259,
   0.01209789,
   0.01214898,
   0.01219607,
   0.01223932,
   0.01227893,
   0.01231505,
   0.01234785,
   0.01237747,
   0.01240407,
   0.01242777,
   0.01244871,
   0.01246702,
   0.0124828,
   0.01249618,
   0.01250725,
   0.01251613,
   0.01252291,
   0.01252768,
   0.01253053,
   0.01253155,
   0.01253082,
   0.01252841,
   0.0125244,
   0.01251887,
   0.01251186,
   0.01250346,
   0.01249373,
   0.01248271,
   0.01247048,
   0.01245707,
   0.01244256,
   0.01242697,
   0.01241037,
   0.01239279,
   0.01237429,
   0.0123549,
   0.01233466,
   0.01231361,
   0.01229178,
   0.01226922,
   0.01224596,
   0.01222202,
   0.01219745,
   0.01217226,
   0.0121465,
   0.01212018,
   0.01209333,
   0.01206598,
   0.01203815,
   0.01200987,
   0.01198115,
   0.01195202,
   0.01195202,
   0,
   0.01195202};

   const int nentries = sizeof(fy1)/sizeof(*fy1);
   for (int i = 0; i < nentries; ++i)
   {
      fy1[i]*=scalingfactor;
   }

   TGraph *graph = new TGraph(108, fx1, fy1);
   graph->SetName("Acceptance_Norm[B_TAU_ps]");
   graph->SetTitle("Projection of Acceptance");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   
   TH1F *Graph_Acceptance_NormoBB_TAU_pscB1 = new TH1F("Graph_Acceptance_NormoBB_TAU_pscB1","Projection of Acceptance",108,-1.483776,14.73178);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetMinimum(0);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetMaximum(0.01378471);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetDirectory(0);
   Graph_Acceptance_NormoBB_TAU_pscB1->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Acceptance_NormoBB_TAU_pscB1->SetLineColor(ci);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetXaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetXaxis()->SetTitleFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetYaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetYaxis()->SetTitleFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetZaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Acceptance_NormoBB_TAU_pscB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Acceptance_NormoBB_TAU_pscB1);
   
   graph->Draw("l");
   
   TH1D *frame_4913520__2 = new TH1D("frame_4913520__2","",100,0,13.248);
   frame_4913520__2->SetBinContent(1,0.01315813);
   frame_4913520__2->SetMaximum(0.01315813);
   frame_4913520__2->SetEntries(1);
   frame_4913520__2->SetDirectory(0);
   frame_4913520__2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_4913520__2->SetLineColor(ci);
   frame_4913520__2->GetXaxis()->SetTitle("Decay time [ps]");
   frame_4913520__2->GetXaxis()->SetLabelFont(132);
   frame_4913520__2->GetXaxis()->SetTitleOffset(0.95);
   frame_4913520__2->GetXaxis()->SetTitleFont(132);
   frame_4913520__2->GetXaxis()->SetLabelSize(0.09);
   frame_4913520__2->GetXaxis()->SetTitleSize(0.09);
   frame_4913520__2->GetYaxis()->SetTitle("Relative efficiency [a.u.]");
   frame_4913520__2->GetYaxis()->SetLabelFont(132);
   frame_4913520__2->GetYaxis()->SetTitleFont(132);
   frame_4913520__2->GetYaxis()->SetTitleOffset(1.0);
   frame_4913520__2->GetYaxis()->SetLabelSize(0.09);
   frame_4913520__2->GetYaxis()->SetTitleSize(0.09);
   frame_4913520__2->GetZaxis()->SetLabelFont(132);
   frame_4913520__2->GetZaxis()->SetTitleOffset(1.3);
   frame_4913520__2->GetZaxis()->SetTitleFont(132);
   frame_4913520__2->Draw("AXISSAME");


   TPaveText *pt = new TPaveText(0.55,0.7066462,0.92, 0.8074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.08);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();

   pt = new TPaveText(0.55,0.581452,0.8565485,0.6784663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig14_right.pdf");
   c1->SaveAs("Fig14_right.png");
   c1->SaveAs("Fig14_right.eps");
}


==> figs/Fig15_bottom_left.C <==
void Fig15_bottom_left()
{
//=========Macro generated from canvas: Bin1/
//=========  (Tue Jan 12 10:58:40 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *Bin1 = new TCanvas("Bin1", "Canvas", 0,0,700,500);
   Bin1->Range(-1.656,-85.32282,14.904,544.2946);
   Bin1->SetFillColor(0);
   Bin1->SetBorderMode(0);
   Bin1->SetBorderSize(2);
   Bin1->SetFrameBorderMode(0);
   Bin1->SetFrameBorderMode(0);
   Bin1->SetLeftMargin(0.20);
   Bin1->SetBottomMargin(0.19);
   
   TH1D *frame_c5014d0__5 = new TH1D("frame_c5014d0__5","",15,0,13.248);
   frame_c5014d0__5->SetBinContent(1,481.3328);
   frame_c5014d0__5->SetMinimum(-22.36108);
   frame_c5014d0__5->SetMaximum(481.3328);
   frame_c5014d0__5->SetEntries(2);
   frame_c5014d0__5->SetDirectory(0);
   frame_c5014d0__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   frame_c5014d0__5->SetLineColor(ci);
   frame_c5014d0__5->GetXaxis()->SetTitle("Decay time [ps]");
   frame_c5014d0__5->GetXaxis()->SetLabelFont(132);
   frame_c5014d0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_c5014d0__5->GetXaxis()->SetTitleFont(132);
   frame_c5014d0__5->GetXaxis()->SetLabelSize(0.09);
   frame_c5014d0__5->GetXaxis()->SetTitleSize(0.09);
   frame_c5014d0__5->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_c5014d0__5->GetYaxis()->SetLabelFont(132);
   frame_c5014d0__5->GetYaxis()->SetTitleOffset(1.1);
   frame_c5014d0__5->GetYaxis()->SetTitleFont(132);
   frame_c5014d0__5->GetZaxis()->SetLabelFont(132);
   frame_c5014d0__5->GetYaxis()->SetLabelSize(0.09);
   frame_c5014d0__5->GetYaxis()->SetTitleSize(0.09);
   frame_c5014d0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_c5014d0__5->GetZaxis()->SetTitleFont(132);
   frame_c5014d0__5->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568,
   11.04};
   Double_t h_fy[15] = {
   155.5844,
   408.1944,
   278.2466,
   124.2526,
   65.45728,
   33.84015,
   16.79606,
   5.727951,
   7.076954,
   3.06558,
   -0.5219366,
   1.620876,
   0.8420436};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   12.25569,
   20.27903,
   16.57131,
   11.3303,
   8.035738,
   5.758709,
   4.222131,
   2.558128,
   2.682012,
   1.931523,
   0.3708339,
   1.371504,
   0.8420436};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   12.25569,
   20.27903,
   16.57131,
   11.3303,
   8.035738,
   5.758709,
   4.222131,
   2.558128,
   2.682012,
   1.931523,
   0.3708339,
   1.371504,
   0.8420436};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin1]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps_KK");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003","Histogram of combData_plot__B_TAU_ps_KK",100,0,16.5);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->SetMinimum(-43.82939);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->SetMaximum(471.41);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3003);
   
   grae->Draw("p");
   
   Double_t val_fx1[71] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3036,
   0.3174,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4692,
   0.4968,
   0.552,
   0.6072,
   0.6348,
   0.6624,
   0.69,
   0.7176,
   0.7452,
   0.7728,
   0.8004,
   0.828,
   0.8556,
   0.8832,
   0.9108,
   0.9384,
   0.966,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.3248,
   1.4352,
   1.5456,
   1.7664,
   1.9872,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.76,
   2.8704,
   2.9808,
   3.0912,
   3.2016,
   3.312,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.2992,
   5.7408,
   6.1824,
   7.0656,
   7.9488,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[71] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   4.940525,
   21.93371,
   41.74378,
   64.2157,
   89.12737,
   116.1816,
   145.0001,
   206.0043,
   267.6019,
   297.0254,
   324.7078,
   350.1237,
   372.8701,
   392.6919,
   409.4915,
   423.3195,
   434.3499,
   442.8458,
   449.1224,
   453.5119,
   456.336,
   457.8859,
   458.4122,
   457.1743,
   453.784,
   448.9027,
   442.8899,
   428.2311,
   410.8618,
   391.5307,
   349.4008,
   305.7906,
   263.425,
   243.2859,
   224.047,
   205.808,
   188.6334,
   172.5574,
   157.5894,
   143.7187,
   130.9184,
   119.1495,
   108.3639,
   89.52163,
   73.92202,
   61.08752,
   50.56816,
   41.96098,
   34.91795,
   29.14634,
   20.49634,
   14.57777,
   10.46564,
   5.500953,
   2.935886,
   1.578199,
   0.8510481,
   0.4595334,
   0.2482605,
   0.1341483,
   0.07249287,
   0.07249287,
   0,
   0.07249287};
   TGraph *graph = new TGraph(71,val_fx1,val_fy1);
   graph->SetName("Bd2KPi_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps_KK]");
   graph->SetTitle("Projection of Bd2KPi_Time_Lifetime_AccExp_Bin1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7 = new TH1F("Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7","Projection of Bd2KPi_Time_Lifetime_AccExp_Bin1",100,-2.38464,15.63264);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->SetMinimum(0);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->SetMaximum(504.2535);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->SetDirectory(0);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->SetLineColor(ci);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetXaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetXaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetYaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetYaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetZaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KKcB7);
   
   graph->Draw("l");
   
   TH1D *frame_c5014d0__6 = new TH1D("frame_c5014d0__6","",15,0,13.248);
   frame_c5014d0__6->SetBinContent(1,481.3328);
   frame_c5014d0__6->SetMinimum(-22.36108);
   frame_c5014d0__6->SetMaximum(481.3328);
   frame_c5014d0__6->SetEntries(2);
   frame_c5014d0__6->SetDirectory(0);
   frame_c5014d0__6->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_c5014d0__6->SetLineColor(ci);
   frame_c5014d0__6->GetXaxis()->SetTitle("Decay time [ps]");
   frame_c5014d0__6->GetXaxis()->SetLabelFont(132);
   frame_c5014d0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_c5014d0__6->GetXaxis()->SetTitleFont(132);
   frame_c5014d0__6->GetXaxis()->SetLabelSize(0.09);
   frame_c5014d0__6->GetXaxis()->SetTitleSize(0.09);
   frame_c5014d0__6->GetYaxis()->SetTitleOffset(1.1);
   frame_c5014d0__6->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_c5014d0__6->GetYaxis()->SetLabelFont(132);
   frame_c5014d0__6->GetYaxis()->SetTitleFont(132);
   frame_c5014d0__6->GetZaxis()->SetLabelFont(132);
   frame_c5014d0__6->GetYaxis()->SetLabelSize(0.09);
   frame_c5014d0__6->GetYaxis()->SetTitleSize(0.09);
   frame_c5014d0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_c5014d0__6->GetZaxis()->SetTitleFont(132);
   frame_c5014d0__6->Draw("AXISSAME");

   TLegend *leg = new TLegend(0.526392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin1]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bs2KK_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps_KK]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.5263921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.5263921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   pt = new TPaveText(0.5263921,0.631452,0.8565485,0.7284663, "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();
   
   Bin1->Modified();
   Bin1->cd();
   Bin1->SetSelected(Bin1);

   grae->Draw("p");

   //lhcbName->Draw();

   Bin1->SaveAs("Fig15_bottom_left.pdf");
   Bin1->SaveAs("Fig15_bottom_left.png");
   Bin1->SaveAs("Fig15_bottom_left.eps");
}


==> figs/Fig15_bottom_right.C <==
void Fig15_bottom_right()
{
//=========Macro generated from canvas: Bin2/
//=========  (Tue Jan 12 10:58:56 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *Bin2 = new TCanvas("Bin2", "Canvas", 0,0,700,500);
   Bin2->Range(-1.656,-73.91564,14.904,665.2407);
   Bin2->SetFillColor(0);
   Bin2->SetBorderMode(0);
   Bin2->SetBorderSize(2);
   Bin2->SetFrameBorderMode(0);
   Bin2->SetFrameBorderMode(0);
   Bin2->SetLeftMargin(0.20);
   Bin2->SetBottomMargin(0.19);
   
   TH1D *frame_c545560__7 = new TH1D("frame_c545560__7","",15,0,13.248);
   frame_c545560__7->SetBinContent(1,591.3251);
   frame_c545560__7->SetMinimum(-24.47766);
   frame_c545560__7->SetMaximum(591.3251);
   frame_c545560__7->SetEntries(2);
   frame_c545560__7->SetDirectory(0);
   frame_c545560__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0066ff");
   frame_c545560__7->SetLineColor(ci);
   frame_c545560__7->GetXaxis()->SetTitle("Decay time [ps]");
   frame_c545560__7->GetXaxis()->SetLabelFont(132);
   frame_c545560__7->GetXaxis()->SetTitleOffset(0.95);
   frame_c545560__7->GetXaxis()->SetTitleFont(132);
   frame_c545560__7->GetXaxis()->SetLabelSize(0.09);
   frame_c545560__7->GetXaxis()->SetTitleSize(0.09);
   frame_c545560__7->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_c545560__7->GetYaxis()->SetLabelFont(132);
   frame_c545560__7->GetYaxis()->SetTitleOffset(1.1);
   frame_c545560__7->GetYaxis()->SetTitleFont(132);
   frame_c545560__7->GetZaxis()->SetLabelFont(132);
   frame_c545560__7->GetYaxis()->SetLabelSize(0.09);
   frame_c545560__7->GetYaxis()->SetTitleSize(0.09);
   frame_c545560__7->GetZaxis()->SetTitleOffset(1.2);
   frame_c545560__7->GetZaxis()->SetTitleFont(132);
   frame_c545560__7->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568,
   11.04,
   11.9232};
   Double_t h_fy[15] = {
   52.88517,
   405.7951,
   540.1631,
   404.4541,
   260.5992,
   145.2595,
   84.28473,
   43.33417,
   25.28794,
   14.64141,
   10.41616,
   3.44776,
   1.817095,
   0.9450597};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   7.37184,
   20.14677,
   23.0036,
   20.23764,
   16.20516,
   12.05015,
   9.234939,
   6.697888,
   5.038937,
   3.775757,
   3.231057,
   1.942121,
   1.286513,
   0.9450596};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   7.37184,
   20.14677,
   23.0036,
   20.23764,
   16.20516,
   12.05015,
   9.234939,
   6.697888,
   5.038937,
   3.775757,
   3.231057,
   1.942121,
   1.286513,
   0.9450596};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin2]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps_KK");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004","Histogram of combData_plot__B_TAU_ps_KK",100,0,14.5728);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetMinimum(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetMaximum(619.4834);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004);
   
   grae->Draw("p");
   
   Double_t val_fx1[72] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4692,
   0.4968,
   0.552,
   0.6072,
   0.6624,
   0.8832,
   0.9384,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.38,
   1.4352,
   1.4904,
   1.5456,
   1.6008,
   1.656,
   1.7112,
   1.7664,
   1.8216,
   1.8768,
   1.932,
   1.9872,
   2.0976,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.8704,
   3.0912,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.52,
   5.7408,
   5.9616,
   6.1824,
   6.4032,
   6.624,
   7.0656,
   7.5072,
   7.9488,
   8.3904,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[72] = {
   0,
   0,
   0,
   0,
   0.2164323,
   2.808599,
   5.824951,
   10.21039,
   16.01077,
   23.20582,
   31.72991,
   41.48792,
   64.24405,
   90.49013,
   119.242,
   242.9968,
   273.0709,
   301.9577,
   329.3934,
   355.184,
   379.194,
   401.3369,
   421.5659,
   439.8671,
   456.2529,
   470.7566,
   483.4279,
   494.3291,
   503.532,
   511.1151,
   517.1615,
   521.7573,
   524.9897,
   526.9462,
   527.7136,
   527.3772,
   523.7222,
   516.613,
   506.6312,
   494.3038,
   480.1022,
   464.4433,
   430.1658,
   393.8372,
   321.4028,
   287.3102,
   255.4039,
   225.9593,
   199.0883,
   174.7872,
   152.9745,
   133.5175,
   116.2537,
   101.0053,
   87.58945,
   75.82595,
   65.54185,
   56.5745,
   48.77332,
   36.13126,
   26.6664,
   19.61992,
   14.39791,
   10.54257,
   5.622483,
   2.982105,
   1.575247,
   0.8295641,
   0.4358664,
   0.4358664,
   0,
   0.4358664};
   TGraph *graph = new TGraph(72,val_fx1,val_fy1);
   graph->SetName("Bs2KK_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps_KK]");
   graph->SetTitle("Projection of Bs2KK_Time_Lifetime_AccExp_Bin2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000099");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8 = new TH1F("Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8","Projection of Bs2KK_Time_Lifetime_AccExp_Bin2",100,-2.38464,15.63264);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->SetMinimum(0);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->SetMaximum(580.485);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->SetDirectory(0);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->SetLineColor(ci);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetXaxis()->SetLabelFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetXaxis()->SetTitleFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetYaxis()->SetLabelFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetYaxis()->SetTitleFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetZaxis()->SetLabelFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB8);
   
   graph->Draw("l");
   
   Double_t val_fx2[72] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4692,
   0.4968,
   0.552,
   0.6072,
   0.6624,
   0.8832,
   0.9384,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.38,
   1.4352,
   1.4904,
   1.5456,
   1.6008,
   1.656,
   1.7112,
   1.7664,
   1.8216,
   1.8768,
   1.932,
   1.9872,
   2.0976,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.8704,
   3.0912,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.52,
   5.7408,
   5.9616,
   6.1824,
   6.4032,
   6.624,
   7.0656,
   7.5072,
   7.9488,
   8.3904,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy2[72] = {
   0,
   0,
   0,
   0,
   0.2164323,
   2.808599,
   5.824951,
   10.21039,
   16.01077,
   23.20582,
   31.72991,
   41.48792,
   64.24405,
   90.49013,
   119.242,
   242.9968,
   273.0709,
   301.9577,
   329.3934,
   355.184,
   379.194,
   401.3369,
   421.5659,
   439.8671,
   456.2529,
   470.7566,
   483.4279,
   494.3291,
   503.532,
   511.1151,
   517.1615,
   521.7573,
   524.9897,
   526.9462,
   527.7136,
   527.3772,
   523.7222,
   516.613,
   506.6312,
   494.3038,
   480.1022,
   464.4433,
   430.1658,
   393.8372,
   321.4028,
   287.3102,
   255.4039,
   225.9593,
   199.0883,
   174.7872,
   152.9745,
   133.5175,
   116.2537,
   101.0053,
   87.58945,
   75.82595,
   65.54185,
   56.5745,
   48.77332,
   36.13126,
   26.6664,
   19.61992,
   14.39791,
   10.54257,
   5.622483,
   2.982105,
   1.575247,
   0.8295641,
   0.4358664,
   0.4358664,
   0,
   0.4358664};
   graph = new TGraph(72,val_fx2,val_fy2);
   graph->SetName("Bs2KK_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps_KK]_Comp[Bs2KK_Time_Lifetime_AccExp_Bin2]");
   graph->SetTitle("Projection of Bs2KK_Time_Lifetime_AccExp_Bin2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9 = new TH1F("Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9","Projection of Bs2KK_Time_Lifetime_AccExp_Bin2",100,-2.7,17.7);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->SetMinimum(0);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->SetMaximum(580.485);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->SetDirectory(0);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->SetLineColor(ci);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetXaxis()->SetLabelFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetXaxis()->SetTitleFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetYaxis()->SetLabelFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetYaxis()->SetTitleFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetZaxis()->SetLabelFont(132);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bs2KK_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KKcB_CompoBBs2KK_Time_Lifetime_AccExp_Bin2cB9);
   
   graph->Draw("l");
   
   TH1D *frame_c545560__8 = new TH1D("frame_c545560__8","",15,0,13.248);
   frame_c545560__8->SetBinContent(1,591.3251);
   frame_c545560__8->SetMinimum(-24.47766);
   frame_c545560__8->SetMaximum(591.3251);
   frame_c545560__8->SetEntries(2);
   frame_c545560__8->SetDirectory(0);
   frame_c545560__8->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_c545560__8->SetLineColor(ci);
   frame_c545560__8->GetXaxis()->SetTitle("Decay time [ps]");
   frame_c545560__8->GetXaxis()->SetLabelFont(132);
   frame_c545560__8->GetXaxis()->SetTitleOffset(0.95);
   frame_c545560__8->GetXaxis()->SetTitleFont(132);
   frame_c545560__8->GetXaxis()->SetLabelSize(0.09);
   frame_c545560__8->GetXaxis()->SetTitleSize(0.09);
   frame_c545560__8->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_c545560__8->GetYaxis()->SetLabelFont(132);
   frame_c545560__8->GetYaxis()->SetTitleFont(132);
   frame_c545560__8->GetZaxis()->SetLabelFont(132);
   frame_c545560__8->GetYaxis()->SetLabelSize(0.09);
   frame_c545560__8->GetYaxis()->SetTitleSize(0.09);
   frame_c545560__8->GetZaxis()->SetTitleOffset(1.2);
   frame_c545560__8->GetZaxis()->SetTitleFont(132);
   frame_c545560__8->Draw("AXISSAME");

   TLegend *leg = new TLegend(0.526392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin2]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bs2KK_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps_KK]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.5263921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.5263921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.5263921,0.631452,0.8565485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();

   Bin2->Modified();
   Bin2->cd();
   Bin2->SetSelected(Bin2);

   grae->Draw("p");

   //lhcbName->Draw();

   Bin2->SaveAs("Fig15_bottom_right.pdf");
   Bin2->SaveAs("Fig15_bottom_right.png");
   Bin2->SaveAs("Fig15_bottom_right.eps");
}


==> figs/Fig15_top_left.C <==
void Fig15_top_left()
{
//=========Macro generated from canvas: data_kk/data_kk
//=========  (Tue Jan 12 10:58:08 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_kk = new TCanvas("data_kk", "data_kk", 0,0,700,500);
   data_kk->Range(5050,-53.57679,5550,482.1911);
   data_kk->SetFillColor(0);
   data_kk->SetBorderMode(0);
   data_kk->SetBorderSize(2);
   data_kk->SetFrameBorderMode(0);
   data_kk->SetFrameBorderMode(0);
   data_kk->SetLeftMargin(0.20);
   data_kk->SetRightMargin(0.06);
   data_kk->SetBottomMargin(0.19);
   
   TH1D *frame_ebd8800__3 = new TH1D("frame_ebd8800__3","",25,5100,5500);
   frame_ebd8800__3->SetBinContent(1,428.6143);
   frame_ebd8800__3->SetMaximum(428.6143);
   frame_ebd8800__3->SetEntries(1);
   frame_ebd8800__3->SetDirectory(0);
   frame_ebd8800__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_ebd8800__3->SetLineColor(ci);
   frame_ebd8800__3->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{K}^{#plus}#font[12]{K}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_ebd8800__3->GetXaxis()->SetLabelFont(132);
   frame_ebd8800__3->GetXaxis()->SetTitleOffset(0.95);
   frame_ebd8800__3->GetXaxis()->SetTitleFont(132);
   frame_ebd8800__3->GetXaxis()->SetLabelSize(0.09);
   frame_ebd8800__3->GetXaxis()->SetTitleSize(0.09);
   frame_ebd8800__3->GetXaxis()->SetLabelOffset(0.02);
   frame_ebd8800__3->GetXaxis()->SetTitleOffset(1.00);
   frame_ebd8800__3->GetYaxis()->SetNdivisions(7);
   frame_ebd8800__3->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_ebd8800__3->GetYaxis()->SetLabelFont(132);
   frame_ebd8800__3->GetYaxis()->SetTitleFont(132);
   frame_ebd8800__3->GetYaxis()->SetTitleOffset(1.1);
   frame_ebd8800__3->GetYaxis()->SetLabelSize(0.09);
   frame_ebd8800__3->GetYaxis()->SetTitleSize(0.09);
   frame_ebd8800__3->GetZaxis()->SetLabelFont(132);
   frame_ebd8800__3->GetZaxis()->SetTitleOffset(1.2);
   frame_ebd8800__3->GetZaxis()->SetTitleFont(132);
   frame_ebd8800__3->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5108,
   5124,
   5140,
   5156,
   5172,
   5188,
   5204,
   5220,
   5236,
   5252,
   5268,
   5284,
   5300,
   5316,
   5332,
   5348,
   5364,
   5380,
   5396,
   5412,
   5428,
   5444,
   5460,
   5476,
   5492};
   Double_t h_fy[25] = {
  18,
   20,
   17,
   14,
   18,
   15,
   17,
   22,
   14,
   8,
   11,
   11,
   23,
   54,
   95,
   242,
   388,
   339,
   135,
   57,
   17,
   15,
   11,
   11,
   18};
   Double_t h_flx[100] = {
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fly[100] = {
   4.202887,
   4.434448,
   4.082184,
   3.6965,
   4.202887,
   3.82938,
   4.082184,
   4.654502,
   3.6965,
   2.768386,
   3.265579,
   3.265579,
   4.760717,
   7.32564,
   9.729612,
   15.06438,
   19.20406,
   17.91874,
   11.1297,
   7.527619,
   4.082184,
   3.82938,
   3.265579,
   3.265579,
   4.202887};
   Double_t h_fehx[25] = {
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fehy[25] = {
   5.321007,
   5.546519,
   5.203719,
   4.830381,
   5.321007,
   4.958738,
   5.203719,
   5.761366,
   4.830381,
   3.945142,
   4.416521,
   4.416521,
   5.865235,
   8.39385,
   10.78102,
   16.06438,
   20.20406,
   18.91874,
   12.1297,
   8.594007,
   5.203719,
   4.958738,
   4.416521,
   4.416521,
   5.321007};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M_KK");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_M_KK",100,5060,5540);
   Graph_h_data3002->SetMinimum(4.708453);
   Graph_h_data3002->SetMaximum(448.5013);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3002->SetLineColor(ci);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   Double_t val_fx1[87] = {
  5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5348,
   5352,
   5354,
   5356,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5378,
   5380,
   5382,
   5384,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5424,
   5428,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy1[87] = {
   0,
   15.81259,
   15.81259,
   15.73926,
   15.6891,
   15.66731,
   15.68096,
   15.73997,
   15.85853,
   16.05771,
   16.37002,
   16.84818,
   17.58362,
   18.76346,
   21.052,
   23.48506,
   25.4749,
   28.33137,
   32.44636,
   38.3318,
   46.62029,
   51.89295,
   58.05001,
   65.19582,
   73.43841,
   82.89012,
   93.67042,
   105.9124,
   119.7756,
   135.471,
   153.3072,
   173.7785,
   196.5378,
   244.8779,
   293.8402,
   317.1327,
   338.8008,
   358.221,
   366.9026,
   374.8073,
   381.8724,
   388.0419,
   393.2662,
   397.5035,
   400.7202,
   402.891,
   403.9999,
   404.04,
   403.0134,
   400.9317,
   397.8154,
   393.6933,
   388.6029,
   382.5887,
   375.7026,
   368.0023,
   350.4157,
   330.3808,
   308.49,
   285.3467,
   237.6111,
   214.0547,
   191.2856,
   169.642,
   149.3806,
   130.6795,
   113.6443,
   98.31631,
   84.68312,
   72.68907,
   62.24586,
   53.24233,
   45.55309,
   39.18554,
   34.23155,
   30.35203,
   27.28288,
   22.8507,
   19.90668,
   16.40672,
   13.30753,
   11.98211,
   11.26939,
   10.81844,
   10.81844,
   0,
   10.81844};
   TGraph *graph = new TGraph(87,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M_KK]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KKcB4 = new TH1F("Graph_total_final_NormoBB_M_KKcB4","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KKcB4->SetMinimum(0);
   Graph_total_final_NormoBB_M_KKcB4->SetMaximum(444.444);
   Graph_total_final_NormoBB_M_KKcB4->SetDirectory(0);
   Graph_total_final_NormoBB_M_KKcB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KKcB4->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KKcB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KKcB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KKcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KKcB4);
   
   graph->Draw("l");
   
   Double_t val_fx2[31] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5308,
   5324,
   5340,
   5356,
   5372,
   5388,
   5404,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy2[31] = {
   0,
   14.40313,
   14.40313,
   14.20626,
   14.01207,
   13.82054,
   13.63162,
   13.44529,
   13.26151,
   13.08023,
   12.90144,
   12.72509,
   12.55115,
   12.37958,
   12.21037,
   12.04346,
   11.87884,
   11.71647,
   11.55631,
   11.39835,
   11.24254,
   11.08887,
   10.93729,
   10.78779,
   10.64033,
   10.49489,
   10.35143,
   10.20994,
   10.20994,
   0,
   10.20994};
   graph = new TGraph(31,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M_KK]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5 = new TH1F("Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->SetMinimum(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->SetMaximum(3.960862);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->SetDirectory(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB5);
   
   graph->Draw("l");
   
   Double_t val_fx3[87] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5348,
   5352,
   5354,
   5356,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5378,
   5380,
   5382,
   5384,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5424,
   5428,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy3[87] = {
   0,
   1.409454,
   1.409454,
   1.533008,
   1.677034,
   1.846769,
   2.04934,
   2.294679,
   2.597025,
   2.977478,
   3.468585,
   4.123094,
   5.032475,
   6.383877,
   8.841634,
   11.35843,
   13.38993,
   16.2879,
   20.44427,
   26.37093,
   34.70051,
   39.99366,
   46.17117,
   53.3374,
   61.60037,
   71.07243,
   81.87305,
   94.13526,
   108.0187,
   123.7344,
   141.5907,
   162.0822,
   184.8616,
   233.2418,
   282.244,
   305.5565,
   327.2445,
   346.6845,
   355.3761,
   363.2906,
   370.3657,
   376.5451,
   381.7793,
   386.0265,
   389.253,
   391.4337,
   392.5524,
   392.6023,
   391.5856,
   389.5138,
   386.4072,
   382.295,
   377.2143,
   371.21,
   364.3336,
   356.6431,
   339.076,
   319.0606,
   297.1893,
   274.0654,
   226.3686,
   202.8314,
   180.0817,
   158.4573,
   138.2152,
   119.5333,
   102.5172,
   87.20835,
   73.59425,
   61.61926,
   51.19508,
   42.21055,
   34.54027,
   28.19165,
   23.25656,
   19.39591,
   16.34559,
   11.95098,
   9.044399,
   5.618929,
   2.667195,
   1.487227,
   0.9179598,
   0.6085069,
   0.6085069,
   0,
   0.6085069};
   graph = new TGraph(87,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M_KK]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6 = new TH1F("Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->SetMinimum(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->SetMaximum(431.8626);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->SetDirectory(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB6);
   
   graph->Draw("l");
   
   TH1D *frame_ebd8800__4 = new TH1D("frame_ebd8800__4","",25,5100,5500);
   frame_ebd8800__4->SetBinContent(1,428.6143);
   frame_ebd8800__4->SetMaximum(428.6143);
   frame_ebd8800__4->SetEntries(1);
   frame_ebd8800__4->SetDirectory(0);
   frame_ebd8800__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_ebd8800__4->SetLineColor(ci);
   frame_ebd8800__4->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{K}^{#plus}#font[12]{K}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_ebd8800__4->GetXaxis()->SetLabelFont(132);
   frame_ebd8800__4->GetXaxis()->SetTitleOffset(0.95);
   frame_ebd8800__4->GetXaxis()->SetTitleFont(132);
   frame_ebd8800__4->GetXaxis()->SetLabelSize(0.09);
   frame_ebd8800__4->GetXaxis()->SetTitleSize(0.09);
   frame_ebd8800__4->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_ebd8800__4->GetYaxis()->SetLabelFont(132);
   frame_ebd8800__4->GetYaxis()->SetTitleFont(132);
   frame_ebd8800__4->GetYaxis()->SetLabelSize(0.09);
   frame_ebd8800__4->GetYaxis()->SetTitleSize(0.09);
   frame_ebd8800__4->GetZaxis()->SetLabelFont(132);
   frame_ebd8800__4->GetZaxis()->SetTitleOffset(1.2);
   frame_ebd8800__4->GetZaxis()->SetTitleFont(132);
   frame_ebd8800__4->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.2263921,0.8066462,0.532485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.2263921,0.7170491,0.532485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2263921,0.631452,0.532485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   //lhcbName->Draw();

   TLegend * leg = new TLegend(0.2263921,0.33,0.532485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KK]", "Total", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KK]_Comp[sig_peak_final]","#it{B}^{0}_{#it{s}}#rightarrow #it{K}^{#plus}#it{K}^{#minus}","L"); 
   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);   
   entry=leg->AddEntry("total_final_Norm[B_M_KK]_Comp[com_back_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   data_kk->Modified();
   data_kk->cd();
   data_kk->SetSelected(data_kk);

   grae->Draw("p");

   data_kk->SaveAs("Fig15_top_left.pdf");
   data_kk->SaveAs("Fig15_top_left.png");
   data_kk->SaveAs("Fig15_top_left.eps");
}


==> figs/Fig15_top_right.C <==
void Fig15_top_right()
{
//=========Macro generated from canvas: data_kk/data_kk
//=========  (Tue Jan 12 10:57:46 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_kk = new TCanvas("data_kk", "data_kk", 0,0,700,500);
   data_kk->Range(5050,-97.41955,5550,876.7759);
   data_kk->SetFillColor(0);
   data_kk->SetBorderMode(0);
   data_kk->SetBorderSize(2);
   data_kk->SetFrameBorderMode(0);
   data_kk->SetFrameBorderMode(0);
   data_kk->SetLeftMargin(0.20);
   data_kk->SetRightMargin(0.06);
   data_kk->SetBottomMargin(0.19);
   
   TH1D *frame_102b3dd0__1 = new TH1D("frame_102b3dd0__1","",25,5100,5500);
   frame_102b3dd0__1->SetBinContent(1,779.3564);
   frame_102b3dd0__1->SetMaximum(779.3564);
   frame_102b3dd0__1->SetEntries(1);
   frame_102b3dd0__1->SetDirectory(0);
   frame_102b3dd0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_102b3dd0__1->SetLineColor(ci);
   frame_102b3dd0__1->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{K}^{#plus}#font[12]{K}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_102b3dd0__1->GetXaxis()->SetLabelFont(132);
   frame_102b3dd0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_102b3dd0__1->GetXaxis()->SetTitleFont(132);
   frame_102b3dd0__1->GetXaxis()->SetLabelSize(0.09);
   frame_102b3dd0__1->GetXaxis()->SetTitleSize(0.09);
   frame_102b3dd0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_102b3dd0__1->GetXaxis()->SetTitleOffset(1.00);
   frame_102b3dd0__1->GetYaxis()->SetNdivisions(7);
   frame_102b3dd0__1->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_102b3dd0__1->GetYaxis()->SetLabelFont(132);
   frame_102b3dd0__1->GetYaxis()->SetTitleFont(132);
   frame_102b3dd0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_102b3dd0__1->GetZaxis()->SetLabelFont(132);
   frame_102b3dd0__1->GetYaxis()->SetLabelSize(0.09);
   frame_102b3dd0__1->GetYaxis()->SetTitleSize(0.09);
   frame_102b3dd0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_102b3dd0__1->GetZaxis()->SetTitleFont(132);
   frame_102b3dd0__1->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5108,
   5124,
   5140,
   5156,
   5172,
   5188,
   5204,
   5220,
   5236,
   5252,
   5268,
   5284,
   5300,
   5316,
   5332,
   5348,
   5364,
   5380,
   5396,
   5412,
   5428,
   5444,
   5460,
   5476,
   5492};
   Double_t h_fy[25] = {
   25,
   27,
   34,
   33,
   35,
   23,
   34,
   22,
   20,
   20,
   30,
   21,
   50,
   88,
   169,
   424,
   715,
   568,
   271,
   92,
   34,
   28,
   20,
   22,
   20};
   Double_t h_flx[25] = {
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fly[25] = {
   4.966335,
   5.163771,
   5.802128,
   5.715302,
   5.887675,
   4.760717,
   5.802128,
   4.654502,
   4.434448,
   4.434448,
   5.446522,
   4.545807,
   7.047337,
   9.362975,
   12.50961,
   20.09733,
   26.24416,
   23.33799,
   15.96967,
   9.574201,
   5.802128,
   5.259711,
   4.434448,
   4.654502,
   4.434448};
   Double_t h_fehx[25] = {
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fehy[25] = {
  6.066589,
   6.260244,
   6.888101,
   6.802567,
   6.97241,
   5.865235,
   6.888101,
   5.761366,
   5.546519,
   5.546519,
   6.538046,
   5.655182,
   8.118225,
   10.41639,
   13.50961,
   21.09733,
   27.24416,
   24.33799,
   16.96967,
   10.62644,
   6.888101,
   6.354446,
   5.546519,
   5.761366,
   5.546519};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M_KK");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_M_KK",100,5060,5540);
   Graph_h_data3001->SetMinimum(14.009);
   Graph_h_data3001->SetMaximum(814.912);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3001->SetLineColor(ci);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[89] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5352,
   5354,
   5356,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5378,
   5380,
   5382,
   5384,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5424,
   5428,
   5436,
   5444,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy1[89] = {
   0,
   27.96339,
   27.96339,
   27.69054,
   27.46248,
   27.28869,
   27.18221,
   27.16143,
   27.25291,
   27.49629,
   27.95305,
   28.72311,
   29.97988,
   32.08181,
   36.34062,
   40.99979,
   44.83476,
   50.33892,
   58.24242,
   69.48264,
   85.19315,
   95.12175,
   106.6562,
   119.9665,
   135.2202,
   152.5805,
   172.2048,
   194.2468,
   218.8622,
   246.2232,
   276.5441,
   310.1274,
   347.4438,
   389.0738,
   432.7964,
   520.6822,
   562.7438,
   602.0302,
   637.3877,
   653.2473,
   667.7225,
   680.6957,
   692.0605,
   701.7231,
   709.6035,
   715.6372,
   719.7758,
   721.9876,
   722.2584,
   720.5914,
   717.007,
   711.5427,
   704.252,
   695.2041,
   684.482,
   672.1817,
   658.4106,
   626.9317,
   591.0655,
   551.9015,
   510.5421,
   425.4112,
   383.4894,
   343.0172,
   304.5787,
   268.61,
   235.4069,
   205.1378,
   177.861,
   153.5444,
   132.0847,
   113.3258,
   97.07574,
   83.12047,
   71.28083,
   61.89131,
   54.54954,
   48.7427,
   40.34298,
   34.73888,
   28.035,
   24.34426,
   22.09382,
   19.58006,
   18.2344,
   17.37874,
   17.37874,
   0,
   17.37874};
   TGraph *graph = new TGraph(89,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M_KK]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KKcB1 = new TH1F("Graph_total_final_NormoBB_M_KKcB1","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KKcB1->SetMinimum(0);
   Graph_total_final_NormoBB_M_KKcB1->SetMaximum(794.4843);
   Graph_total_final_NormoBB_M_KKcB1->SetDirectory(0);
   Graph_total_final_NormoBB_M_KKcB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KKcB1->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KKcB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KKcB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KKcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KKcB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[31] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5308,
   5324,
   5340,
   5356,
   5372,
   5388,
   5404,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy2[31] = {
   0,
   25.9646,
   25.9646,
   25.48939,
   25.02289,
   24.56492,
   24.11533,
   23.67397,
   23.24069,
   22.81534,
   22.39777,
   21.98785,
   21.58543,
   21.19037,
   20.80254,
   20.42181,
   20.04805,
   19.68113,
   19.32093,
   18.96732,
   18.62018,
   18.27939,
   17.94484,
   17.61641,
   17.294,
   16.97748,
   16.66676,
   16.36173,
   16.36173,
   0,
   16.36173};
   graph = new TGraph(31,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M_KK]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2 = new TH1F("Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2","Projection of Total Fitted Mass Spectrum",106,5055.2,5544.8);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->SetMinimum(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->SetMaximum(28.56106);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->SetDirectory(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KKcB_CompoBcom_back_finalcB2);
   
   graph->Draw("l");
   
   Double_t val_fx3[89] = {
  5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5300,
   5304,
   5308,
   5312,
   5316,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5352,
   5354,
   5356,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5378,
   5380,
   5382,
   5384,
   5388,
   5390,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5418,
   5420,
   5424,
   5428,
   5436,
   5444,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy3[89] = {
   0,
   1.99879,
   1.99879,
   2.201144,
   2.439591,
   2.723768,
   3.066882,
   3.48746,
   4.012218,
   4.680951,
   5.555278,
   6.735262,
   8.394455,
   10.89144,
   15.53807,
   20.38849,
   24.31842,
   29.91711,
   37.9147,
   49.24857,
   65.0523,
   75.02735,
   86.60818,
   99.96464,
   115.2645,
   132.6708,
   152.3411,
   174.4289,
   199.09,
   226.4966,
   256.863,
   290.4917,
   327.8533,
   369.5285,
   413.2962,
   501.2719,
   543.3782,
   582.7092,
   618.1113,
   633.9932,
   648.4906,
   661.486,
   672.873,
   682.5576,
   690.4602,
   696.516,
   700.6766,
   702.9105,
   703.2033,
   701.5583,
   697.9958,
   692.5534,
   685.2847,
   676.2587,
   665.5584,
   653.28,
   639.5307,
   608.0953,
   572.2725,
   533.1519,
   491.8358,
   406.791,
   364.9122,
   324.4828,
   286.087,
   250.161,
   217.0005,
   186.7738,
   159.5393,
   135.265,
   113.8475,
   95.13066,
   78.92253,
   65.00913,
   53.21126,
   43.86341,
   36.56322,
   30.79786,
   22.48082,
   16.95901,
   10.41858,
   6.889796,
   4.799823,
   2.602581,
   1.567639,
   1.017017,
   1.017017,
   0,
   1.017017};
   graph = new TGraph(89,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M_KK]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3 = new TH1F("Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->SetMinimum(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->SetMaximum(773.5237);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->SetDirectory(0);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KKcB_CompoBsig_peak_finalcB3);
   
   graph->Draw("l");
   
   TH1D *frame_102b3dd0__2 = new TH1D("frame_102b3dd0__2","",25,5100,5500);
   frame_102b3dd0__2->SetBinContent(1,779.3564);
   frame_102b3dd0__2->SetMaximum(779.3564);
   frame_102b3dd0__2->SetEntries(1);
   frame_102b3dd0__2->SetDirectory(0);
   frame_102b3dd0__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_102b3dd0__2->SetLineColor(ci);
   frame_102b3dd0__2->GetXaxis()->SetTitle("#font[12]{m}_{#font[12]{K}^{#plus}#font[12]{K}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_102b3dd0__2->GetXaxis()->SetLabelFont(132);
   frame_102b3dd0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_102b3dd0__2->GetXaxis()->SetTitleFont(132);
   frame_102b3dd0__2->GetXaxis()->SetLabelSize(0.09);
   frame_102b3dd0__2->GetXaxis()->SetTitleSize(0.09);
   frame_102b3dd0__2->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_102b3dd0__2->GetYaxis()->SetLabelFont(132);
   frame_102b3dd0__2->GetYaxis()->SetTitleFont(132);
   frame_102b3dd0__2->GetZaxis()->SetLabelFont(132);
   frame_102b3dd0__2->GetYaxis()->SetLabelSize(0.09);
   frame_102b3dd0__2->GetYaxis()->SetTitleSize(0.09);
   frame_102b3dd0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_102b3dd0__2->GetZaxis()->SetTitleFont(132);
   frame_102b3dd0__2->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.2263921,0.8066462,0.532485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.2263921,0.7170491,0.532485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.2263921,0.631452,0.532485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   //lhcbName->Draw();

   TLegend * leg = new TLegend(0.2263921,0.33,0.532485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KK]", "Total", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KK]_Comp[sig_peak_final]","#it{B}^{0}_{#it{s}}#rightarrow #it{K}^{#plus}#it{K}^{#minus}","L"); 
   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);   
   entry=leg->AddEntry("total_final_Norm[B_M_KK]_Comp[com_back_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   //lhcbName->Draw();

   data_kk->Modified();
   data_kk->cd();
   data_kk->SetSelected(data_kk);

   grae->Draw("p");


   data_kk->SaveAs("Fig15_top_right.pdf");
   data_kk->SaveAs("Fig15_top_right.eps");
   data_kk->SaveAs("Fig15_top_right.png");
}


==> figs/Fig16_bottom_left.C <==
void Fig16_bottom_left()
{
//=========Macro generated from canvas: Bin1/
//=========  (Tue Jan 12 10:31:27 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *Bin1 = new TCanvas("Bin1", "Canvas", 0,0,700,500);
   Bin1->Range(-1.656,-205.7467,14.904,1851.72);
   Bin1->SetFillColor(0);
   Bin1->SetBorderMode(0);
   Bin1->SetBorderSize(2);
   Bin1->SetFrameBorderMode(0);
   Bin1->SetFrameBorderMode(0);
   Bin1->SetLeftMargin(0.20);
   Bin1->SetBottomMargin(0.19);
   
   TH1D *frame_caa5dc0__1 = new TH1D("frame_caa5dc0__1","",15,0,13.248);
   frame_caa5dc0__1->SetBinContent(1,1645.973);
   frame_caa5dc0__1->SetMinimum(-100);
   frame_caa5dc0__1->SetMaximum(1645.973);
   frame_caa5dc0__1->SetEntries(2);
   frame_caa5dc0__1->SetDirectory(0);
   frame_caa5dc0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_caa5dc0__1->SetLineColor(ci);
   frame_caa5dc0__1->GetXaxis()->SetTitle("Decay time [ps]");
   frame_caa5dc0__1->GetXaxis()->SetLabelFont(132);
   frame_caa5dc0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_caa5dc0__1->GetXaxis()->SetTitleFont(132);
   frame_caa5dc0__1->GetXaxis()->SetLabelSize(0.09);
   frame_caa5dc0__1->GetXaxis()->SetTitleSize(0.09);
   frame_caa5dc0__1->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_caa5dc0__1->GetYaxis()->SetLabelFont(132);
   frame_caa5dc0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_caa5dc0__1->GetYaxis()->SetTitleFont(132);
   frame_caa5dc0__1->GetZaxis()->SetLabelFont(132);
   frame_caa5dc0__1->GetYaxis()->SetLabelSize(0.09);
   frame_caa5dc0__1->GetYaxis()->SetTitleSize(0.09);
   frame_caa5dc0__1->GetYaxis()->SetNdivisions(7);
   frame_caa5dc0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_caa5dc0__1->GetZaxis()->SetTitleFont(132);
   frame_caa5dc0__1->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568,
   11.04,
   11.9232};
   Double_t h_fy[15] = {
   574.8684,
   1419.028,
   897.3268,
   490.092,
   224.2313,
   126.5097,
   65.53337,
   28.34729,
   13.77695,
   12.42753,
   3.52598,
   3.559368,
   0.9939327,
   1.831694};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   23.93005,
   37.53006,
   29.98568,
   22.17094,
   15.1876,
   11.20896,
   8.067125,
   5.607067,
   3.768214,
   3.537338,
   2.004379,
   1.994866,
   0.9939327,
   1.299857};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   23.93005,
   37.53006,
   29.98568,
   22.17094,
   15.1876,
   11.20896,
   8.067125,
   5.607067,
   3.768214,
   3.537338,
   2.004379,
   1.994866,
   0.9939327,
   1.299857};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin1]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps_KPi");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001","Histogram of combData_plot__B_TAU_ps_KPi",100,0,14.5728);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->SetMinimum(-100);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->SetMaximum(1602.214);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetYaxis()->SetNdivisions(7);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[69] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3036,
   0.3174,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.6624,
   0.69,
   0.7176,
   0.7452,
   0.7728,
   0.8004,
   0.828,
   0.8556,
   0.8832,
   0.9108,
   0.9384,
   0.966,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.4352,
   1.5456,
   1.656,
   1.7664,
   1.9872,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.76,
   2.8704,
   2.9808,
   3.0912,
   3.2016,
   3.312,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.2992,
   5.7408,
   6.1824,
   6.624,
   7.0656,
   7.9488,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[69] = {
   0,
   0,
   0,
   0,
   0,
   0,
   10.07138,
   37.4539,
   98.40245,
   167.2323,
   243.3894,
   326.1633,
   1080.835,
   1163.248,
   1238.099,
   1304.607,
   1362.399,
   1411.493,
   1452.245,
   1485.271,
   1511.353,
   1531.348,
   1546.116,
   1556.463,
   1563.103,
   1567.594,
   1563.215,
   1552.226,
   1535.991,
   1515.385,
   1491.049,
   1433.248,
   1366.259,
   1293.195,
   1216.674,
   1061.417,
   912.6648,
   842.9852,
   777.0957,
   715.2367,
   657.4978,
   603.8551,
   554.2022,
   508.3761,
   466.1774,
   427.386,
   391.7728,
   329.1683,
   276.6142,
   232.5388,
   195.5805,
   164.5827,
   138.5726,
   116.7362,
   82.97672,
   59.10302,
   42.18305,
   30.16582,
   21.61307,
   11.15574,
   5.798309,
   3.033504,
   1.596787,
   0.8453281,
   0.4498795,
   0.2405899,
   0.2405899,
   0,
   0.2405899};
   TGraph *graph = new TGraph(69,val_fx1,val_fy1);
   graph->SetName("Bd2KPi_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps_KPi]");
   graph->SetTitle("Projection of Bd2KPi_Time_Lifetime_AccExp_Bin1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2.0);
   
   TH1F *Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1 = new TH1F("Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1","Projection of Bd2KPi_Time_Lifetime_AccExp_Bin1",100,-2.38464,15.63264);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->SetMinimum(-100);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->SetMaximum(1724.353);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->SetDirectory(0);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->SetLineColor(ci);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetXaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetXaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetYaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetYaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetYaxis()->SetNdivisions(7);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetZaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[69] = {
  -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3036,
   0.3174,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.6624,
   0.69,
   0.7176,
   0.7452,
   0.7728,
   0.8004,
   0.828,
   0.8556,
   0.8832,
   0.9108,
   0.9384,
   0.966,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.4352,
   1.5456,
   1.656,
   1.7664,
   1.9872,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.76,
   2.8704,
   2.9808,
   3.0912,
   3.2016,
   3.312,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.2992,
   5.7408,
   6.1824,
   6.624,
   7.0656,
   7.9488,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy2[69] = {
   0,
   0,
   0,
   0,
   0,
   0,
   10.07138,
   37.4539,
   98.40245,
   167.2323,
   243.3894,
   326.1633,
   1080.835,
   1163.248,
   1238.099,
   1304.607,
   1362.399,
   1411.493,
   1452.245,
   1485.271,
   1511.353,
   1531.348,
   1546.116,
   1556.463,
   1563.103,
   1567.594,
   1563.215,
   1552.226,
   1535.991,
   1515.385,
   1491.049,
   1433.248,
   1366.259,
   1293.195,
   1216.674,
   1061.417,
   912.6648,
   842.9852,
   777.0957,
   715.2367,
   657.4978,
   603.8551,
   554.2022,
   508.3761,
   466.1774,
   427.386,
   391.7728,
   329.1683,
   276.6142,
   232.5388,
   195.5805,
   164.5827,
   138.5726,
   116.7362,
   82.97672,
   59.10302,
   42.18305,
   30.16582,
   21.61307,
   11.15574,
   5.798309,
   3.033504,
   1.596787,
   0.8453281,
   0.4498795,
   0.2405899,
   0.2405899,
   0,
   0.2405899};
   graph = new TGraph(69,val_fx2,val_fy2);
   graph->SetName("Bd2KPi_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps_KPi]_Comp[Bd2KPi_Time_Lifetime_AccExp_Bin1]");
   graph->SetTitle("Projection of Bd2KPi_Time_Lifetime_AccExp_Bin1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2 = new TH1F("Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2","Projection of Bd2KPi_Time_Lifetime_AccExp_Bin1",100,-2.7,17.7);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->SetMinimum(-100);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->SetMaximum(1724.353);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->SetDirectory(0);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->SetLineColor(ci);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetXaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetXaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetYaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetYaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetYaxis()->SetNdivisions(7);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetZaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bd2KPi_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin1cB2);
   
   graph->Draw("l");
   
   TH1D *frame_caa5dc0__2 = new TH1D("frame_caa5dc0__2","",15,0,13.248);
   frame_caa5dc0__2->SetBinContent(1,1645.973);
   frame_caa5dc0__2->SetMinimum(-100);
   frame_caa5dc0__2->SetMaximum(1645.973);
   frame_caa5dc0__2->SetEntries(2);
   frame_caa5dc0__2->SetDirectory(0);
   frame_caa5dc0__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_caa5dc0__2->SetLineColor(ci);
   frame_caa5dc0__2->GetXaxis()->SetTitle("Decay time [ps]");
   frame_caa5dc0__2->GetXaxis()->SetLabelFont(132);
   frame_caa5dc0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_caa5dc0__2->GetXaxis()->SetTitleFont(132);
   frame_caa5dc0__2->GetXaxis()->SetLabelSize(0.09);
   frame_caa5dc0__2->GetXaxis()->SetTitleSize(0.09);
   frame_caa5dc0__2->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_caa5dc0__2->GetYaxis()->SetLabelFont(132);
   frame_caa5dc0__2->GetYaxis()->SetTitleFont(132);
   frame_caa5dc0__2->GetYaxis()->SetLabelSize(0.09);
   frame_caa5dc0__2->GetYaxis()->SetTitleSize(0.09);
   frame_caa5dc0__2->GetYaxis()->SetNdivisions(7);
   frame_caa5dc0__2->GetZaxis()->SetLabelFont(132);
   frame_caa5dc0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_caa5dc0__2->GetZaxis()->SetTitleFont(132);
   frame_caa5dc0__2->Draw("AXISSAME");

   TLegend *leg = new TLegend(0.526392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin2]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bd2KPi_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps_KPi]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.5263921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.5263921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   
   pt = new TPaveText(0.5263921,0.631452,0.8565485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();

   Bin1->Modified();
   Bin1->cd();
   Bin1->SetSelected(Bin1);

   grae->Draw("p");

   //lhcbName->Draw();

   Bin1->SaveAs("Fig16_bottom_left.pdf");
   Bin1->SaveAs("Fig16_bottom_left.png");
   Bin1->SaveAs("Fig16_bottom_left.eps");
}


==> figs/Fig16_bottom_right.C <==
void Fig16_bottom_right()
{
//=========Macro generated from canvas: Bin2/
//=========  (Tue Jan 12 10:24:48 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");
   
   TCanvas *Bin2 = new TCanvas("Bin1", "Canvas", 0,0,700,500);
   Bin2->Range(-1.656,-233.0293,14.904,2097.263);
   Bin2->SetFillColor(0);
   Bin2->SetBorderMode(0);
   Bin2->SetBorderSize(2);
   Bin2->SetFrameBorderMode(0);
   Bin2->SetFrameBorderMode(0);
   Bin2->SetLeftMargin(0.20);
   Bin2->SetBottomMargin(0.19);
   
   TH1D *frame_a31b9f0__7 = new TH1D("frame_a31b9f0__7","",15,0,13.248);
   frame_a31b9f0__7->SetBinContent(1,1864.234);
   frame_a31b9f0__7->SetMinimum(-100);
   frame_a31b9f0__7->SetMaximum(1864.234);
   frame_a31b9f0__7->SetEntries(2);
   frame_a31b9f0__7->SetDirectory(0);
   frame_a31b9f0__7->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_a31b9f0__7->SetLineColor(ci);
   frame_a31b9f0__7->GetXaxis()->SetTitle("Decay time [ps]");
   frame_a31b9f0__7->GetXaxis()->SetLabelFont(132);
   frame_a31b9f0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_a31b9f0__7->GetXaxis()->SetTitleFont(132);
   frame_a31b9f0__7->GetXaxis()->SetLabelSize(0.09);
   frame_a31b9f0__7->GetXaxis()->SetTitleSize(0.09);
   frame_a31b9f0__7->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_a31b9f0__7->GetYaxis()->SetLabelFont(132);
   frame_a31b9f0__7->GetYaxis()->SetTitleOffset(1.1);
   frame_a31b9f0__7->GetYaxis()->SetTitleFont(132);
   frame_a31b9f0__7->GetYaxis()->SetLabelSize(0.09);
   frame_a31b9f0__7->GetYaxis()->SetNdivisions(9);
   frame_a31b9f0__7->GetYaxis()->SetTitleSize(0.09);
   frame_a31b9f0__7->GetZaxis()->SetLabelFont(132);
   frame_a31b9f0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_a31b9f0__7->GetZaxis()->SetTitleFont(132);
   frame_a31b9f0__7->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568,
   11.04,
   11.9232,
   12.8064};
   Double_t h_fy[15] = {
   198.8229,
   1361.853,
   1717.486,
   1389.068,
   944.1956,
   534.444,
   350.3173,
   186.6408,
   101.534,
   61.71394,
   28.37092,
   15.05482,
   10.62534,
   4.823046,
   2.981334};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   14.00894,
   36.89116,
   41.40844,
   37.22921,
   30.6551,
   23.32474,
   18.80551,
   13.69181,
   9.987977,
   7.957453,
   5.297147,
   3.941216,
   3.25058,
   2.226558,
   1.721278};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   14.00894,
   36.89116,
   41.40844,
   37.22921,
   30.6551,
   23.32474,
   18.80551,
   13.69181,
   9.987977,
   7.957453,
   5.297147,
   3.941216,
   3.25058,
   2.226558,
   1.721278};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin2]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps_KPi");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004","Histogram of combData_plot__B_TAU_ps_KPi",100,0,14.5728);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetMinimum(-100);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetMaximum(1934.658);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3004);
   
   grae->Draw("p");
   
   Double_t val_fx1[72] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4692,
   0.4968,
   0.552,
   0.6072,
   0.6624,
   0.7728,
   0.8832,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.38,
   1.4352,
   1.4904,
   1.5456,
   1.6008,
   1.656,
   1.7112,
   1.7664,
   1.8216,
   1.8768,
   1.932,
   1.9872,
   2.0976,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.8704,
   3.0912,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.52,
   5.7408,
   5.9616,
   6.1824,
   6.4032,
   6.624,
   7.0656,
   7.5072,
   7.9488,
   8.3904,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[72] = {
   0,
   0,
   0,
   0.00440518,
   1.530351,
   11.3836,
   21.47055,
   35.57323,
   53.84009,
   76.25168,
   102.665,
   132.8499,
   203.3458,
   285.0968,
   375.3247,
   570.8607,
   772.0904,
   966.0546,
   1057.498,
   1144.22,
   1225.69,
   1301.537,
   1371.524,
   1435.524,
   1493.503,
   1545.502,
   1591.622,
   1632.011,
   1666.855,
   1696.37,
   1720.79,
   1740.366,
   1755.356,
   1766.025,
   1772.638,
   1775.461,
   1770.77,
   1753.96,
   1726.911,
   1691.353,
   1648.851,
   1600.807,
   1492.908,
   1375.827,
   1136.786,
   1022.234,
   913.9791,
   813.202,
   720.4974,
   636.0359,
   559.6914,
   491.138,
   429.9224,
   375.518,
   327.3638,
   284.8919,
   247.5471,
   214.7989,
   186.1498,
   139.3468,
   103.9233,
   77.26594,
   57.29867,
   42.39961,
   23.09615,
   12.51454,
   6.754784,
   3.635599,
   1.952695,
   1.952695,
   0,
   1.952695};
   TGraph *graph = new TGraph(72,val_fx1,val_fy1);
   graph->SetName("Bd2KPi_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps_KPi]");
   graph->SetTitle("Projection of Bd2KPi_Time_Lifetime_AccExp_Bin2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2.0);
   
   TH1F *Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11 = new TH1F("Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11","Projection of Bd2KPi_Time_Lifetime_AccExp_Bin2",100,-2.7,17.7);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->SetMinimum(-100);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->SetMaximum(1953.007);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->SetDirectory(0);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->SetLineColor(ci);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetXaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetXaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetYaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetYaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetZaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB11);
   
   graph->Draw("l");
   
   Double_t val_fx2[72] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4692,
   0.4968,
   0.552,
   0.6072,
   0.6624,
   0.7728,
   0.8832,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.38,
   1.4352,
   1.4904,
   1.5456,
   1.6008,
   1.656,
   1.7112,
   1.7664,
   1.8216,
   1.8768,
   1.932,
   1.9872,
   2.0976,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.8704,
   3.0912,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.52,
   5.7408,
   5.9616,
   6.1824,
   6.4032,
   6.624,
   7.0656,
   7.5072,
   7.9488,
   8.3904,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy2[72] = {
   0,
   0,
   0,
   0.00440518,
   1.530351,
   11.3836,
   21.47055,
   35.57323,
   53.84009,
   76.25168,
   102.665,
   132.8499,
   203.3458,
   285.0968,
   375.3247,
   570.8607,
   772.0904,
   966.0546,
   1057.498,
   1144.22,
   1225.69,
   1301.537,
   1371.524,
   1435.524,
   1493.503,
   1545.502,
   1591.622,
   1632.011,
   1666.855,
   1696.37,
   1720.79,
   1740.366,
   1755.356,
   1766.025,
   1772.638,
   1775.461,
   1770.77,
   1753.96,
   1726.911,
   1691.353,
   1648.851,
   1600.807,
   1492.908,
   1375.827,
   1136.786,
   1022.234,
   913.9791,
   813.202,
   720.4974,
   636.0359,
   559.6914,
   491.138,
   429.9224,
   375.518,
   327.3638,
   284.8919,
   247.5471,
   214.7989,
   186.1498,
   139.3468,
   103.9233,
   77.26594,
   57.29867,
   42.39961,
   23.09615,
   12.51454,
   6.754784,
   3.635599,
   1.952695,
   1.952695,
   0,
   1.952695};
   graph = new TGraph(72,val_fx2,val_fy2);
   graph->SetName("Bd2KPi_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps_KPi]_Comp[Bd2KPi_Time_Lifetime_AccExp_Bin2]");
   graph->SetTitle("Projection of Bd2KPi_Time_Lifetime_AccExp_Bin2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12 = new TH1F("Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12","Projection of Bd2KPi_Time_Lifetime_AccExp_Bin2",100,-2.7,17.7);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->SetMinimum(-100);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->SetMaximum(1953.007);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->SetDirectory(0);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->SetLineColor(ci);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetXaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetXaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetYaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetYaxis()->SetTitleFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetZaxis()->SetLabelFont(132);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bd2KPi_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_ps_KPicB_CompoBBd2KPi_Time_Lifetime_AccExp_Bin2cB12);
   
   graph->Draw("l");
   
   TH1D *frame_a31b9f0__8 = new TH1D("frame_a31b9f0__8","",15,0,13.248);
   frame_a31b9f0__8->SetBinContent(1,1862.053);
   frame_a31b9f0__8->SetMinimum(-100);
   frame_a31b9f0__8->SetMaximum(1953.007);
   frame_a31b9f0__8->SetEntries(1);
   frame_a31b9f0__8->SetDirectory(0);
   frame_a31b9f0__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_a31b9f0__8->SetLineColor(ci);
   frame_a31b9f0__8->GetXaxis()->SetTitle("Decay time [ps]");
   frame_a31b9f0__8->GetXaxis()->SetLabelFont(132);
   frame_a31b9f0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_a31b9f0__8->GetXaxis()->SetTitleFont(132);
   frame_a31b9f0__8->GetXaxis()->SetLabelSize(0.09);
   frame_a31b9f0__8->GetXaxis()->SetTitleSize(0.09);
   frame_a31b9f0__8->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_a31b9f0__8->GetYaxis()->SetLabelFont(132);
   frame_a31b9f0__8->GetYaxis()->SetTitleFont(132);
   frame_a31b9f0__8->GetZaxis()->SetLabelFont(132);
   frame_a31b9f0__8->GetYaxis()->SetLabelSize(0.09);
   frame_a31b9f0__8->GetYaxis()->SetTitleSize(0.09);
   frame_a31b9f0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_a31b9f0__8->GetZaxis()->SetTitleFont(132);
   frame_a31b9f0__8->Draw("AXISSAME");

   TLegend *leg = new TLegend(0.526392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin2]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bd2KPi_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps_KPi]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.5263921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.5263921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.5263921,0.631452,0.8565485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();

   Bin2->Modified();
   Bin2->cd();
   Bin2->SetSelected(Bin2);

   grae->Draw("p");

   //lhcbName->Draw();

   Bin2->SaveAs("Fig16_bottom_right.pdf");
   Bin2->SaveAs("Fig16_bottom_right.png");
   Bin2->SaveAs("Fig16_bottom_right.eps");
}


==> figs/Fig16_top_left.C <==
void Fig16_top_left()
{
//=========Macro generated from canvas: data_kpi/data_kpi
//=========  (Tue Jan 12 10:23:21 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_kpi = new TCanvas("data_kpi", "data_kpi", 0,0,700,500);
   data_kpi->Range(5050,-158.7839,5550,1429.055);
   data_kpi->SetFillColor(0);
   data_kpi->SetBorderMode(0);
   data_kpi->SetBorderSize(2);
   data_kpi->SetFrameBorderMode(0);
   data_kpi->SetFrameBorderMode(0);
   data_kpi->SetLeftMargin(0.20);
   data_kpi->SetRightMargin(0.06);
   data_kpi->SetBottomMargin(0.19);
   
   TH1D *frame_da0e300__1 = new TH1D("frame_da0e300__1","",25,5100,5500);
   frame_da0e300__1->SetBinContent(1,1270.271);
   frame_da0e300__1->SetMaximum(1270.271);
   frame_da0e300__1->SetEntries(2);
   frame_da0e300__1->SetDirectory(0);
   frame_da0e300__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_da0e300__1->SetLineColor(ci);
   frame_da0e300__1->GetXaxis()->SetTitle("#font[12]{m}_{#it{K}^{#plus}#it{#pi}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_da0e300__1->GetXaxis()->SetLabelFont(132);
   frame_da0e300__1->GetXaxis()->SetLabelOffset(0.02);
   frame_da0e300__1->GetXaxis()->SetTitleOffset(1.00);
   frame_da0e300__1->GetXaxis()->SetTitleFont(132);
   frame_da0e300__1->GetXaxis()->SetLabelSize(0.09);
   frame_da0e300__1->GetXaxis()->SetTitleSize(0.09);
   frame_da0e300__1->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_da0e300__1->GetYaxis()->SetLabelFont(132);
   frame_da0e300__1->GetYaxis()->SetLabelOffset(0.015);
   frame_da0e300__1->GetYaxis()->SetTitleFont(132);
   frame_da0e300__1->GetYaxis()->SetTitleOffset(1.1);
   frame_da0e300__1->GetZaxis()->SetLabelFont(132);
   frame_da0e300__1->GetYaxis()->SetLabelSize(0.09);
   frame_da0e300__1->GetYaxis()->SetTitleSize(0.09);
   frame_da0e300__1->GetZaxis()->SetTitleOffset(1.2);
   frame_da0e300__1->GetZaxis()->SetTitleFont(132);
   frame_da0e300__1->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5108,
   5124,
   5140,
   5156,
   5172,
   5188,
   5204,
   5220,
   5236,
   5252,
   5268,
   5284,
   5300,
   5316,
   5332,
   5348,
   5364,
   5380,
   5396,
   5412,
   5428,
   5444,
   5460,
   5476,
   5492};
   Double_t h_fy[25] = {
   140,
   110,
   87,
   73,
   57,
   65,
   56,
   75,
   170,
   406,
   967,
   1175,
   733,
   294,
   105,
   77,
   86,
   87,
   27,
   23,
   20,
   9,
   10,
   14,
   19};
   Double_t h_flx[25] = {
    8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fly[25] = {
   11.34272,
   10,
   9.30942,
   8.524388,
   7.527619,
   8.041463,
   7.4609,
   8.640903,
   12.54799,
   19.65564,
   30.60064,
   33.78192,
   26.57859,
   16.65372,
   9.759142,
   8.755868,
   9.255555,
   9.30942,
   5.163771,
   4.760717,
   4.434448,
   2.943461,
   3.108694,
   3.6965,
   4.320219};
   Double_t h_fehx[25] = {
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fehy[25] = {
   12.34272,
   11,
   10.36314,
   9.583044,
   8.594007,
   9.103628,
   8.527879,
   9.698771,
   13.54799,
   20.65564,
   31.60064,
   34.78192,
   27.57859,
   17.65372,
   10.75914,
   9.812979,
   10.30959,
   10.36314,
   6.260244,
   5.865235,
   5.546519,
   4.110204,
   4.26695,
   4.830381,
   5.435196};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M_KPi");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_M_KPi",100,5060,5540);
   Graph_h_data3001->SetMinimum(5.450885);
   Graph_h_data3001->SetMaximum(1330.154);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3001->SetLineColor(ci);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[96] = {
   5084,
   5084,
   5100,
   5108,
   5116,
   5124,
   5132,
   5140,
   5148,
   5164,
   5180,
   5196,
   5204,
   5212,
   5220,
   5224,
   5228,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5264,
   5266,
   5268,
   5270,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5292,
   5294,
   5296,
   5300,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5336,
   5340,
   5344,
   5348,
   5356,
   5364,
   5368,
   5372,
   5380,
   5388,
   5396,
   5404,
   5412,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy1[96] = {
   0,
   174.529,
   174.529,
   147.2351,
   125.0965,
   107.246,
   92.98001,
   81.73197,
   73.05199,
   62.09102,
   58.36201,
   61.58402,
   66.34259,
   74.30951,
   88.01736,
   98.70177,
   113.5131,
   134.2039,
   147.4393,
   163.026,
   181.3131,
   202.6666,
   227.4614,
   256.0721,
   288.8638,
   326.184,
   368.3587,
   415.6936,
   468.4868,
   527.0556,
   591.7869,
   663.2181,
   813.8832,
   887.4047,
   957.3448,
   1021.864,
   1079.166,
   1104.584,
   1127.586,
   1147.998,
   1165.663,
   1180.441,
   1192.217,
   1200.897,
   1206.412,
   1208.717,
   1207.794,
   1203.65,
   1196.318,
   1185.858,
   1172.354,
   1155.911,
   1136.659,
   1114.748,
   1090.345,
   1034.82,
   971.7116,
   902.7973,
   754.8875,
   605.1744,
   533.4518,
   466.4341,
   407.2749,
   355.2892,
   309.7381,
   270.0094,
   235.5651,
   205.9114,
   180.5842,
   159.1433,
   141.1714,
   126.277,
   114.0964,
   104.2972,
   90.67706,
   83.41879,
   81.04468,
   82.55305,
   90.44676,
   95.80091,
   95.24183,
   91.96303,
   77.95395,
   58.20549,
   39.11384,
   26.16244,
   18.33703,
   13.76629,
   9.301414,
   7.076925,
   5.629713,
   4.597761,
   3.82939,
   3.82939,
   0,
   3.82939};
   TGraph *graph = new TGraph(96,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M_KPi]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB1 = new TH1F("Graph_total_final_NormoBB_M_KPicB1","Projection of Total Fitted Mass Spectrum",135,5055.2,5544.8);
   Graph_total_final_NormoBB_M_KPicB1->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB1->SetMaximum(1329.588);
   Graph_total_final_NormoBB_M_KPicB1->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB1->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB1->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB1->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB1->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB1->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB1->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB1);
   
   graph->Draw("l");
   
   Double_t val_fx2[49] = {
   5084,
   5084,
   5100,
   5102,
   5104,
   5106,
   5108,
   5112,
   5116,
   5120,
   5124,
   5128,
   5132,
   5136,
   5140,
   5144,
   5148,
   5152,
   5156,
   5160,
   5164,
   5172,
   5180,
   5188,
   5196,
   5204,
   5212,
   5220,
   5228,
   5244,
   5260,
   5276,
   5292,
   5308,
   5324,
   5340,
   5356,
   5372,
   5388,
   5404,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy2[49] = {
   0,
   159.9867,
   159.9867,
   152.3718,
   145.1195,
   138.2123,
   131.6338,
   119.4014,
   108.3057,
   98.24108,
   89.11176,
   80.8308,
   73.31938,
   66.50597,
   60.32572,
   54.71979,
   49.6348,
   45.02235,
   40.83852,
   37.04349,
   33.60112,
   27.64633,
   22.74685,
   18.71565,
   15.39887,
   12.66988,
   10.42452,
   8.577091,
   7.057059,
   4.777396,
   3.23414,
   2.189406,
   1.482156,
   1.00337,
   0.6792486,
   0.4598289,
   0.311289,
   0.2107324,
   0.1426589,
   0.09657535,
   0.06537832,
   0.04425897,
   0.02996186,
   0.02028319,
   0.01373105,
   0.009295469,
   0.009295469,
   0,
   0.009295469};
   graph = new TGraph(49,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M_KPi]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2 = new TH1F("Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2","Projection of Total Fitted Mass Spectrum",108,5055.2,5544.8);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->SetMaximum(175.9853);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB2);
   
   graph->Draw("l");
   
   Double_t val_fx3[87] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5204,
   5212,
   5220,
   5224,
   5228,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5264,
   5266,
   5268,
   5270,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5292,
   5294,
   5296,
   5300,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5356,
   5372,
   5388,
   5404,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy3[87] = {
  0,
   14.10012,
   14.10012,
   16.30317,
   19.11956,
   22.81257,
   27.80875,
   34.84057,
   45.29457,
   52.71323,
   62.84759,
   78.31423,
   89.74668,
   105.2285,
   126.5186,
   140.0289,
   155.8749,
   174.4062,
   195.9895,
   221.0003,
   249.8137,
   282.7951,
   320.2928,
   362.633,
   410.1218,
   463.0577,
   521.7583,
   586.6108,
   658.153,
   809.01,
   882.6128,
   952.6248,
   1017.206,
   1074.562,
   1100.002,
   1123.025,
   1143.456,
   1161.136,
   1175.928,
   1187.716,
   1196.405,
   1201.926,
   1204.235,
   1203.314,
   1199.169,
   1191.834,
   1181.369,
   1167.855,
   1151.401,
   1132.135,
   1110.207,
   1085.785,
   1030.21,
   967.0386,
   898.046,
   749.9254,
   599.9081,
   527.9874,
   460.733,
   401.2906,
   348.9659,
   303.0089,
   262.7947,
   227.7702,
   197.4251,
   171.2767,
   148.8646,
   129.7502,
   113.5196,
   88.19724,
   70.19758,
   57.36887,
   48.0935,
   41.21842,
   31.79798,
   21.07275,
   14.99711,
   11.16822,
   8.607884,
   6.817398,
   5.519702,
   4.551266,
   3.810734,
   3.232687,
   3.232687,
   0,
   3.232687};
   graph = new TGraph(87,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M_KPi]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3 = new TH1F("Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3","Projection of Total Fitted Mass Spectrum",135,5055.2,5544.8);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->SetMaximum(1324.659);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB3);
   
   graph->Draw("l");
   
   Double_t val_fx4[86] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5300,
   5308,
   5312,
   5316,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5352,
   5354,
   5356,
   5358,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5377,
   5378,
   5380,
   5382,
   5384,
   5388,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5420,
   5424,
   5428,
   5436,
   5444,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy4[86] = {
   0,
   0.442219,
   0.442219,
   0.4876337,
   0.541071,
   0.6046263,
   0.6811472,
   0.7745881,
   0.8905819,
   1.037393,
   1.227578,
   1.481036,
   1.830982,
   2.336965,
   3.127836,
   3.742693,
   4.697711,
   5.413193,
   6.389181,
   7.737433,
   8.594315,
   9.599463,
   10.77435,
   12.14127,
   13.72277,
   15.54111,
   17.61768,
   19.97254,
   22.62424,
   25.5901,
   28.88713,
   32.53409,
   36.55498,
   40.95629,
   49.9418,
   54.26733,
   58.33749,
   62.04291,
   65.27875,
   66.69025,
   67.94958,
   69.04703,
   69.97406,
   70.72338,
   71.28905,
   71.66656,
   71.85287,
   71.84651,
   71.64751,
   71.25748,
   70.67954,
   69.91832,
   68.97984,
   67.87149,
   66.60189,
   65.18081,
   63.61901,
   60.12061,
   56.20772,
   51.9882,
   43.06573,
   34.17472,
   29.95721,
   26.11738,
   22.74017,
   19.77191,
   17.16983,
   14.89765,
   12.92287,
   11.21538,
   9.746717,
   8.489825,
   7.419108,
   6.510562,
   5.093026,
   4.083273,
   3.360142,
   2.439756,
   1.893324,
   1.527261,
   1.058164,
   0.7732959,
   0.5874068,
   0.5874068,
   0,
   0.5874068};
   graph = new TGraph(86,val_fx4,val_fy4);
   graph->SetName("total_final_Norm[B_M_KPi]_Comp[bs_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#ffcc00");
   // ci = TColor::GetColor(797);
   graph->SetLineColor(801);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4 = new TH1F("Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->SetMaximum(79.03816);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB4);
   
   graph->Draw("l");
   
   TH1D *frame_da0e300__2 = new TH1D("frame_da0e300__2","",25,5100,5500);
   frame_da0e300__2->SetBinContent(1,1270.271);
   frame_da0e300__2->SetMaximum(1270.271);
   frame_da0e300__2->SetEntries(2);
   frame_da0e300__2->SetDirectory(0);
   frame_da0e300__2->SetStats(0);


   ci = TColor::GetColor("#000099");
   frame_da0e300__2->SetLineColor(ci);
   frame_da0e300__2->GetXaxis()->SetTitle("#font[12]{m}_{#it{K}^{#plus}#it{#pi}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_da0e300__2->GetXaxis()->SetLabelFont(132);
   frame_da0e300__2->GetXaxis()->SetTitleOffset(0.95);
   frame_da0e300__2->GetXaxis()->SetTitleFont(132);
   frame_da0e300__2->GetXaxis()->SetLabelSize(0.09);
   frame_da0e300__2->GetXaxis()->SetTitleSize(0.09);
   frame_da0e300__2->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_da0e300__2->GetYaxis()->SetLabelFont(132);
   frame_da0e300__2->GetYaxis()->SetTitleFont(132);
   frame_da0e300__2->GetZaxis()->SetLabelFont(132);
   frame_da0e300__2->GetYaxis()->SetLabelSize(0.09);
   frame_da0e300__2->GetYaxis()->SetTitleSize(0.09);
   frame_da0e300__2->GetZaxis()->SetTitleOffset(1.2);
   frame_da0e300__2->GetZaxis()->SetTitleFont(132);
   frame_da0e300__2->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.6103921,0.8066462,0.9165485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.6103921,0.7170491,0.9165485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.6103921,0.631452,0.9165485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   //lhcbName->Draw();

   TLegend *leg = new TLegend(0.6103921,0.33,0.9165485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]", "Total", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]_Comp[sig_peak_final]","#it{B}^{0}#rightarrow #font[12]{K}^{#plus}#it{#pi}^{#font[122]{#minus}}","L"); 
   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);   
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]_Comp[bs_peak_final]","#it{#bar{B}}^{0}_{#it{s}}#rightarrow #font[12]{K}^{#plus}#it{#pi}^{#font[122]{#minus}}","L");
   // ci = TColor::GetColor(kBlue);
   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]_Comp[com_back_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   //lhcbName->Draw();

   data_kpi->Modified();
   data_kpi->cd();
   data_kpi->SetSelected(data_kpi);

   grae->Draw("p");

   data_kpi->SaveAs("Fig16_top_left.pdf");
   data_kpi->SaveAs("Fig16_top_left.eps");
   data_kpi->SaveAs("Fig16_top_left.png");
}


==> figs/Fig16_top_right.C <==
void Fig16_top_right()
{
//=========Macro generated from canvas: data_kpi/data_kpi
//=========  (Tue Jan 12 10:23:41 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *data_kpi = new TCanvas("data_kpi", "data_kpi", 0,0,700,500);
   data_kpi->Range(5050,-280.3268,5550,2522.941);
   data_kpi->SetFillColor(0);
   data_kpi->SetBorderMode(0);
   data_kpi->SetBorderSize(2);
   data_kpi->SetFrameBorderMode(0);
   data_kpi->SetFrameBorderMode(0);
   data_kpi->SetLeftMargin(0.20);
   data_kpi->SetRightMargin(0.06);
   data_kpi->SetBottomMargin(0.19);
   
   TH1D *frame_d9073a0__3 = new TH1D("frame_d9073a0__3","",25,5100,5500);
   frame_d9073a0__3->SetBinContent(1,2242.614);
   frame_d9073a0__3->SetMaximum(2242.614);
   frame_d9073a0__3->SetEntries(2);
   frame_d9073a0__3->SetDirectory(0);
   frame_d9073a0__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_d9073a0__3->SetLineColor(ci);
   frame_d9073a0__3->GetXaxis()->SetTitle("#font[12]{m}_{#it{K}^{#plus}#it{#pi}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_d9073a0__3->GetXaxis()->SetLabelFont(132);
   frame_d9073a0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_d9073a0__3->GetXaxis()->SetTitleFont(132);
   frame_d9073a0__3->GetXaxis()->SetLabelSize(0.09);
   frame_d9073a0__3->GetXaxis()->SetLabelOffset(0.02);
   frame_d9073a0__3->GetXaxis()->SetTitleOffset(1.00);
   frame_d9073a0__3->GetXaxis()->SetTitleSize(0.09);
   frame_d9073a0__3->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_d9073a0__3->GetYaxis()->SetLabelFont(132);
   frame_d9073a0__3->GetYaxis()->SetTitleFont(132);
   frame_d9073a0__3->GetZaxis()->SetLabelFont(132);
   frame_d9073a0__3->GetYaxis()->SetTitleOffset(1.1);
   frame_d9073a0__3->GetYaxis()->SetLabelSize(0.09);
   frame_d9073a0__3->GetYaxis()->SetTitleSize(0.09);
   frame_d9073a0__3->GetYaxis()->SetNdivisions(7);
   frame_d9073a0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_d9073a0__3->GetZaxis()->SetTitleFont(132);
   frame_d9073a0__3->Draw("FUNC");
   
   Double_t h_fx[25] = {
   5108,
   5124,
   5140,
   5156,
   5172,
   5188,
   5204,
   5220,
   5236,
   5252,
   5268,
   5284,
   5300,
   5316,
   5332,
   5348,
   5364,
   5380,
   5396,
   5412,
   5428,
   5444,
   5460,
   5476,
   5492};
   Double_t h_fy[25] = {
   194,
   173,
   114,
   88,
   72,
   76,
   89,
   125,
   291,
   783,
   1685,
   2042,
   1312,
   499,
   192,
   153,
   192,
   121,
   73,
   32,
   18,
   13,
   16,
   9,
   16};
   Double_t h_flx[25] = {
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fly[25] = {
   13.43736,
   12.66245,
   10.18878,
   9.362975,
   8.465529,
   8.698576,
   9.416226,
   10.69151,
   16.56605,
   27.4866,
   40.5518,
   44.69126,
   35.72499,
   21.8439,
   13.36542,
   11.87942,
   13.36542,
   10.51136,
   8.524388,
   5.627135,
   4.202887,
   3.558662,
   3.957801,
   2.943461,
   3.957801};
   Double_t h_fehx[25] = {
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8};
   Double_t h_fehy[25] = {
   14.43736,
   13.66245,
   11.18878,
   10.41639,
   9.524592,
   9.756061,
   10.46934,
   11.69151,
   17.56605,
   28.4866,
   41.5518,
   45.69126,
   36.72499,
   22.8439,
   14.36542,
   12.87942,
   14.36542,
   11.51136,
   9.583044,
   6.715753,
   5.321007,
   4.697573,
   5.083066,
   4.110204,
   5.083066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M_KPi");
   grae->SetFillStyle(1001);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_M_KPi",100,5060,5540);
   Graph_h_data3002->SetMinimum(5.450885);
   Graph_h_data3002->SetMaximum(2295.855);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data3002->SetLineColor(ci);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetNdivisions(7);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   Double_t val_fx1[93] = {
   5084,
   5084,
   5100,
   5108,
   5116,
   5124,
   5132,
   5140,
   5148,
   5164,
   5180,
   5196,
   5204,
   5212,
   5220,
   5224,
   5228,
   5232,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5264,
   5266,
   5268,
   5270,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5290,
   5292,
   5294,
   5296,
   5300,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5332,
   5336,
   5340,
   5344,
   5348,
   5356,
   5364,
   5368,
   5372,
   5380,
   5388,
   5396,
   5404,
   5412,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy1[93] = {
   0,
   263.779,
   263.779,
   212.7479,
   173.6855,
   144.0312,
   121.8118,
   105.5167,
   94.00313,
   82.1779,
   82.31778,
   93.80693,
   105.0062,
   122.2143,
   150.3599,
   171.5306,
   200.0568,
   238.7259,
   291.0314,
   323.5703,
   361.1151,
   404.2603,
   453.6197,
   509.8215,
   573.5077,
   645.3397,
   726.0156,
   816.3048,
   917.1091,
   1029.564,
   1155.198,
   1432.251,
   1567.909,
   1696.524,
   1814.411,
   1918.033,
   1963.477,
   2004.194,
   2039.864,
   2070.213,
   2095.01,
   2114.074,
   2127.274,
   2134.531,
   2135.823,
   2131.176,
   2120.672,
   2104.442,
   2082.664,
   2055.563,
   2023.403,
   1986.486,
   1899.738,
   1798.277,
   1685.319,
   1564.176,
   1310.132,
   1059.184,
   940.5361,
   828.6198,
   724.5446,
   629.0317,
   542.4591,
   464.913,
   397.1643,
   342.4664,
   298.6862,
   263.59,
   235.4543,
   212.9376,
   180.8015,
   161.283,
   150.8557,
   147.5124,
   150.3171,
   164.6526,
   173.2365,
   171.3521,
   164.5382,
   138.3215,
   103.743,
   71.3136,
   46.84293,
   32.65764,
   25.25969,
   17.67938,
   13.54133,
   10.84442,
   8.938678,
   7.52297,
   7.52297,
   0,
   7.52297};
   TGraph *graph = new TGraph(93,val_fx1,val_fy1);
   graph->SetName("total_final_Norm[B_M_KPi]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB5 = new TH1F("Graph_total_final_NormoBB_M_KPicB5","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KPicB5->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB5->SetMaximum(2349.405);
   Graph_total_final_NormoBB_M_KPicB5->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB5->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB5->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB5->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB5->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB5->GetYaxis()->SetNdivisions(7);
   Graph_total_final_NormoBB_M_KPicB5->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB5->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB5);
   
   graph->Draw("l");
   
   Double_t val_fx2[51] = {
   5084,
   5084,
   5100,
   5102,
   5104,
   5106,
   5108,
   5110,
   5112,
   5114,
   5116,
   5118,
   5120,
   5124,
   5128,
   5132,
   5136,
   5140,
   5144,
   5148,
   5152,
   5156,
   5160,
   5164,
   5172,
   5180,
   5188,
   5196,
   5204,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5308,
   5324,
   5340,
   5356,
   5372,
   5388,
   5404,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy2[51] = {
  0,
   238.5041,
   238.5041,
   224.0094,
   210.3956,
   197.6091,
   185.5997,
   174.3202,
   163.7262,
   153.776,
   144.4305,
   135.653,
   127.4089,
   112.3933,
   99.1474,
   87.46255,
   77.1548,
   68.06185,
   60.04053,
   52.96455,
   46.7225,
   41.2161,
   36.35865,
   32.07366,
   24.95917,
   19.42279,
   15.11448,
   11.76183,
   9.152852,
   7.122591,
   4.313216,
   2.611947,
   1.581713,
   0.9578351,
   0.5800346,
   0.3512506,
   0.2127063,
   0.1288082,
   0.07800216,
   0.04723564,
   0.02860441,
   0.01732192,
   0.01048961,
   0.006352176,
   0.003846677,
   0.002329426,
   0.001410626,
   0.0008542308,
   0.0008542308,
   0,
   0.0008542308};
   graph = new TGraph(51,val_fx2,val_fy2);
   graph->SetName("total_final_Norm[B_M_KPi]_Comp[com_back_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6 = new TH1F("Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->SetMaximum(262.3545);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetYaxis()->SetNdivisions(7);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB_CompoBcom_back_finalcB6);
   
   graph->Draw("l");
   
   Double_t val_fx3[84] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5204,
   5212,
   5220,
   5224,
   5228,
   5232,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5264,
   5266,
   5268,
   5270,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5290,
   5292,
   5294,
   5296,
   5300,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5332,
   5336,
   5340,
   5348,
   5356,
   5372,
   5388,
   5404,
   5420,
   5436,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy3[84] = {
   0,
   24.51462,
   24.51462,
   28.41523,
   33.41581,
   39.99358,
   48.92463,
   61.55064,
   80.49578,
   94.18206,
   113.2822,
   142.8503,
   164.5872,
   193.5961,
   232.6731,
   285.3187,
   318.0043,
   355.6811,
   398.9443,
   448.4083,
   504.7017,
   568.4671,
   640.3661,
   721.0974,
   811.4306,
   912.2679,
   1024.744,
   1150.391,
   1427.434,
   1563.072,
   1691.658,
   1809.504,
   1913.074,
   1958.488,
   1999.172,
   2034.807,
   2065.118,
   2089.874,
   2108.893,
   2122.046,
   2129.254,
   2130.492,
   2125.788,
   2115.224,
   2098.93,
   2077.086,
   2049.913,
   2017.678,
   1980.681,
   1893.761,
   1792.108,
   1678.935,
   1557.551,
   1302.929,
   1051.236,
   932.1314,
   819.6889,
   715.0044,
   618.7835,
   531.386,
   452.8777,
   384.0062,
   327.9987,
   282.6936,
   245.8263,
   215.6402,
   190.7592,
   152.8076,
   125.7755,
   105.8247,
   78.59891,
   60.99819,
   39.9557,
   28.24059,
   21.04024,
   16.29549,
   13.00167,
   10.62064,
   8.842846,
   7.479841,
   6.41154,
   6.41154,
   0,
   6.41154};
   graph = new TGraph(84,val_fx3,val_fy3);
   graph->SetName("total_final_Norm[B_M_KPi]_Comp[sig_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7 = new TH1F("Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->SetMaximum(2343.541);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetYaxis()->SetNdivisions(7);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB_CompoBsig_peak_finalcB7);
   
   graph->Draw("l");
   
   Double_t val_fx4[85] = {
   5084,
   5084,
   5100,
   5116,
   5132,
   5148,
   5164,
   5180,
   5196,
   5212,
   5228,
   5244,
   5260,
   5276,
   5292,
   5300,
   5308,
   5312,
   5316,
   5320,
   5324,
   5326,
   5328,
   5330,
   5332,
   5334,
   5336,
   5338,
   5340,
   5342,
   5344,
   5346,
   5348,
   5352,
   5354,
   5356,
   5358,
   5359,
   5360,
   5361,
   5362,
   5363,
   5364,
   5365,
   5366,
   5367,
   5368,
   5369,
   5370,
   5371,
   5372,
   5373,
   5374,
   5375,
   5376,
   5378,
   5380,
   5382,
   5384,
   5388,
   5392,
   5394,
   5396,
   5398,
   5400,
   5402,
   5404,
   5406,
   5408,
   5410,
   5412,
   5414,
   5416,
   5420,
   5424,
   5428,
   5436,
   5444,
   5452,
   5468,
   5484,
   5500,
   5500,
   5516,
   5516};
   Double_t val_fy4[85] = {
   0,
   0.760365,
   0.760365,
   0.8398017,
   0.9334345,
   1.045006,
   1.17961,
   1.344341,
   1.549327,
   1.809468,
   2.147473,
   2.599457,
   3.225981,
   4.137317,
   5.589155,
   6.751342,
   8.579614,
   9.938427,
   11.76193,
   14.22661,
   17.55099,
   19.61427,
   21.99074,
   24.71645,
   27.82833,
   31.36395,
   35.36151,
   39.86036,
   44.90228,
   50.53394,
   56.81117,
   63.80602,
   71.61793,
   88.15788,
   96.11553,
   103.5764,
   110.3239,
   113.3656,
   116.1541,
   118.6678,
   120.8871,
   122.795,
   124.3768,
   125.621,
   126.5188,
   127.0645,
   127.2558,
   127.0933,
   126.5807,
   125.7248,
   124.5353,
   123.0246,
   121.2076,
   119.1013,
   116.7248,
   111.2461,
   104.9524,
   98.03676,
   90.69467,
   75.47385,
   60.60586,
   53.61983,
   47.0507,
   40.95645,
   35.37277,
   30.31583,
   25.78537,
   21.91798,
   18.79941,
   16.26981,
   14.20523,
   12.50925,
   11.10625,
   8.953707,
   7.407394,
   6.256736,
   4.671359,
   3.637289,
   2.916843,
   1.99924,
   1.457426,
   1.110576,
   1.110576,
   0,
   1.110576};
   graph = new TGraph(85,val_fx4,val_fy4);
   graph->SetName("total_final_Norm[B_M_KPi]_Comp[bs_peak_final]");
   graph->SetTitle("Projection of Total Fitted Mass Spectrum");
   graph->SetFillStyle(1001);

   // ci = TColor::GetColor("#ffcc00");
   // graph->SetLineColor(ci);
   graph->SetLineColor(801);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8 = new TH1F("Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8","Projection of Total Fitted Mass Spectrum",100,5040.8,5559.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->SetMinimum(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->SetMaximum(139.9814);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->SetDirectory(0);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->SetLineColor(ci);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetXaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetXaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetYaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetYaxis()->SetNdivisions(7);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetYaxis()->SetTitleFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetZaxis()->SetLabelFont(132);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_final_NormoBB_M_KPicB_CompoBbs_peak_finalcB8);
   
   graph->Draw("l");
   
   TH1D *frame_d9073a0__4 = new TH1D("frame_d9073a0__4","",25,5100,5500);
   frame_d9073a0__4->SetBinContent(1,2242.614);
   frame_d9073a0__4->SetMaximum(2242.614);
   frame_d9073a0__4->SetEntries(2);
   frame_d9073a0__4->SetDirectory(0);
   frame_d9073a0__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_d9073a0__4->SetLineColor(ci);
   frame_d9073a0__4->GetXaxis()->SetTitle("#font[12]{m}_{#it{K}^{#plus}#it{#pi}^{#font[122]{#minus}}} [MeV/#font[12]{c}^{2}]");
   frame_d9073a0__4->GetXaxis()->SetLabelFont(132);
   frame_d9073a0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_d9073a0__4->GetXaxis()->SetTitleFont(132);
   frame_d9073a0__4->GetXaxis()->SetLabelSize(0.09);
   frame_d9073a0__4->GetXaxis()->SetTitleSize(0.09);
   frame_d9073a0__4->GetYaxis()->SetTitle("Candidates / (16 MeV/#font[12]{c}^{2})");
   frame_d9073a0__4->GetYaxis()->SetLabelFont(132);
   frame_d9073a0__4->GetYaxis()->SetNdivisions(7);
   frame_d9073a0__4->GetYaxis()->SetTitleFont(132);
   frame_d9073a0__4->GetZaxis()->SetLabelFont(132);
   frame_d9073a0__4->GetYaxis()->SetLabelSize(0.09);
   frame_d9073a0__4->GetYaxis()->SetTitleSize(0.09);
   frame_d9073a0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_d9073a0__4->GetZaxis()->SetTitleFont(132);
   frame_d9073a0__4->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.6103921,0.8066462,0.9165485,0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetLineColor(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.6103921,0.7170491,0.9165485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.6103921,0.631452,0.9165485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   //lhcbName->Draw();

   TLegend *leg = new TLegend(0.6103921,0.33,0.9165485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.060);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]", "Total", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]_Comp[sig_peak_final]","#it{B}^{0}#rightarrow #font[12]{K}^{#plus}#it{#pi}^{#font[122]{#minus}}","L"); 
   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);   
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]_Comp[bs_peak_final]","#it{#bar{B}}^{0}_{#it{s}}#rightarrow #font[12]{K}^{#plus}#it{#pi}^{#font[122]{#minus}}","L");
   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_final_Norm[B_M_KPi]_Comp[com_back_final]","Combinatorial","L");
   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   //lhcbName->Draw();

   data_kpi->Modified();
   data_kpi->cd();
   data_kpi->SetSelected(data_kpi);

   grae->Draw("p");

   data_kpi->SaveAs("Fig16_top_right.pdf");
   data_kpi->SaveAs("Fig16_top_right.png");
   data_kpi->SaveAs("Fig16_top_right.eps");
}


==> figs/Fig17_left.C <==
void Fig17_left()
{
//=========Macro generated from canvas: Canvas_1/Canvas_1
//=========  (Fri Feb 12 17:31:37 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *Canvas_1 = new TCanvas("Canvas_1", "Canvas_1",0,0,700,500);
   Canvas_1->Range(-1.656,-3.152788,14.904,15.79076);
   Canvas_1->SetFillColor(0);
   Canvas_1->SetBorderMode(0);
   Canvas_1->SetBorderSize(2);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetLeftMargin(0.20);
   Canvas_1->SetBottomMargin(0.19);
   
   TH1D *frame_bb0b2d0__3 = new TH1D("frame_bb0b2d0__3","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_bb0b2d0__3->SetBinContent(1,13.89641);
   frame_bb0b2d0__3->SetMinimum(-1.258433);
   frame_bb0b2d0__3->SetMaximum(13.89641);
   frame_bb0b2d0__3->SetEntries(1);
   frame_bb0b2d0__3->SetDirectory(0);
   frame_bb0b2d0__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_bb0b2d0__3->SetLineColor(ci);
   frame_bb0b2d0__3->GetXaxis()->SetTitle("Decay time [ps]");
   frame_bb0b2d0__3->GetXaxis()->SetLabelFont(132);
   frame_bb0b2d0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_bb0b2d0__3->GetXaxis()->SetTitleFont(132);
   frame_bb0b2d0__3->GetXaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__3->GetXaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__3->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_bb0b2d0__3->GetYaxis()->SetLabelFont(132);
   frame_bb0b2d0__3->GetYaxis()->SetTitleOffset(1.1);
   frame_bb0b2d0__3->GetYaxis()->SetTitleFont(132);
   frame_bb0b2d0__3->GetYaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__3->GetYaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__3->GetZaxis()->SetLabelFont(132);
   frame_bb0b2d0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_bb0b2d0__3->GetZaxis()->SetTitleFont(132);
   frame_bb0b2d0__3->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   10.1568,
   11.04,
   11.9232};
   Double_t h_fy[15] = {
   4.872796,
   10.1734,
   3.943731,
   0.4114327,
   1.514557,
   0.7731546,
   0.1301955,
   0.4007562,
   0.4893837,
   1.593538,
   0.6556814,
   -0.1139538};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   2.289426,
   3.034156,
   2.188414,
   0.9773421,
   1.253583,
   0.8703922,
   0.699772,
   0.4007562,
   0.597099,
   0.9348649,
   0.6556814,
   0.1139538};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   2.289426,
   3.034156,
   2.188414,
   0.9773421,
   1.253583,
   0.8703922,
   0.699772,
   0.4007562,
   0.597099,
   0.9348649,
   0.6556814,
   0.1139538};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin1]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002","Histogram of combData_plot__B_TAU_ps",100,0,14.5728);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetMinimum(-1.258433);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetMaximum(14.58527);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin1cB3002);
   
   grae->Draw("p");
   
   Double_t val_fx1[74] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.2484,
   0.2622,
   0.276,
   0.3036,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4692,
   0.4968,
   0.552,
   0.5796,
   0.6072,
   0.6348,
   0.6624,
   0.69,
   0.7176,
   0.7452,
   0.7728,
   0.8004,
   0.828,
   0.8556,
   0.8832,
   0.9108,
   0.9384,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.4352,
   1.5456,
   1.656,
   1.7664,
   1.9872,
   2.208,
   2.4288,
   2.6496,
   2.76,
   2.8704,
   2.9808,
   3.0912,
   3.2016,
   3.312,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.7408,
   6.1824,
   6.624,
   7.0656,
   7.9488,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[74] = {
   0,
   0,
   0,
   0,
   0,
   0.01902444,
   0.1173602,
   0.3501496,
   0.6310676,
   0.9592939,
   1.332959,
   1.748947,
   2.202701,
   2.688055,
   3.197171,
   4.247715,
   4.767006,
   5.267106,
   5.73756,
   6.169737,
   6.557512,
   6.897629,
   7.189669,
   7.435659,
   7.639453,
   7.806001,
   7.940674,
   8.04871,
   8.134837,
   8.203066,
   8.298047,
   8.351368,
   8.372636,
   8.366949,
   8.337362,
   8.286142,
   8.215281,
   8.022083,
   7.771947,
   7.477895,
   7.151684,
   6.44304,
   5.712855,
   5.007198,
   4.354282,
   4.052488,
   3.768358,
   3.502151,
   3.253733,
   3.022669,
   2.808307,
   2.426375,
   2.10061,
   1.823353,
   1.587355,
   1.386127,
   1.21407,
   1.06645,
   0.9393184,
   0.8294074,
   0.6509257,
   0.5145858,
   0.4091186,
   0.3266759,
   0.2101281,
   0.1361156,
   0.08848937,
   0.05762907,
   0.03756284,
   0.0244932,
   0.01597388,
   0.01597388,
   0,
   0.01597388};
   TGraph *graph = new TGraph(74,val_fx1,val_fy1);
   graph->SetName("Bs2mumu_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps]");
   graph->SetTitle("Projection of Bs2mumu_Time_Lifetime_AccExp_Bin1");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2 = new TH1F("Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2","Projection of Bs2mumu_Time_Lifetime_AccExp_Bin1",100,-2.38464,15.63264);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetMinimum(-1.258433);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetMaximum(9.324629);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetDirectory(0);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->SetLineColor(ci);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetXaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetXaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetYaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetYaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetZaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bs2mumu_Time_Lifetime_AccExp_Bin1_NormoBB_TAU_pscB2);
   
   graph->Draw("l");
   
   TH1D *frame_bb0b2d0__4 = new TH1D("frame_bb0b2d0__4","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_bb0b2d0__4->SetBinContent(1,13.89641);
   frame_bb0b2d0__4->SetMinimum(-1.258433);
   frame_bb0b2d0__4->SetMaximum(13.89641);
   frame_bb0b2d0__4->SetEntries(1);
   frame_bb0b2d0__4->SetDirectory(0);
   frame_bb0b2d0__4->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_bb0b2d0__4->SetLineColor(ci);
   frame_bb0b2d0__4->GetXaxis()->SetTitle("Decay time [ps]");
   frame_bb0b2d0__4->GetXaxis()->SetLabelFont(132);
   frame_bb0b2d0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_bb0b2d0__4->GetXaxis()->SetTitleFont(132);
   frame_bb0b2d0__4->GetXaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__4->GetXaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__4->GetYaxis()->SetTitle("Candidates / (0.88 ps)");
   frame_bb0b2d0__4->GetYaxis()->SetLabelFont(132);
   frame_bb0b2d0__4->GetYaxis()->SetTitleFont(132);
   frame_bb0b2d0__4->GetYaxis()->SetLabelSize(0.09);
   frame_bb0b2d0__4->GetYaxis()->SetTitleSize(0.09);
   frame_bb0b2d0__4->GetZaxis()->SetLabelFont(132);
   frame_bb0b2d0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_bb0b2d0__4->GetZaxis()->SetTitleFont(132);
   frame_bb0b2d0__4->Draw("AXISSAME");
   Canvas_1->Modified();
   Canvas_1->cd();
   Canvas_1->SetSelected(Canvas_1);

   TLegend *leg = new TLegend(0.476392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin1]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bs2mumu_Time_Lifetime_AccExp_Bin1_Norm[B_TAU_ps]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.4763921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4763921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.4763921,0.631452,0.8065485,0.7284663, "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();

   grae->Draw("p");

   //lhcbName->Draw();

   Canvas_1->SaveAs("Fig17_left.pdf");
   Canvas_1->SaveAs("Fig17_left.eps");
   Canvas_1->SaveAs("Fig17_left.png");
}


==> figs/Fig17_right.C <==
void Fig17_right()
{
//=========Macro generated from canvas: Canvas_1/Canvas_1
//=========  (Fri Feb 12 17:31:17 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *Canvas_1 = new TCanvas("Canvas_1", "Canvas_1",0,0,700,500);
   Canvas_1->Range(-1.656,-3.152788,14.904,15.79076);
   Canvas_1->SetFillColor(0);
   Canvas_1->SetBorderMode(0);
   Canvas_1->SetBorderSize(2);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetFrameBorderMode(0);
   Canvas_1->SetLeftMargin(0.20);
   Canvas_1->SetBottomMargin(0.19);
   
   TH1D *frame_5b4a540__1 = new TH1D("frame_5b4a540__1","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_5b4a540__1->SetBinContent(1,9.314425);
   frame_5b4a540__1->SetMinimum(-1.258433);
   frame_5b4a540__1->SetMaximum(9.314425);
   frame_5b4a540__1->SetEntries(1);
   frame_5b4a540__1->SetDirectory(0);
   frame_5b4a540__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_5b4a540__1->SetLineColor(ci);
   frame_5b4a540__1->GetXaxis()->SetTitle("Decay time [ps]");
   frame_5b4a540__1->GetXaxis()->SetLabelFont(132);
   frame_5b4a540__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5b4a540__1->GetXaxis()->SetTitleFont(132);
   frame_5b4a540__1->GetXaxis()->SetLabelSize(0.09);
   frame_5b4a540__1->GetXaxis()->SetTitleSize(0.09);
   frame_5b4a540__1->GetYaxis()->SetTitle("Yield / (0.88 ps)");
   frame_5b4a540__1->GetYaxis()->SetLabelFont(132);
   frame_5b4a540__1->GetYaxis()->SetTitleOffset(1.1);
   frame_5b4a540__1->GetYaxis()->SetTitleFont(132);
   frame_5b4a540__1->GetYaxis()->SetLabelSize(0.09);
   frame_5b4a540__1->GetYaxis()->SetTitleSize(0.09);
   frame_5b4a540__1->GetZaxis()->SetLabelFont(132);
   frame_5b4a540__1->GetYaxis()->SetNdivisions(7);
   frame_5b4a540__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5b4a540__1->GetZaxis()->SetTitleFont(132);
   frame_5b4a540__1->Draw("FUNC");
   
   Double_t h_fx[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568};
   Double_t h_fy[15] = {
   1.346037,
   5.407413,
   6.295983,
   4.990726,
   1.377884,
   1.584537,
   2.314166,
   1.096111,
   0.7862938,
   0.7851549,
   0.6786349,
   0.7170199};
   Double_t h_flx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fly[15] = {
   1.244532,
   2.276713,
   2.56983,
   2.123891,
   1.484306,
   1.413251,
   1.405742,
   1.070886,
   0.7862938,
   0.7851549,
   0.6786349,
   0.7170198};
   Double_t h_fehx[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_fehy[15] = {
   1.244532,
   2.276713,
   2.56983,
   2.123891,
   1.484306,
   1.413251,
   1.405742,
   1.070886,
   0.7862938,
   0.7851549,
   0.6786349,
   0.7170198};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_fx,h_fy,h_flx,h_fehx,h_fly,h_fehy);
   grae->SetName("h_combData_Cut[BDTCat==BDTCat::bin2]");
   grae->SetTitle("Histogram of combData_plot__B_TAU_ps");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001 = new TH1F("Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001","Histogram of combData_plot__B_TAU_ps",100,0,14.5728);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetMinimum(-1.258433);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetMaximum(9.763037);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetDirectory(0);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->SetLineColor(ci);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetYaxis()->SetNdivisions(7);
   Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_CutoBBDTCateQeQBDTCatcLcLbin2cB3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[72] = {
   -0.8832,
   -0.8832,
   0,
   0.2208,
   0.276,
   0.3036,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4968,
   0.552,
   0.6072,
   0.6624,
   0.7728,
   0.8832,
   0.9384,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.38,
   1.4352,
   1.4904,
   1.5456,
   1.6008,
   1.656,
   1.7112,
   1.7664,
   1.8768,
   1.9872,
   2.0976,
   2.208,
   2.3184,
   2.4288,
   2.5392,
   2.6496,
   2.76,
   2.8704,
   3.0912,
   3.312,
   3.5328,
   3.9744,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.52,
   5.7408,
   5.9616,
   6.1824,
   6.4032,
   6.624,
   7.0656,
   7.5072,
   7.9488,
   8.3904,
   8.832,
   9.2736,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248,
   14.1312,
   14.1312};
   Double_t val_fy1[72] = {
   0,
   0,
   0,
   2.865864e-07,
   0.01284983,
   0.03953057,
   0.08367671,
   0.1451504,
   0.2227857,
   0.3149596,
   0.4198909,
   0.6609743,
   0.9329374,
   1.224726,
   1.527398,
   2.138662,
   2.727247,
   3.005479,
   3.270502,
   3.521131,
   3.756598,
   3.976467,
   4.180564,
   4.368917,
   4.541719,
   4.69928,
   4.84201,
   4.970386,
   5.084935,
   5.186221,
   5.274831,
   5.351363,
   5.416423,
   5.514527,
   5.573861,
   5.598933,
   5.593971,
   5.562889,
   5.509279,
   5.436404,
   5.347216,
   5.244366,
   5.130226,
   4.876284,
   4.59954,
   4.310961,
   3.729627,
   3.176368,
   2.917828,
   2.673467,
   2.444048,
   2.229859,
   2.030833,
   1.846643,
   1.676777,
   1.520595,
   1.377373,
   1.246343,
   1.017687,
   0.8283723,
   0.6725024,
   0.5447511,
   0.4404371,
   0.3555253,
   0.286587,
   0.1855853,
   0.1197462,
   0.07705204,
   0.04947519,
   0.04947519,
   0,
   0.04947519};
   TGraph *graph = new TGraph(72,val_fx1,val_fy1);
   graph->SetName("Bs2mumu_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps]");
   graph->SetTitle("Projection of Bs2mumu_Time_Lifetime_AccExp_Bin2");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4.0);
   
   TH1F *Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1 = new TH1F("Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1","Projection of Bs2mumu_Time_Lifetime_AccExp_Bin2",100,-2.38464,15.63264);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetMinimum(-1.258433);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetMaximum(6.158827);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetDirectory(0);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->SetLineColor(ci);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetXaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetXaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetYaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetYaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetZaxis()->SetLabelFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetZaxis()->SetTitleFont(132);
   Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1->GetYaxis()->SetNdivisions(7);
   graph->SetHistogram(Graph_Bs2mumu_Time_Lifetime_AccExp_Bin2_NormoBB_TAU_pscB1);
   
   graph->Draw("l");
   
   TH1D *frame_5b4a540__2 = new TH1D("frame_5b4a540__2","A RooPlot of \"B_TAU_ps\"",15,0,13.248);
   frame_5b4a540__2->SetBinContent(1,9.314425);
   frame_5b4a540__2->SetMinimum(-1.258433);
   frame_5b4a540__2->SetMaximum(9.314425);
   frame_5b4a540__2->SetEntries(1);
   frame_5b4a540__2->SetDirectory(0);
   frame_5b4a540__2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_5b4a540__2->SetLineColor(ci);
   frame_5b4a540__2->GetXaxis()->SetTitle("Decay time [ps]");
   frame_5b4a540__2->GetXaxis()->SetLabelFont(132);
   frame_5b4a540__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5b4a540__2->GetXaxis()->SetTitleFont(132);
   frame_5b4a540__2->GetXaxis()->SetLabelSize(0.09);
   frame_5b4a540__2->GetXaxis()->SetTitleSize(0.09);
   frame_5b4a540__2->GetYaxis()->SetTitle("Candidates / (0.88 ps)");
   frame_5b4a540__2->GetYaxis()->SetLabelFont(132);
   frame_5b4a540__2->GetYaxis()->SetTitleFont(132);
   frame_5b4a540__2->GetYaxis()->SetLabelSize(0.09);
   frame_5b4a540__2->GetYaxis()->SetTitleSize(0.09);
   frame_5b4a540__2->GetZaxis()->SetLabelFont(132);
   frame_5b4a540__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5b4a540__2->GetZaxis()->SetTitleFont(132);
   frame_5b4a540__2->Draw("AXISSAME");

   TLegend *leg = new TLegend(0.526392,0.43,0.7365485,0.65);
   leg->SetFillColor(0);   
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_combData_Cut[BDTCat==BDTCat::bin2]","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bs2mumu_Time_Lifetime_AccExp_Bin2_Norm[B_TAU_ps]", "Effective lifetime fit", "L");
   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();

   TPaveText *pt = new TPaveText(0.5263921,0.8066462,0.7365485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.5263921,0.7170491,0.7365485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   pt = new TPaveText(0.5263921,0.631452,0.8565485,0.7284663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   TLine *line = new TLine(0,0,13.248,0);
   line->SetLineColor(kBlack);
   line->SetLineStyle(2);
   line->Draw();

   //lhcbName->Draw();
   
   Canvas_1->Modified();
   Canvas_1->cd();
   Canvas_1->SetSelected(Canvas_1);

   grae->Draw("p");

   Canvas_1->SaveAs("Fig17_right.pdf");
   Canvas_1->SaveAs("Fig17_right.png");
   Canvas_1->SaveAs("Fig17_right.eps");
}


==> figs/Fig19.C <==
void Fig19()
{
//=========Macro generated from canvas: log_canv_RunAll_BDTbinAll/log canvas for BDT bin RunAll_BDTbinAll
//=========  (Thu Aug  5 18:30:51 2021) by ROOT version 6.18/04
   TCanvas *log_canv_RunAll_BDTbinAll = new TCanvas("log_canv_RunAll_BDTbinAll", "log canvas for BDT bin RunAll_BDTbinAll",0,0,700,500);
   gStyle->SetOptTitle(0);
   log_canv_RunAll_BDTbinAll->SetHighLightColor(2);
   log_canv_RunAll_BDTbinAll->Range(4709.877,-2.272622,6067.901,2.413272);
   log_canv_RunAll_BDTbinAll->SetFillColor(0);
   log_canv_RunAll_BDTbinAll->SetBorderMode(0);
   log_canv_RunAll_BDTbinAll->SetBorderSize(2);
   log_canv_RunAll_BDTbinAll->SetLogy();
   log_canv_RunAll_BDTbinAll->SetTickx(1);
   log_canv_RunAll_BDTbinAll->SetTicky(1);
   log_canv_RunAll_BDTbinAll->SetLeftMargin(0.14);
   log_canv_RunAll_BDTbinAll->SetRightMargin(0.05);
   log_canv_RunAll_BDTbinAll->SetTopMargin(0.05);
   log_canv_RunAll_BDTbinAll->SetBottomMargin(0.16);
   log_canv_RunAll_BDTbinAll->SetFrameLineWidth(2);
   log_canv_RunAll_BDTbinAll->SetFrameBorderMode(0);
   log_canv_RunAll_BDTbinAll->SetFrameLineWidth(2);
   log_canv_RunAll_BDTbinAll->SetFrameBorderMode(0);
   
   TH1D *frame_2255f80__3 = new TH1D("frame_2255f80__3","RunAll_BDTbinAll",40,4900,6000);
   frame_2255f80__3->SetBinContent(1,16.21858);
   frame_2255f80__3->SetMinimum(0.03);
   frame_2255f80__3->SetMaximum(151);
   frame_2255f80__3->SetEntries(2);
   frame_2255f80__3->SetDirectory(0);
   frame_2255f80__3->SetStats(0);
   frame_2255f80__3->SetLineWidth(2);
   frame_2255f80__3->SetMarkerStyle(20);
   frame_2255f80__3->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_2255f80__3->GetXaxis()->SetNdivisions(505);
   frame_2255f80__3->GetXaxis()->SetLabelFont(132);
   frame_2255f80__3->GetXaxis()->SetLabelOffset(0.01);
   frame_2255f80__3->GetXaxis()->SetLabelSize(0.06);
   frame_2255f80__3->GetXaxis()->SetTitleSize(0.06);
   frame_2255f80__3->GetXaxis()->SetTitleOffset(1.1);
   frame_2255f80__3->GetXaxis()->SetTitleFont(132);
   frame_2255f80__3->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_2255f80__3->GetYaxis()->SetLabelFont(132);
   frame_2255f80__3->GetYaxis()->SetLabelOffset(0.01);
   frame_2255f80__3->GetYaxis()->SetLabelSize(0.06);
   frame_2255f80__3->GetYaxis()->SetTitleSize(0.06);
   frame_2255f80__3->GetYaxis()->SetTitleOffset(0.8);
   frame_2255f80__3->GetYaxis()->SetTitleFont(132);
   frame_2255f80__3->GetZaxis()->SetLabelFont(132);
   frame_2255f80__3->GetZaxis()->SetLabelSize(0.06);
   frame_2255f80__3->GetZaxis()->SetTitleSize(0.072);
   frame_2255f80__3->GetZaxis()->SetTitleOffset(1.2);
   frame_2255f80__3->GetZaxis()->SetTitleFont(132);
   frame_2255f80__3->Draw("FUNC");
   
   Double_t B_hh_fx11[91] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5106.25,
   5113.125,
   5120,
   5126.875,
   5133.75,
   5140.625,
   5147.5,
   5154.375,
   5161.25,
   5168.125,
   5175,
   5188.75,
   5195.625,
   5199.062,
   5202.5,
   5205.938,
   5209.375,
   5212.812,
   5216.25,
   5230,
   5233.438,
   5236.875,
   5240.312,
   5243.75,
   5247.188,
   5248.906,
   5250.625,
   5252.344,
   5254.062,
   5255.781,
   5257.5,
   5260.938,
   5264.375,
   5267.812,
   5271.25,
   5274.688,
   5278.125,
   5281.562,
   5285,
   5291.875,
   5295.312,
   5298.75,
   5302.188,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5322.812,
   5326.25,
   5329.688,
   5333.125,
   5340,
   5346.875,
   5353.75,
   5360.625,
   5367.5,
   5374.375,
   5381.25,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B_hh_fy11[91] = {
   0.1969582,
   0.2875007,
   0.3785594,
   0.4645904,
   0.5469219,
   0.625629,
   0.6949667,
   0.7641825,
   0.8167301,
   0.8521315,
   0.8947304,
   0.9447495,
   1.002135,
   1.06698,
   1.140199,
   1.223619,
   1.319254,
   1.427513,
   1.546291,
   1.80281,
   1.943821,
   2.021745,
   2.107153,
   2.201866,
   2.307226,
   2.423856,
   2.551088,
   3.111364,
   3.242359,
   3.359458,
   3.457723,
   3.533079,
   3.582577,
   3.597136,
   3.604202,
   3.604578,
   3.596972,
   3.582693,
   3.560859,
   3.496677,
   3.405945,
   3.290672,
   3.153396,
   2.997323,
   2.825825,
   2.642621,
   2.451733,
   2.063982,
   1.875645,
   1.696309,
   1.529007,
   1.375951,
   1.238366,
   1.116508,
   1.009788,
   0.916979,
   0.8364576,
   0.7665447,
   0.705367,
   0.6513548,
   0.5598794,
   0.4848608,
   0.4225225,
   0.3710817,
   0.3294268,
   0.2964511,
   0.2707509,
   0.2346567,
   0.1894159,
   0.1583567,
   0.1382295,
   0.1234925,
   0.1098283,
   0.09613842,
   0.08257871,
   0.06950925,
   0.05730966,
   0.04634682,
   0.03689601,
   0.02907122,
   0.02281113,
   0.01791853,
   0.01412907,
   0.01117964,
   0.008853421,
   0.006994491,
   0.005499508,
   0.004299918,
   0.003345675,
   0.002595232,
   0.002595232};
   TGraph *graph = new TGraph(91,B_hh_fx11,B_hh_fy11);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_B_hh111 = new TH1F("Graph_Graph_B_hh111","Projection of Merged pdf",100,4790,6110);
   Graph_Graph_B_hh111->SetMinimum(0.002335709);
   Graph_Graph_B_hh111->SetMaximum(3.964777);
   Graph_Graph_B_hh111->SetDirectory(0);
   Graph_Graph_B_hh111->SetStats(0);
   Graph_Graph_B_hh111->SetLineWidth(2);
   Graph_Graph_B_hh111->SetMarkerStyle(20);
   Graph_Graph_B_hh111->GetXaxis()->SetNdivisions(505);
   Graph_Graph_B_hh111->GetXaxis()->SetLabelFont(132);
   Graph_Graph_B_hh111->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_B_hh111->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_B_hh111->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_B_hh111->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_B_hh111->GetXaxis()->SetTitleFont(132);
   Graph_Graph_B_hh111->GetYaxis()->SetLabelFont(132);
   Graph_Graph_B_hh111->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_B_hh111->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_B_hh111->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_B_hh111->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_B_hh111->GetYaxis()->SetTitleFont(132);
   Graph_Graph_B_hh111->GetZaxis()->SetLabelFont(132);
   Graph_Graph_B_hh111->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_B_hh111->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_B_hh111->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_B_hh111->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_B_hh111);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx12[56] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4934.375,
   4941.25,
   4955,
   4982.5,
   4996.25,
   5010,
   5037.5,
   5051.25,
   5065,
   5078.75,
   5092.5,
   5106.25,
   5120,
   5133.75,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5216.25,
   5230,
   5243.75,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0_pimunu_fy12[56] = {
   15.44626,
   15.40262,
   15.27506,
   15.07162,
   14.80455,
   14.48858,
   14.13969,
   13.39734,
   11.89993,
   11.1179,
   10.27948,
   8.502879,
   7.634836,
   6.81011,
   6.033328,
   5.304512,
   4.625158,
   3.998073,
   3.425223,
   2.906382,
   2.439926,
   2.024097,
   1.657775,
   1.340207,
   1.070196,
   0.8454525,
   0.6622841,
   0.5159127,
   0.3116525,
   0.1906486,
   0.119916,
   0.07796841,
   0.05229274,
   0.03599263,
   0.02530807,
   0.0181363,
   0.01323988,
   0.009849156,
   0.007466538,
   0.00576478,
   0.004527793,
   0.003612608,
   0.002924016,
   0.002397824,
   0.001990043,
   0.001670001,
   0.001415957,
   0.001212244,
   0.001047387,
   0.0009128255,
   0.0008020624,
   0.0007100831,
   0.000632968,
   0.0005676297,
   0.0005116304,
   0.0005116304};
   graph = new TGraph(56,B0_pimunu_fx12,B0_pimunu_fy12);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_B0_pimunu212 = new TH1F("Graph_Graph_B0_pimunu212","Projection of Merged pdf",100,4790,6110);
   Graph_Graph_B0_pimunu212->SetMinimum(0.0004604674);
   Graph_Graph_B0_pimunu212->SetMaximum(16.99084);
   Graph_Graph_B0_pimunu212->SetDirectory(0);
   Graph_Graph_B0_pimunu212->SetStats(0);
   Graph_Graph_B0_pimunu212->SetLineWidth(2);
   Graph_Graph_B0_pimunu212->SetMarkerStyle(20);
   Graph_Graph_B0_pimunu212->GetXaxis()->SetNdivisions(505);
   Graph_Graph_B0_pimunu212->GetXaxis()->SetLabelFont(132);
   Graph_Graph_B0_pimunu212->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_B0_pimunu212->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_B0_pimunu212->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_B0_pimunu212->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_B0_pimunu212->GetXaxis()->SetTitleFont(132);
   Graph_Graph_B0_pimunu212->GetYaxis()->SetLabelFont(132);
   Graph_Graph_B0_pimunu212->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_B0_pimunu212->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_B0_pimunu212->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_B0_pimunu212->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_B0_pimunu212->GetYaxis()->SetTitleFont(132);
   Graph_Graph_B0_pimunu212->GetZaxis()->SetLabelFont(132);
   Graph_Graph_B0_pimunu212->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_B0_pimunu212->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_B0_pimunu212->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_B0_pimunu212->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_B0_pimunu212);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx13[53] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4941.25,
   4955,
   4968.75,
   4982.5,
   4996.25,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5216.25,
   5230,
   5243.75,
   5257.5,
   5271.25,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0s_Kmunu_fy13[53] = {
   2.940169,
   2.93598,
   2.923657,
   2.90375,
   2.877082,
   2.807403,
   2.722415,
   2.627594,
   2.525471,
   2.416598,
   2.30115,
   2.053554,
   1.791921,
   1.523458,
   1.252473,
   0.98994,
   0.8677835,
   0.7548284,
   0.6525802,
   0.5616445,
   0.481833,
   0.4124239,
   0.3524096,
   0.300722,
   0.2563281,
   0.2183082,
   0.1581981,
   0.1149177,
   0.08412414,
   0.06237153,
   0.04701064,
   0.03609281,
   0.02823842,
   0.02249492,
   0.01821344,
   0.0149548,
   0.01242263,
   0.0104168,
   0.008801403,
   0.007482887,
   0.006395448,
   0.005491487,
   0.004735505,
   0.004100247,
   0.003564266,
   0.003110365,
   0.002724576,
   0.002395457,
   0.002113598,
   0.001871239,
   0.001661978,
   0.001480532,
   0.001480532};
   graph = new TGraph(53,B0s_Kmunu_fx13,B0s_Kmunu_fy13);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_B0s_Kmunu313 = new TH1F("Graph_Graph_B0s_Kmunu313","Projection of Merged pdf",100,4790,6110);
   Graph_Graph_B0s_Kmunu313->SetMinimum(0.001332479);
   Graph_Graph_B0s_Kmunu313->SetMaximum(3.234038);
   Graph_Graph_B0s_Kmunu313->SetDirectory(0);
   Graph_Graph_B0s_Kmunu313->SetStats(0);
   Graph_Graph_B0s_Kmunu313->SetLineWidth(2);
   Graph_Graph_B0s_Kmunu313->SetMarkerStyle(20);
   Graph_Graph_B0s_Kmunu313->GetXaxis()->SetNdivisions(505);
   Graph_Graph_B0s_Kmunu313->GetXaxis()->SetLabelFont(132);
   Graph_Graph_B0s_Kmunu313->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_B0s_Kmunu313->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_B0s_Kmunu313->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_B0s_Kmunu313->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_B0s_Kmunu313->GetXaxis()->SetTitleFont(132);
   Graph_Graph_B0s_Kmunu313->GetYaxis()->SetLabelFont(132);
   Graph_Graph_B0s_Kmunu313->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_B0s_Kmunu313->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_B0s_Kmunu313->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_B0s_Kmunu313->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_B0s_Kmunu313->GetYaxis()->SetTitleFont(132);
   Graph_Graph_B0s_Kmunu313->GetZaxis()->SetLabelFont(132);
   Graph_Graph_B0s_Kmunu313->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_B0s_Kmunu313->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_B0s_Kmunu313->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_B0s_Kmunu313->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_B0s_Kmunu313);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx14[47] = {
   4900,
   4913.75,
   4927.5,
   4941.25,
   4955,
   4968.75,
   4982.5,
   4996.25,
   5010,
   5023.75,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy14[47] = {
   0.360901,
   0.360458,
   0.3591259,
   0.3568868,
   0.3537235,
   0.3496173,
   0.3445652,
   0.3385765,
   0.3316845,
   0.3239385,
   0.3154072,
   0.2963042,
   0.2750345,
   0.252212,
   0.2283651,
   0.2039684,
   0.1794919,
   0.1554287,
   0.1322958,
   0.1106065,
   0.09082326,
   0.07330009,
   0.05823534,
   0.04565182,
   0.03541224,
   0.02726295,
   0.02088955,
   0.01596781,
   0.01219946,
   0.009330495,
   0.007155252,
   0.005512032,
   0.004275338,
   0.003348024,
   0.002654835,
   0.002137529,
   0.001751288,
   0.001461969,
   0.001243892,
   0.001078004,
   0.0009503514,
   0.0008508109,
   0.0007720926,
   0.0007089604,
   0.0006576489,
   0.0006154338,
   0.0006154338};
   graph = new TGraph(47,Lambda0b_pmunu_fx14,Lambda0b_pmunu_fy14);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Lambda0b_pmunu414 = new TH1F("Graph_Graph_Lambda0b_pmunu414","Projection of Merged pdf",100,4790,6110);
   Graph_Graph_Lambda0b_pmunu414->SetMinimum(0.0005538904);
   Graph_Graph_Lambda0b_pmunu414->SetMaximum(0.3969295);
   Graph_Graph_Lambda0b_pmunu414->SetDirectory(0);
   Graph_Graph_Lambda0b_pmunu414->SetStats(0);
   Graph_Graph_Lambda0b_pmunu414->SetLineWidth(2);
   Graph_Graph_Lambda0b_pmunu414->SetMarkerStyle(20);
   Graph_Graph_Lambda0b_pmunu414->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Lambda0b_pmunu414->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Lambda0b_pmunu414->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Lambda0b_pmunu414->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Lambda0b_pmunu414->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Lambda0b_pmunu414->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Lambda0b_pmunu414->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Lambda0b_pmunu414->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Lambda0b_pmunu414->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Lambda0b_pmunu414->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Lambda0b_pmunu414->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Lambda0b_pmunu414->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Lambda0b_pmunu414->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Lambda0b_pmunu414->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Lambda0b_pmunu414->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Lambda0b_pmunu414->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Lambda0b_pmunu414->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Lambda0b_pmunu414->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Lambda0b_pmunu414);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx15[66] = {
   4900,
   4913.75,
   4920.625,
   4927.5,
   4941.25,
   4948.125,
   4955,
   4961.875,
   4968.75,
   4982.5,
   4989.375,
   4996.25,
   5003.125,
   5010,
   5023.75,
   5037.5,
   5044.375,
   5051.25,
   5058.125,
   5065,
   5071.875,
   5078.75,
   5092.5,
   5099.375,
   5106.25,
   5113.125,
   5120,
   5126.875,
   5133.75,
   5140.625,
   5147.5,
   5154.375,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B_pimumu_fy15[66] = {
   4.422369,
   4.412118,
   4.411548,
   4.421972,
   4.45004,
   4.440212,
   4.401202,
   4.336452,
   4.259144,
   4.105626,
   4.022082,
   3.918705,
   3.789892,
   3.640351,
   3.326334,
   3.03482,
   2.885888,
   2.722688,
   2.540555,
   2.339828,
   2.124308,
   1.899562,
   1.447705,
   1.233322,
   1.034206,
   0.8543043,
   0.6959536,
   0.5599263,
   0.4457271,
   0.3516834,
   0.2756164,
   0.2150404,
   0.1674621,
   0.1016943,
   0.0625389,
   0.03927057,
   0.0167301,
   0.007954174,
   0.004220313,
   0.002482654,
   0.001593277,
   0.001093419,
   0.0007895384,
   0.0005939133,
   0.00046289,
   0.0003724844,
   0.0003084457,
   0.000261896,
   0.0002271591,
   0.0002005419,
   0.0001796038,
   0.0001627067,
   0.0001487364,
   0.0001369261,
   0.0001267427,
   0.0001178114,
   0.0001098658,
   0.0001027141,
   9.62161e-05,
   9.026754e-05,
   8.478933e-05,
   7.972018e-05,
   7.501145e-05,
   7.062363e-05,
   6.652391e-05,
   6.652391e-05};
   graph = new TGraph(66,B_pimumu_fx15,B_pimumu_fy15);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_B_pimumu515 = new TH1F("Graph_Graph_B_pimumu515","Projection of Merged pdf",100,4790,6110);
   Graph_Graph_B_pimumu515->SetMinimum(5.987152e-05);
   Graph_Graph_B_pimumu515->SetMaximum(4.895038);
   Graph_Graph_B_pimumu515->SetDirectory(0);
   Graph_Graph_B_pimumu515->SetStats(0);
   Graph_Graph_B_pimumu515->SetLineWidth(2);
   Graph_Graph_B_pimumu515->SetMarkerStyle(20);
   Graph_Graph_B_pimumu515->GetXaxis()->SetNdivisions(505);
   Graph_Graph_B_pimumu515->GetXaxis()->SetLabelFont(132);
   Graph_Graph_B_pimumu515->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_B_pimumu515->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_B_pimumu515->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_B_pimumu515->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_B_pimumu515->GetXaxis()->SetTitleFont(132);
   Graph_Graph_B_pimumu515->GetYaxis()->SetLabelFont(132);
   Graph_Graph_B_pimumu515->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_B_pimumu515->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_B_pimumu515->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_B_pimumu515->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_B_pimumu515->GetYaxis()->SetTitleFont(132);
   Graph_Graph_B_pimumu515->GetZaxis()->SetLabelFont(132);
   Graph_Graph_B_pimumu515->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_B_pimumu515->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_B_pimumu515->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_B_pimumu515->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_B_pimumu515);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx16[57] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4934.375,
   4941.25,
   4948.125,
   4955,
   4968.75,
   4982.5,
   5010,
   5023.75,
   5037.5,
   5044.375,
   5051.25,
   5065,
   5078.75,
   5092.5,
   5106.25,
   5120,
   5133.75,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy16[57] = {
   1.305897,
   1.30256,
   1.292654,
   1.276377,
   1.254074,
   1.226214,
   1.193469,
   1.156581,
   1.116327,
   1.028617,
   0.9353011,
   0.7463267,
   0.6579543,
   0.5783388,
   0.5424663,
   0.509297,
   0.4505327,
   0.4002723,
   0.356258,
   0.3166219,
   0.2802094,
   0.2465309,
   0.2155038,
   0.1872099,
   0.161726,
   0.1390514,
   0.1190941,
   0.08661721,
   0.06253964,
   0.045013,
   0.03242321,
   0.02345719,
   0.01708628,
   0.01253944,
   0.009266489,
   0.006888985,
   0.005149543,
   0.003870734,
   0.002927107,
   0.002228061,
   0.001707585,
   0.001317647,
   0.00102347,
   0.0007999425,
   0.0006289006,
   0.000497128,
   0.0003949349,
   0.0003151639,
   0.0002524943,
   0.0002029492,
   0.0001635421,
   0.0001320197,
   0.0001066733,
   8.620045e-05,
   6.9603e-05,
   5.611077e-05,
   5.611077e-05};
   graph = new TGraph(57,Bc_Jpsimunu_fx16,Bc_Jpsimunu_fy16);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Bc_Jpsimunu616 = new TH1F("Graph_Graph_Bc_Jpsimunu616","Projection of Merged pdf",100,4790,6110);
   Graph_Graph_Bc_Jpsimunu616->SetMinimum(5.04997e-05);
   Graph_Graph_Bc_Jpsimunu616->SetMaximum(1.436481);
   Graph_Graph_Bc_Jpsimunu616->SetDirectory(0);
   Graph_Graph_Bc_Jpsimunu616->SetStats(0);
   Graph_Graph_Bc_Jpsimunu616->SetLineWidth(2);
   Graph_Graph_Bc_Jpsimunu616->SetMarkerStyle(20);
   Graph_Graph_Bc_Jpsimunu616->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Bc_Jpsimunu616->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Bc_Jpsimunu616->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Bc_Jpsimunu616->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Bc_Jpsimunu616->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Bc_Jpsimunu616->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Bc_Jpsimunu616->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Bc_Jpsimunu616->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Bc_Jpsimunu616->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Bc_Jpsimunu616->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Bc_Jpsimunu616->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Bc_Jpsimunu616->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Bc_Jpsimunu616->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Bc_Jpsimunu616->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Bc_Jpsimunu616->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Bc_Jpsimunu616->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Bc_Jpsimunu616->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Bc_Jpsimunu616->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Bc_Jpsimunu616);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx17[42] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Combinatorial_fy17[42] = {
   4.163363,
   4.050431,
   3.940561,
   3.833672,
   3.729683,
   3.628514,
   3.530089,
   3.434335,
   3.341177,
   3.250547,
   3.162375,
   3.076594,
   2.993141,
   2.911951,
   2.832963,
   2.756118,
   2.681358,
   2.608625,
   2.537865,
   2.469025,
   2.402052,
   2.336895,
   2.273506,
   2.211837,
   2.15184,
   2.093471,
   2.036684,
   1.981439,
   1.927692,
   1.875402,
   1.824531,
   1.77504,
   1.726892,
   1.680049,
   1.634478,
   1.590142,
   1.547009,
   1.505046,
   1.464221,
   1.424503,
   1.385863,
   1.385863};
   graph = new TGraph(42,Combinatorial_fx17,Combinatorial_fy17);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Combinatorial717 = new TH1F("Graph_Graph_Combinatorial717","Projection of Merged pdf",100,4790,6110);
   Graph_Graph_Combinatorial717->SetMinimum(1.108113);
   Graph_Graph_Combinatorial717->SetMaximum(4.441113);
   Graph_Graph_Combinatorial717->SetDirectory(0);
   Graph_Graph_Combinatorial717->SetStats(0);
   Graph_Graph_Combinatorial717->SetLineWidth(2);
   Graph_Graph_Combinatorial717->SetMarkerStyle(20);
   Graph_Graph_Combinatorial717->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Combinatorial717->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Combinatorial717->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Combinatorial717->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Combinatorial717->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Combinatorial717->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Combinatorial717->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Combinatorial717->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Combinatorial717->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Combinatorial717->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Combinatorial717->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Combinatorial717->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Combinatorial717->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Combinatorial717->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Combinatorial717->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Combinatorial717->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Combinatorial717->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Combinatorial717->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Combinatorial717);
   
   graph->Draw("l");
   
   Double_t Graph0_fx18[2] = {
   4900,
   6000};
   Double_t Graph0_fy18[2] = {
   0,
   0};
   graph = new TGraph(2,Graph0_fx18,Graph0_fy18);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph0818 = new TH1F("Graph_Graph_Graph0818","Graph",100,4790,6110);
   Graph_Graph_Graph0818->SetMinimum(0);
   Graph_Graph_Graph0818->SetMaximum(1.1);
   Graph_Graph_Graph0818->SetDirectory(0);
   Graph_Graph_Graph0818->SetStats(0);
   Graph_Graph_Graph0818->SetLineWidth(2);
   Graph_Graph_Graph0818->SetMarkerStyle(20);
   Graph_Graph_Graph0818->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph0818->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph0818->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph0818->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph0818->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph0818->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph0818->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph0818->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph0818->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph0818->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph0818->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph0818->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph0818->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph0818->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph0818->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph0818->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph0818->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph0818->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph0818);
   
   graph->Draw("l");
   
   TH1D *frame_2255f80__4 = new TH1D("frame_2255f80__4","RunAll_BDTbinAll",40,4900,6000);
   frame_2255f80__4->SetBinContent(1,16.21858);
   frame_2255f80__4->SetMinimum(0.03);
   frame_2255f80__4->SetMaximum(151);
   frame_2255f80__4->SetEntries(2);
   frame_2255f80__4->SetDirectory(0);
   frame_2255f80__4->SetStats(0);
   frame_2255f80__4->SetLineWidth(2);
   frame_2255f80__4->SetMarkerStyle(20);
   frame_2255f80__4->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_2255f80__4->GetXaxis()->SetNdivisions(505);
   frame_2255f80__4->GetXaxis()->SetLabelFont(132);
   frame_2255f80__4->GetXaxis()->SetLabelOffset(0.01);
   frame_2255f80__4->GetXaxis()->SetLabelSize(0.06);
   frame_2255f80__4->GetXaxis()->SetTitleSize(0.06);
   frame_2255f80__4->GetXaxis()->SetTitleOffset(1.1);
   frame_2255f80__4->GetXaxis()->SetTitleFont(132);
   frame_2255f80__4->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_2255f80__4->GetYaxis()->SetLabelFont(132);
   frame_2255f80__4->GetYaxis()->SetLabelOffset(0.01);
   frame_2255f80__4->GetYaxis()->SetLabelSize(0.06);
   frame_2255f80__4->GetYaxis()->SetTitleSize(0.06);
   frame_2255f80__4->GetYaxis()->SetTitleOffset(0.8);
   frame_2255f80__4->GetYaxis()->SetTitleFont(132);
   frame_2255f80__4->GetZaxis()->SetLabelFont(132);
   frame_2255f80__4->GetZaxis()->SetLabelSize(0.06);
   frame_2255f80__4->GetZaxis()->SetTitleSize(0.072);
   frame_2255f80__4->GetZaxis()->SetTitleOffset(1.2);
   frame_2255f80__4->GetZaxis()->SetTitleFont(132);
   frame_2255f80__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.4,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLegendEntry","#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}","l");
   entry->SetLineColor(28);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","Combinatorial","l");

   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph1_fx19[2] = {
   5200,
   5200};
   Double_t Graph1_fy19[2] = {
   0,
   100000};
   graph = new TGraph(2,Graph1_fx19,Graph1_fy19);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph1919 = new TH1F("Graph_Graph_Graph1919","Graph",100,5199.9,5201.1);
   Graph_Graph_Graph1919->SetMinimum(0);
   Graph_Graph_Graph1919->SetMaximum(110000);
   Graph_Graph_Graph1919->SetDirectory(0);
   Graph_Graph_Graph1919->SetStats(0);
   Graph_Graph_Graph1919->SetLineWidth(2);
   Graph_Graph_Graph1919->SetMarkerStyle(20);
   Graph_Graph_Graph1919->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph1919->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph1919->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph1919->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1919->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph1919->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph1919->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph1919->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph1919->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph1919->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1919->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph1919->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph1919->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph1919->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph1919->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph1919->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph1919->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph1919->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph1919);
   
   graph->Draw("p");
   
   Double_t Graph2_fx20[2] = {
   5445,
   5445};
   Double_t Graph2_fy20[2] = {
   0,
   100000};
   graph = new TGraph(2,Graph2_fx20,Graph2_fy20);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph21020 = new TH1F("Graph_Graph_Graph21020","Graph",100,5444.9,5446.1);
   Graph_Graph_Graph21020->SetMinimum(0);
   Graph_Graph_Graph21020->SetMaximum(110000);
   Graph_Graph_Graph21020->SetDirectory(0);
   Graph_Graph_Graph21020->SetStats(0);
   Graph_Graph_Graph21020->SetLineWidth(2);
   Graph_Graph_Graph21020->SetMarkerStyle(20);
   Graph_Graph_Graph21020->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph21020->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph21020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph21020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph21020->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph21020->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph21020->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph21020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph21020->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph21020->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph21020->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph21020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph21020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph21020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph21020->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph21020);
   
   graph->Draw("p");
   
   TPaveText *pt = new TPaveText(0.28,0.72,0.43,0.91,"brNDC");

   ci = 1180;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("9 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("BDT #geq 0.5");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   log_canv_RunAll_BDTbinAll->Modified();
   log_canv_RunAll_BDTbinAll->cd();
   log_canv_RunAll_BDTbinAll->SetSelected(log_canv_RunAll_BDTbinAll);

   log_canv_RunAll_BDTbinAll->SaveAs("Fig19.pdf");
   log_canv_RunAll_BDTbinAll->SaveAs("Fig19.eps");
   log_canv_RunAll_BDTbinAll->SaveAs("Fig19.png");

}



==> figs/Fig20_bottom.C <==
void Fig20_bottom()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:40:26 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-2868.143,5630.864,15057.75);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f6b8770__3 = new TH1D("frame_f6b8770__3","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f6b8770__3->SetBinContent(1,13802.94);
   frame_f6b8770__3->SetMaximum(13802.94);
   frame_f6b8770__3->SetEntries(1);
   frame_f6b8770__3->SetDirectory(0);
   frame_f6b8770__3->SetStats(0);
   frame_f6b8770__3->SetLineWidth(2);
   frame_f6b8770__3->SetMarkerStyle(20);
   frame_f6b8770__3->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f6b8770__3->GetXaxis()->SetNdivisions(505);
   frame_f6b8770__3->GetXaxis()->SetLabelFont(132);
   frame_f6b8770__3->GetXaxis()->SetLabelOffset(0.015);
   frame_f6b8770__3->GetXaxis()->SetLabelSize(0.06);
   frame_f6b8770__3->GetXaxis()->SetTitleSize(0.072);
   frame_f6b8770__3->GetXaxis()->SetTitleOffset(0.95);
   frame_f6b8770__3->GetXaxis()->SetTitleFont(132);
   frame_f6b8770__3->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f6b8770__3->GetYaxis()->SetNdivisions(3000510);
   frame_f6b8770__3->GetYaxis()->SetLabelFont(132);
   frame_f6b8770__3->GetYaxis()->SetLabelOffset(0.01);
   frame_f6b8770__3->GetYaxis()->SetLabelSize(0.06);
   frame_f6b8770__3->GetYaxis()->SetTitleSize(0.072);
   frame_f6b8770__3->GetYaxis()->SetTitleOffset(0.95);
   frame_f6b8770__3->GetYaxis()->SetTitleFont(132);
   frame_f6b8770__3->GetZaxis()->SetLabelFont(132);
   frame_f6b8770__3->GetZaxis()->SetLabelSize(0.06);
   frame_f6b8770__3->GetZaxis()->SetTitleSize(0.072);
   frame_f6b8770__3->GetZaxis()->SetTitleOffset(1.2);
   frame_f6b8770__3->GetZaxis()->SetTitleFont(132);
   frame_f6b8770__3->Draw("FUNC");
   
   Double_t h_datahist_fx3003[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3003[100] = {
   6673,
   6629,
   6355,
   6426,
   6580,
   6400,
   6436,
   6190,
   6225,
   6230,
   6174,
   6079,
   6089,
   5985,
   5998,
   5991,
   6039,
   5932,
   5920,
   5978,
   5897,
   5939,
   5893,
   5857,
   5986,
   6219,
   6315,
   6837,
   7146,
   7603,
   8416,
   9238,
   10436,
   11342,
   12270,
   12676,
   13031,
   12371,
   11551,
   10378,
   9400,
   8317,
   7442,
   6960,
   6320,
   5987,
   5770,
   5835,
   5758,
   5696,
   5791,
   5655,
   5774,
   5701,
   5788,
   5543,
   5654,
   5462,
   5252,
   5258,
   5127,
   4997,
   5100,
   5089,
   5064,
   4950,
   5089,
   4990,
   4857,
   4918,
   5067,
   4858,
   4809,
   4945,
   4864,
   4898,
   4788,
   4888,
   4962,
   4895,
   4860,
   4822,
   4802,
   4840,
   4760,
   4685,
   4680,
   4819,
   4718,
   4565,
   4718,
   4556,
   4631,
   4635,
   4516,
   4556,
   4495,
   4614,
   4356,
   4475};
   Double_t h_datahist_felx3003[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3003[100] = {
   81.18996,
   80.92021,
   79.21982,
   79.66389,
   80.61874,
   79.50156,
   79.72624,
   78.17814,
   78.40025,
   78.43193,
   78.0764,
   77.46955,
   77.53365,
   76.8644,
   76.94837,
   76.90317,
   77.21261,
   76.5211,
   76.44316,
   76.81914,
   76.29355,
   76.56653,
   76.26751,
   76.03267,
   76.87086,
   78.36222,
   78.96855,
   82.18767,
   84.0355,
   86.69662,
   91.24012,
   95.61582,
   101.658,
   106,
   110.2712,
   112.0889,
   113.6545,
   110.7261,
   106.9767,
   101.3737,
   96.45489,
   90.69896,
   85.76848,
   82.92811,
   79,
   76.87732,
   75.46216,
   75.88881,
   75.38313,
   74.97351,
   75.60026,
   74.7014,
   75.48849,
   75.00662,
   75.58055,
   73.95301,
   74.69475,
   73.40704,
   71.97241,
   72.01379,
   71.10482,
   70.19123,
   70.91603,
   70.83898,
   70.66354,
   69.85801,
   70.83898,
   70.1417,
   69.19397,
   69.63024,
   70.68462,
   69.20115,
   68.84876,
   69.82247,
   69.24418,
   69.4875,
   68.69718,
   69.41602,
   69.94324,
   69.46606,
   69.21549,
   68.94242,
   68.79827,
   69.07191,
   68.49457,
   67.94889,
   67.91235,
   68.92082,
   68.18952,
   67.06663,
   68.18952,
   67,
   67.55329,
   67.58267,
   66.70305,
   67,
   66.54663,
   67.42827,
   65.50189,
   66.39731};
   Double_t h_datahist_fehx3003[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3003[100] = {
   82.18996,
   81.92021,
   80.21982,
   80.66389,
   81.61874,
   80.50156,
   80.72624,
   79.17814,
   79.40025,
   79.43193,
   79.0764,
   78.46955,
   78.53365,
   77.8644,
   77.94837,
   77.90317,
   78.21261,
   77.5211,
   77.44316,
   77.81914,
   77.29355,
   77.56653,
   77.26751,
   77.03267,
   77.87086,
   79.36222,
   79.96855,
   83.18767,
   85.0355,
   87.69662,
   92.24012,
   96.61582,
   102.658,
   107,
   111.2712,
   113.0889,
   114.6545,
   111.7261,
   107.9767,
   102.3737,
   97.45489,
   91.69896,
   86.76848,
   83.92811,
   80,
   77.87732,
   76.46216,
   76.88881,
   76.38313,
   75.97351,
   76.60026,
   75.7014,
   76.48849,
   76.00662,
   76.58055,
   74.95301,
   75.69475,
   74.40704,
   72.97241,
   73.01379,
   72.10482,
   71.19123,
   71.91603,
   71.83898,
   71.66354,
   70.85801,
   71.83898,
   71.1417,
   70.19397,
   70.63024,
   71.68462,
   70.20115,
   69.84876,
   70.82247,
   70.24418,
   70.4875,
   69.69718,
   70.41602,
   70.94324,
   70.46606,
   70.21549,
   69.94242,
   69.79827,
   70.07191,
   69.49457,
   68.94889,
   68.91235,
   69.92082,
   69.18952,
   68.06663,
   69.18952,
   68,
   68.55329,
   68.58267,
   67.70305,
   68,
   67.54663,
   68.42827,
   66.50189,
   67.39731};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3003,h_datahist_fy3003,h_datahist_felx3003,h_datahist_fehx3003,h_datahist_fely3003,h_datahist_fehy3003);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3003 = new TH1F("Graph_h_datahist3003","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3003->SetMinimum(3404.982);
   Graph_h_datahist3003->SetMaximum(14031.17);
   Graph_h_datahist3003->SetDirectory(0);
   Graph_h_datahist3003->SetStats(0);
   Graph_h_datahist3003->SetLineWidth(2);
   Graph_h_datahist3003->SetMarkerStyle(20);
   Graph_h_datahist3003->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3003->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3003);
   
   grae->Draw("p");
   
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fx6[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5243.75,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fy6[137] = {
   0,
   47.6446,
   47.6446,
   50.03832,
   52.63614,
   55.46313,
   58.5484,
   61.92601,
   65.63597,
   69.72559,
   74.25117,
   79.28018,
   84.89406,
   91.19193,
   98.29553,
   106.3558,
   115.5619,
   126.1538,
   138.4397,
   152.8217,
   169.8327,
   190.1926,
   214.8947,
   245.3443,
   283.5869,
   332.7043,
   397.5335,
   486.0593,
   612.3244,
   697.1456,
   803.1425,
   938.4612,
   1115.747,
   1226.098,
   1355.588,
   1508.25,
   1676.128,
   2047.369,
   2464.417,
   2923.217,
   3416.936,
   4467.608,
   4997.325,
   5508.445,
   5983.418,
   6201.837,
   6404.697,
   6589.98,
   6755.8,
   6900.438,
   7022.372,
   7120.299,
   7193.162,
   7240.168,
   7260.804,
   7254.842,
   7222.35,
   7163.681,
   7079.478,
   6970.652,
   6838.374,
   6684.047,
   6509.286,
   6315.889,
   6105.803,
   5643.924,
   5141.01,
   4614.712,
   3558.145,
   3056.375,
   2587.131,
   2158.038,
   1773.899,
   1436.903,
   1146.977,
   902.2173,
   699.353,
   534.2083,
   405.0952,
   316.3807,
   254.0985,
   174.5071,
   127.3945,
   97.18175,
   76.63496,
   62.01948,
   51.24727,
   43.07585,
   36.72798,
   31.69699,
   27.64104,
   24.32263,
   21.57255,
   19.26757,
   17.31622,
   15.64941,
   14.21417,
   12.96936,
   11.88257,
   10.92804,
   10.08506,
   9.336838,
   8.66962,
   8.072076,
   7.53479,
   7.049891,
   6.610753,
   6.211771,
   5.848173,
   5.515876,
   5.211373,
   4.931635,
   4.674036,
   4.436289,
   4.216397,
   4.012608,
   3.82338,
   3.647352,
   3.483319,
   3.33021,
   3.187072,
   3.053054,
   2.927393,
   2.809407,
   2.698479,
   2.594055,
   2.495634,
   2.402762,
   2.315029,
   2.232059,
   2.153514,
   2.079082,
   2.008479,
   1.941447,
   1.941447,
   1.941447,
   0};
   TGraph *graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbdcB_fx6,totpdf_NormoBmasscB_CompoBbdcB_fy6);
   graph->SetName("totpdf_NormoBmasscB_CompoBbdcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB6 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB6","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMaximum(7986.884);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB6);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBbscB_fx7[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5328.75,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5382.5,
   5385,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbscB_fy7[137] = {
   0,
   1.871505,
   1.871505,
   1.931735,
   1.995216,
   2.062197,
   2.132953,
   2.207787,
   2.287032,
   2.37106,
   2.46028,
   2.555152,
   2.656186,
   2.763952,
   2.879092,
   3.002327,
   3.13447,
   3.276444,
   3.429297,
   3.594224,
   3.772595,
   3.965983,
   4.176209,
   4.405381,
   4.655965,
   4.930846,
   5.233433,
   5.567769,
   5.938686,
   6.352002,
   6.814773,
   7.335635,
   7.925256,
   8.596948,
   9.367516,
   10.25844,
   11.29758,
   12.52161,
   13.9797,
   15.73915,
   17.89417,
   20.58038,
   23.99925,
   28.4618,
   34.47095,
   42.88838,
   48.45023,
   55.304,
   63.90867,
   74.95523,
   89.52735,
   98.6525,
   109.4104,
   134.4187,
   162.822,
   194.4548,
   228.9688,
   265.8192,
   304.2626,
   382.0584,
   419.1299,
   453.3355,
   468.9752,
   483.4405,
   496.5915,
   508.2983,
   518.443,
   526.9221,
   533.648,
   538.5505,
   541.578,
   542.6985,
   541.9002,
   539.1915,
   534.6011,
   528.1773,
   519.9872,
   510.1156,
   498.6636,
   485.7466,
   471.4926,
   456.0402,
   422.1324,
   385.2534,
   307.5379,
   269.0005,
   231.9849,
   197.2508,
   165.3597,
   136.6763,
   111.3804,
   89.49041,
   70.89188,
   55.36926,
   42.63764,
   32.43475,
   25.22715,
   20.19534,
   16.54163,
   11.69802,
   8.719269,
   6.755478,
   5.391678,
   4.405493,
   3.668944,
   3.104101,
   2.661286,
   2.3076,
   2.020552,
   1.784334,
   1.587573,
   1.421913,
   1.281104,
   1.160394,
   1.056117,
   0.9654083,
   0.8860026,
   0.8160896,
   0.754208,
   0.6991682,
   0.6499933,
   0.6058753,
   0.5661409,
   0.5302255,
   0.497653,
   0.4680191,
   0.4409792,
   0.4162379,
   0.3935406,
   0.3726674,
   0.3534269,
   0.3356526,
   0.3191984,
   0.3039362,
   0.3039362,
   0.3039362,
   0};
   graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbscB_fx7,totpdf_NormoBmasscB_CompoBbscB_fy7);
   graph->SetName("totpdf_NormoBmasscB_CompoBbscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB7 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB7","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMaximum(596.9684);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB7);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fx8[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fy8[106] = {
   0,
   6076.468,
   6076.468,
   6057.986,
   6039.561,
   6021.193,
   6002.879,
   5984.622,
   5966.42,
   5948.274,
   5930.182,
   5912.146,
   5894.165,
   5876.238,
   5858.366,
   5840.548,
   5822.784,
   5805.075,
   5787.419,
   5769.817,
   5752.268,
   5734.773,
   5717.331,
   5699.942,
   5682.606,
   5665.323,
   5648.092,
   5630.914,
   5613.788,
   5596.714,
   5579.692,
   5562.721,
   5545.803,
   5528.936,
   5512.12,
   5495.355,
   5478.641,
   5461.978,
   5445.366,
   5428.804,
   5412.293,
   5395.832,
   5379.421,
   5363.059,
   5346.748,
   5330.486,
   5314.274,
   5298.111,
   5281.997,
   5265.932,
   5249.916,
   5233.949,
   5218.03,
   5202.16,
   5186.338,
   5170.564,
   5154.838,
   5139.16,
   5123.529,
   5107.946,
   5092.411,
   5076.923,
   5061.482,
   5046.087,
   5030.74,
   5015.439,
   5000.185,
   4984.977,
   4969.816,
   4954.701,
   4939.631,
   4924.608,
   4909.63,
   4894.697,
   4879.81,
   4864.969,
   4850.172,
   4835.421,
   4820.714,
   4806.052,
   4791.435,
   4776.862,
   4762.334,
   4747.849,
   4733.409,
   4719.013,
   4704.66,
   4690.351,
   4676.086,
   4661.864,
   4647.685,
   4633.549,
   4619.457,
   4605.407,
   4591.4,
   4577.435,
   4563.513,
   4549.634,
   4535.796,
   4522.001,
   4508.247,
   4494.536,
   4480.866,
   4480.866,
   4480.866,
   0};
   graph = new TGraph(106,totpdf_NormoBmasscB_CompoBcombcB_fx8,totpdf_NormoBmasscB_CompoBcombcB_fy8);
   graph->SetName("totpdf_NormoBmasscB_CompoBcombcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB8 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB8","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMaximum(6684.114);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB8);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fx9[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fy9[114] = {
   0,
   452.1344,
   452.1344,
   451.7086,
   449.7783,
   446.3129,
   441.2994,
   434.7433,
   426.6694,
   417.1224,
   406.1665,
   393.8849,
   380.3788,
   365.7659,
   350.1785,
   316.6669,
   281.0952,
   244.7699,
   208.9546,
   174.7789,
   143.1663,
   114.7879,
   101.9474,
   90.04517,
   79.09094,
   69.08026,
   51.80974,
   37.9735,
   27.19079,
   19.01544,
   12.98422,
   8.654497,
   5.629686,
   3.573145,
   2.212364,
   1.336053,
   0.7868286,
   0.4518128,
   0.2529284,
   0.1380193,
   0.07340672,
   0.03804764,
   0.01921604,
   0.009456963,
   0.004532759,
   0.002116916,
   0.0009635137,
   0.0004269865,
   0.0001842948,
   7.568718e-05,
   2.955977e-05,
   1.004293e-05,
   1.77169e-06,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_NormoBmasscB_CompoBpartrecocB_fx9,totpdf_NormoBmasscB_CompoBpartrecocB_fy9);
   graph->SetName("totpdf_NormoBmasscB_CompoBpartrecocB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB9 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB9","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMaximum(497.3478);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB9);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_fx10[135] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_fy10[135] = {
   0,
   6578.129,
   6578.129,
   6559.746,
   6535.504,
   6505.399,
   6469.74,
   6429.148,
   6384.535,
   6337.051,
   6288.004,
   6238.767,
   6190.685,
   6144.989,
   6102.724,
   6064.712,
   6031.545,
   6003.605,
   5981.118,
   5964.228,
   5953.087,
   5947.971,
   5949.411,
   5958.373,
   5976.506,
   6006.56,
   6053.102,
   6123.909,
   6232.871,
   6309.162,
   6406.696,
   6533.61,
   6702.544,
   6808.737,
   6934.082,
   7246.363,
   7609.388,
   8018.26,
   8468.926,
   8954.551,
   9989.162,
   10510.91,
   11014.12,
   11481.23,
   11894.69,
   12076.09,
   12238.05,
   12378.83,
   12496.93,
   12591.04,
   12660.11,
   12703.33,
   12720.21,
   12710.51,
   12674.31,
   12611.95,
   12524.09,
   12411.63,
   12275.74,
   12117.84,
   11939.54,
   11742.64,
   11529.09,
   11060.41,
   10550.89,
   10018.21,
   8949.752,
   8442.591,
   7968.441,
   7535.047,
   7147.372,
   6807.829,
   6516.661,
   6272.423,
   6072.534,
   5913.903,
   5796.627,
   5724.888,
   5682.988,
   5653.539,
   5665.766,
   5697.446,
   5732.322,
   5756.866,
   5760.594,
   5737.362,
   5686.288,
   5611.584,
   5521.195,
   5424.669,
   5330.928,
   5246.615,
   5175.36,
   5117.94,
   5073.049,
   5039.259,
   5014.425,
   4993.646,
   4974.932,
   4957.433,
   4940.739,
   4924.645,
   4909.056,
   4893.951,
   4879.374,
   4865.448,
   4852.419,
   4840.751,
   4830.78,
   4822.146,
   4814.736,
   4808.278,
   4802.317,
   4796.247,
   4789.363,
   4780.955,
   4770.412,
   4757.317,
   4741.524,
   4723.176,
   4702.684,
   4680.656,
   4657.799,
   4634.809,
   4612.291,
   4590.689,
   4570.271,
   4551.13,
   4533.236,
   4516.756,
   4501.29,
   4486.43,
   4486.43,
   4486.43,
   0};
   graph = new TGraph(135,totpdf_NormoBmasscB_fx10,totpdf_NormoBmasscB_fy10);
   graph->SetName("totpdf_NormoBmasscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB10 = new TH1F("Graph_totpdf_NormoBmasscB10","Projection of Total PDF",135,5044,5656);
   Graph_totpdf_NormoBmasscB10->SetMinimum(0);
   Graph_totpdf_NormoBmasscB10->SetMaximum(13992.23);
   Graph_totpdf_NormoBmasscB10->SetDirectory(0);
   Graph_totpdf_NormoBmasscB10->SetStats(0);
   Graph_totpdf_NormoBmasscB10->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB10->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB10);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3004[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3004[100] = {
   6673,
   6629,
   6355,
   6426,
   6580,
   6400,
   6436,
   6190,
   6225,
   6230,
   6174,
   6079,
   6089,
   5985,
   5998,
   5991,
   6039,
   5932,
   5920,
   5978,
   5897,
   5939,
   5893,
   5857,
   5986,
   6219,
   6315,
   6837,
   7146,
   7603,
   8416,
   9238,
   10436,
   11342,
   12270,
   12676,
   13031,
   12371,
   11551,
   10378,
   9400,
   8317,
   7442,
   6960,
   6320,
   5987,
   5770,
   5835,
   5758,
   5696,
   5791,
   5655,
   5774,
   5701,
   5788,
   5543,
   5654,
   5462,
   5252,
   5258,
   5127,
   4997,
   5100,
   5089,
   5064,
   4950,
   5089,
   4990,
   4857,
   4918,
   5067,
   4858,
   4809,
   4945,
   4864,
   4898,
   4788,
   4888,
   4962,
   4895,
   4860,
   4822,
   4802,
   4840,
   4760,
   4685,
   4680,
   4819,
   4718,
   4565,
   4718,
   4556,
   4631,
   4635,
   4516,
   4556,
   4495,
   4614,
   4356,
   4475};
   Double_t h_datahist_felx3004[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3004[100] = {
   81.18996,
   80.92021,
   79.21982,
   79.66389,
   80.61874,
   79.50156,
   79.72624,
   78.17814,
   78.40025,
   78.43193,
   78.0764,
   77.46955,
   77.53365,
   76.8644,
   76.94837,
   76.90317,
   77.21261,
   76.5211,
   76.44316,
   76.81914,
   76.29355,
   76.56653,
   76.26751,
   76.03267,
   76.87086,
   78.36222,
   78.96855,
   82.18767,
   84.0355,
   86.69662,
   91.24012,
   95.61582,
   101.658,
   106,
   110.2712,
   112.0889,
   113.6545,
   110.7261,
   106.9767,
   101.3737,
   96.45489,
   90.69896,
   85.76848,
   82.92811,
   79,
   76.87732,
   75.46216,
   75.88881,
   75.38313,
   74.97351,
   75.60026,
   74.7014,
   75.48849,
   75.00662,
   75.58055,
   73.95301,
   74.69475,
   73.40704,
   71.97241,
   72.01379,
   71.10482,
   70.19123,
   70.91603,
   70.83898,
   70.66354,
   69.85801,
   70.83898,
   70.1417,
   69.19397,
   69.63024,
   70.68462,
   69.20115,
   68.84876,
   69.82247,
   69.24418,
   69.4875,
   68.69718,
   69.41602,
   69.94324,
   69.46606,
   69.21549,
   68.94242,
   68.79827,
   69.07191,
   68.49457,
   67.94889,
   67.91235,
   68.92082,
   68.18952,
   67.06663,
   68.18952,
   67,
   67.55329,
   67.58267,
   66.70305,
   67,
   66.54663,
   67.42827,
   65.50189,
   66.39731};
   Double_t h_datahist_fehx3004[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3004[100] = {
   82.18996,
   81.92021,
   80.21982,
   80.66389,
   81.61874,
   80.50156,
   80.72624,
   79.17814,
   79.40025,
   79.43193,
   79.0764,
   78.46955,
   78.53365,
   77.8644,
   77.94837,
   77.90317,
   78.21261,
   77.5211,
   77.44316,
   77.81914,
   77.29355,
   77.56653,
   77.26751,
   77.03267,
   77.87086,
   79.36222,
   79.96855,
   83.18767,
   85.0355,
   87.69662,
   92.24012,
   96.61582,
   102.658,
   107,
   111.2712,
   113.0889,
   114.6545,
   111.7261,
   107.9767,
   102.3737,
   97.45489,
   91.69896,
   86.76848,
   83.92811,
   80,
   77.87732,
   76.46216,
   76.88881,
   76.38313,
   75.97351,
   76.60026,
   75.7014,
   76.48849,
   76.00662,
   76.58055,
   74.95301,
   75.69475,
   74.40704,
   72.97241,
   73.01379,
   72.10482,
   71.19123,
   71.91603,
   71.83898,
   71.66354,
   70.85801,
   71.83898,
   71.1417,
   70.19397,
   70.63024,
   71.68462,
   70.20115,
   69.84876,
   70.82247,
   70.24418,
   70.4875,
   69.69718,
   70.41602,
   70.94324,
   70.46606,
   70.21549,
   69.94242,
   69.79827,
   70.07191,
   69.49457,
   68.94889,
   68.91235,
   69.92082,
   69.18952,
   68.06663,
   69.18952,
   68,
   68.55329,
   68.58267,
   67.70305,
   68,
   67.54663,
   68.42827,
   66.50189,
   67.39731};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3004,h_datahist_fy3004,h_datahist_felx3004,h_datahist_fehx3004,h_datahist_fely3004,h_datahist_fehy3004);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3004 = new TH1F("Graph_h_datahist3004","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3004->SetMinimum(3404.982);
   Graph_h_datahist3004->SetMaximum(14031.17);
   Graph_h_datahist3004->SetDirectory(0);
   Graph_h_datahist3004->SetStats(0);
   Graph_h_datahist3004->SetLineWidth(2);
   Graph_h_datahist3004->SetMarkerStyle(20);
   Graph_h_datahist3004->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3004->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3004);
   
   grae->Draw("p");
   
   TH1D *frame_f6b8770__4 = new TH1D("frame_f6b8770__4","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f6b8770__4->SetBinContent(1,13802.94);
   frame_f6b8770__4->SetMaximum(13802.94);
   frame_f6b8770__4->SetEntries(1);
   frame_f6b8770__4->SetDirectory(0);
   frame_f6b8770__4->SetStats(0);
   frame_f6b8770__4->SetLineWidth(2);
   frame_f6b8770__4->SetMarkerStyle(20);
   frame_f6b8770__4->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f6b8770__4->GetXaxis()->SetNdivisions(505);
   frame_f6b8770__4->GetXaxis()->SetLabelFont(132);
   frame_f6b8770__4->GetXaxis()->SetLabelOffset(0.015);
   frame_f6b8770__4->GetXaxis()->SetLabelSize(0.06);
   frame_f6b8770__4->GetXaxis()->SetTitleSize(0.072);
   frame_f6b8770__4->GetXaxis()->SetTitleOffset(0.95);
   frame_f6b8770__4->GetXaxis()->SetTitleFont(132);
   frame_f6b8770__4->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f6b8770__4->GetYaxis()->SetNdivisions(3000510);
   frame_f6b8770__4->GetYaxis()->SetLabelFont(132);
   frame_f6b8770__4->GetYaxis()->SetLabelOffset(0.01);
   frame_f6b8770__4->GetYaxis()->SetLabelSize(0.06);
   frame_f6b8770__4->GetYaxis()->SetTitleSize(0.072);
   frame_f6b8770__4->GetYaxis()->SetTitleOffset(0.95);
   frame_f6b8770__4->GetYaxis()->SetTitleFont(132);
   frame_f6b8770__4->GetZaxis()->SetLabelFont(132);
   frame_f6b8770__4->GetZaxis()->SetLabelSize(0.06);
   frame_f6b8770__4->GetZaxis()->SetTitleSize(0.072);
   frame_f6b8770__4->GetZaxis()->SetTitleOffset(1.2);
   frame_f6b8770__4->GetZaxis()->SetTitleFont(132);
   frame_f6b8770__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.63,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.48,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 6 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig20_bottom.png");
   c1->SaveAs("Fig20_bottom.eps");
   c1->SaveAs("Fig20_bottom.pdf");

}


==> figs/Fig20_top.C <==
void Fig20_top()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:37:00 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-488.1382,5630.864,2562.726);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f91a030__1 = new TH1D("frame_f91a030__1","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f91a030__1->SetBinContent(1,2349.165);
   frame_f91a030__1->SetMaximum(2349.165);
   frame_f91a030__1->SetEntries(1);
   frame_f91a030__1->SetDirectory(0);
   frame_f91a030__1->SetStats(0);
   frame_f91a030__1->SetLineWidth(2);
   frame_f91a030__1->SetMarkerStyle(20);
   frame_f91a030__1->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f91a030__1->GetXaxis()->SetNdivisions(505);
   frame_f91a030__1->GetXaxis()->SetLabelFont(132);
   frame_f91a030__1->GetXaxis()->SetLabelOffset(0.015);
   frame_f91a030__1->GetXaxis()->SetLabelSize(0.06);
   frame_f91a030__1->GetXaxis()->SetTitleSize(0.072);
   frame_f91a030__1->GetXaxis()->SetTitleOffset(0.95);
   frame_f91a030__1->GetXaxis()->SetTitleFont(132);
   frame_f91a030__1->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f91a030__1->GetYaxis()->SetNdivisions(3000510);
   frame_f91a030__1->GetYaxis()->SetLabelFont(132);
   frame_f91a030__1->GetYaxis()->SetLabelOffset(0.01);
   frame_f91a030__1->GetYaxis()->SetLabelSize(0.06);
   frame_f91a030__1->GetYaxis()->SetTitleSize(0.072);
   frame_f91a030__1->GetYaxis()->SetTitleOffset(0.95);
   frame_f91a030__1->GetYaxis()->SetTitleFont(132);
   frame_f91a030__1->GetZaxis()->SetLabelFont(132);
   frame_f91a030__1->GetZaxis()->SetLabelSize(0.06);
   frame_f91a030__1->GetZaxis()->SetTitleSize(0.072);
   frame_f91a030__1->GetZaxis()->SetTitleOffset(1.2);
   frame_f91a030__1->GetZaxis()->SetTitleFont(132);
   frame_f91a030__1->Draw("FUNC");
   
   Double_t h_datahist_fx3001[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3001[100] = {
   1115,
   1079,
   1136,
   1133,
   1036,
   1095,
   977,
   1043,
   997,
   1105,
   1014,
   1102,
   943,
   967,
   998,
   999,
   984,
   964,
   984,
   981,
   958,
   975,
   937,
   959,
   974,
   955,
   958,
   971,
   1053,
   1160,
   1278,
   1421,
   1523,
   1699,
   1947,
   2117,
   2190,
   2147,
   2064,
   1919,
   1806,
   1516,
   1347,
   1171,
   1029,
   1022,
   899,
   865,
   855,
   912,
   829,
   891,
   873,
   835,
   847,
   843,
   835,
   847,
   824,
   744,
   787,
   774,
   784,
   767,
   713,
   756,
   715,
   715,
   725,
   708,
   716,
   685,
   720,
   665,
   682,
   722,
   695,
   666,
   674,
   691,
   709,
   692,
   655,
   654,
   666,
   668,
   604,
   650,
   622,
   672,
   647,
   605,
   662,
   604,
   617,
   640,
   608,
   611,
   570,
   565};
   Double_t h_datahist_felx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3001[100] = {
   32.89536,
   32.35194,
   33.20831,
   33.16378,
   31.69084,
   32.59456,
   30.761,
   31.79938,
   31.07927,
   32.7453,
   31.34729,
   32.70015,
   30.21238,
   30.60064,
   31.09509,
   31.11092,
   30.87276,
   30.55238,
   30.87276,
   30.82491,
   30.45561,
   30.72899,
   30.11454,
   30.47176,
   30.71298,
   30.40712,
   30.45561,
   30.66488,
   31.95381,
   33.56244,
   35.25262,
   37.19947,
   38.52884,
   40.72196,
   43.62766,
   45.51358,
   46.30011,
   45.83843,
   44.93402,
   43.30925,
   42,
   38.43905,
   36.2049,
   33.72353,
   31.58193,
   31.47264,
   29.4875,
   28.91513,
   28.74466,
   29.70348,
   28.2967,
   29.35381,
   29.0508,
   28.40069,
   28.60756,
   28.53877,
   28.40069,
   28.60756,
   28.20975,
   26.78095,
   27.55798,
   27.32535,
   27.50446,
   27.19928,
   26.20674,
   27,
   26.24416,
   26.24416,
   26.43047,
   26.11297,
   26.26285,
   25.67728,
   26.33747,
   25.29244,
   25.61992,
   26.37471,
   25.86759,
   25.31182,
   25.46632,
   25.79163,
   26.13175,
   25.81064,
   25.09785,
   25.07831,
   25.31182,
   25.35053,
   24.0815,
   25,
   24.44494,
   25.42778,
   24.94111,
   24.10183,
   25.23422,
   24.0815,
   24.34452,
   24.80316,
   24.16272,
   24.22347,
   23.37991,
   23.27499};
   Double_t h_datahist_fehx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3001[100] = {
   33.89536,
   33.35194,
   34.20831,
   34.16378,
   32.69084,
   33.59456,
   31.761,
   32.79938,
   32.07927,
   33.7453,
   32.34729,
   33.70015,
   31.21238,
   31.60064,
   32.09509,
   32.11092,
   31.87276,
   31.55238,
   31.87276,
   31.82491,
   31.45561,
   31.72899,
   31.11454,
   31.47176,
   31.71298,
   31.40712,
   31.45561,
   31.66488,
   32.95381,
   34.56244,
   36.25262,
   38.19947,
   39.52884,
   41.72196,
   44.62766,
   46.51358,
   47.30011,
   46.83843,
   45.93402,
   44.30925,
   43,
   39.43905,
   37.2049,
   34.72353,
   32.58193,
   32.47264,
   30.4875,
   29.91513,
   29.74466,
   30.70348,
   29.2967,
   30.35381,
   30.0508,
   29.40069,
   29.60756,
   29.53877,
   29.40069,
   29.60756,
   29.20975,
   27.78095,
   28.55798,
   28.32535,
   28.50446,
   28.19928,
   27.20674,
   28,
   27.24416,
   27.24416,
   27.43047,
   27.11297,
   27.26285,
   26.67728,
   27.33747,
   26.29244,
   26.61992,
   27.37471,
   26.86759,
   26.31182,
   26.46632,
   26.79163,
   27.13175,
   26.81064,
   26.09785,
   26.07831,
   26.31182,
   26.35053,
   25.0815,
   26,
   25.44494,
   26.42778,
   25.94111,
   25.10183,
   26.23422,
   25.0815,
   25.34452,
   25.80316,
   25.16272,
   25.22347,
   24.37991,
   24.27499};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3001,h_datahist_fy3001,h_datahist_felx3001,h_datahist_fehx3001,h_datahist_fely3001,h_datahist_fehy3001);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3001 = new TH1F("Graph_h_datahist3001","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3001->SetMinimum(372.1675);
   Graph_h_datahist3001->SetMaximum(2406.858);
   Graph_h_datahist3001->SetDirectory(0);
   Graph_h_datahist3001->SetStats(0);
   Graph_h_datahist3001->SetLineWidth(2);
   Graph_h_datahist3001->SetMarkerStyle(20);
   Graph_h_datahist3001->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3001->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3001);
   
   grae->Draw("p");
   
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fx1[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5243.75,
   5245,
   5246.25,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5300,
   5302.5,
   5305,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fy1[137] = {
   0,
   7.986595,
   7.986595,
   8.335535,
   8.711876,
   9.11879,
   9.559943,
   10.03959,
   10.56271,
   11.13513,
   11.76376,
   12.4568,
   13.22409,
   14.07749,
   15.03148,
   16.10383,
   17.31665,
   18.69768,
   20.28225,
   22.11598,
   24.25868,
   26.79024,
   29.81962,
   33.499,
   38.04704,
   43.78845,
   51.22527,
   61.17284,
   75.04042,
   95.46922,
   109.6662,
   127.987,
   152.3779,
   167.8068,
   186.1723,
   208.3406,
   234.0815,
   292.1652,
   359.1452,
   434.8025,
   518.4351,
   608.8034,
   802.0168,
   899.7196,
   994.0569,
   1081.672,
   1121.903,
   1159.205,
   1193.192,
   1223.504,
   1249.815,
   1271.836,
   1289.322,
   1302.077,
   1309.958,
   1312.874,
   1310.791,
   1303.735,
   1291.785,
   1275.076,
   1253.797,
   1228.184,
   1198.518,
   1165.121,
   1128.346,
   1088.576,
   1001.675,
   907.7695,
   810.2229,
   616.5998,
   525.7428,
   441.4928,
   365.1357,
   297.4166,
   238.5924,
   188.5074,
   146.6832,
   112.412,
   86.2595,
   67.53697,
   53.80281,
   43.51114,
   29.55878,
   20.93334,
   15.33006,
   11.54049,
   8.890608,
   6.984841,
   5.580946,
   4.525091,
   3.716496,
   3.087314,
   2.59077,
   2.193924,
   1.873141,
   1.61117,
   1.39523,
   1.215715,
   1.065316,
   0.9384074,
   0.8306125,
   0.7384925,
   0.6593215,
   0.5909201,
   0.5315325,
   0.4797336,
   0.4343589,
   0.3944508,
   0.359217,
   0.3279985,
   0.300244,
   0.27549,
   0.2533454,
   0.2334779,
   0.2156049,
   0.1994842,
   0.1849083,
   0.1716979,
   0.1596982,
   0.1487748,
   0.1388109,
   0.1297041,
   0.1213652,
   0.1137155,
   0.106686,
   0.1002155,
   0.09425018,
   0.08874202,
   0.08364846,
   0.07893157,
   0.07455748,
   0.07049587,
   0.06671958,
   0.06320423,
   0.06320423,
   0.06320423,
   0};
   TGraph *graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbdcB_fx1,totpdf_NormoBmasscB_CompoBbdcB_fy1);
   graph->SetName("totpdf_NormoBmasscB_CompoBbdcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB1 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB1","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMaximum(1444.161);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB1);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBbscB_fx2[136] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5331.25,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5355,
   5357.5,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5381.25,
   5382.5,
   5383.75,
   5385,
   5387.5,
   5390,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbscB_fy2[136] = {
   0,
   0.285991,
   0.285991,
   0.2939963,
   0.3023996,
   0.3112297,
   0.3205181,
   0.3302995,
   0.3406121,
   0.351498,
   0.3630036,
   0.3751806,
   0.388086,
   0.4017837,
   0.4163448,
   0.431849,
   0.4483859,
   0.4660562,
   0.484974,
   0.5052688,
   0.5270878,
   0.5505996,
   0.5759978,
   0.6035056,
   0.6333818,
   0.6659281,
   0.701498,
   0.7405081,
   0.783453,
   0.8309235,
   0.8836312,
   0.9424397,
   1.008408,
   1.082844,
   1.167389,
   1.264116,
   1.375692,
   1.505589,
   1.658417,
   1.840411,
   2.060201,
   2.330053,
   2.667953,
   3.101277,
   3.673644,
   4.458622,
   5.589726,
   6.359397,
   7.334214,
   8.602014,
   10.30657,
   11.39444,
   12.69888,
   15.92605,
   19.69618,
   24.00317,
   28.82487,
   34.10974,
   39.77425,
   45.70228,
   57.73601,
   63.4775,
   68.77097,
   71.1873,
   73.41806,
   75.44082,
   77.2348,
   78.78123,
   80.06368,
   81.06836,
   81.78438,
   82.20391,
   82.32232,
   82.13833,
   81.65395,
   80.87451,
   79.80851,
   78.4675,
   76.86587,
   75.02057,
   72.95083,
   70.67784,
   68.22434,
   62.87251,
   57.09455,
   45.05048,
   39.14446,
   33.51611,
   28.27804,
   23.51026,
   19.26095,
   15.54929,
   12.3696,
   9.696462,
   7.490024,
   5.75392,
   4.503526,
   3.58666,
   2.375726,
   1.649178,
   1.188331,
   0.8826742,
   0.6723831,
   0.5232062,
   0.4145988,
   0.3337443,
   0.2723736,
   0.224994,
   0.1878628,
   0.1583719,
   0.1346672,
   0.1154069,
   0.09960398,
   0.08652212,
   0.07560442,
   0.06642469,
   0.05865311,
   0.05203182,
   0.04635733,
   0.04146764,
   0.03723271,
   0.03354742,
   0.03032613,
   0.02749866,
   0.02500712,
   0.02280348,
   0.02084768,
   0.01910612,
   0.0175505,
   0.01615686,
   0.01490485,
   0.01377706,
   0.0127586,
   0.0127586,
   0.0127586,
   0};
   graph = new TGraph(136,totpdf_NormoBmasscB_CompoBbscB_fx2,totpdf_NormoBmasscB_CompoBbscB_fy2);
   graph->SetName("totpdf_NormoBmasscB_CompoBbscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB2 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB2","Projection of Total PDF",136,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMaximum(90.55456);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB2);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fx3[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fy3[106] = {
   0,
   1044.493,
   1044.493,
   1038.699,
   1032.936,
   1027.206,
   1021.507,
   1015.84,
   1010.204,
   1004.6,
   999.0263,
   993.4839,
   987.9722,
   982.4912,
   977.0405,
   971.6201,
   966.2297,
   960.8693,
   955.5386,
   950.2374,
   944.9657,
   939.7232,
   934.5098,
   929.3253,
   924.1696,
   919.0425,
   913.9439,
   908.8735,
   903.8312,
   898.817,
   893.8305,
   888.8717,
   883.9404,
   879.0365,
   874.1598,
   869.3101,
   864.4874,
   859.6913,
   854.922,
   850.179,
   845.4624,
   840.7719,
   836.1075,
   831.4689,
   826.8561,
   822.2689,
   817.7071,
   813.1706,
   808.6593,
   804.173,
   799.7116,
   795.275,
   790.863,
   786.4754,
   782.1122,
   777.7732,
   773.4583,
   769.1673,
   764.9001,
   760.6566,
   756.4366,
   752.2401,
   748.0668,
   743.9167,
   739.7896,
   735.6854,
   731.6039,
   727.5451,
   723.5088,
   719.495,
   715.5033,
   711.5339,
   707.5864,
   703.6609,
   699.7571,
   695.875,
   692.0144,
   688.1753,
   684.3574,
   680.5607,
   676.7851,
   673.0304,
   669.2966,
   665.5835,
   661.891,
   658.2189,
   654.5672,
   650.9358,
   647.3246,
   643.7334,
   640.162,
   636.6106,
   633.0788,
   629.5666,
   626.0739,
   622.6005,
   619.1465,
   615.7116,
   612.2957,
   608.8988,
   605.5208,
   602.1615,
   598.8208,
   598.8208,
   598.8208,
   0};
   graph = new TGraph(106,totpdf_NormoBmasscB_CompoBcombcB_fx3,totpdf_NormoBmasscB_CompoBcombcB_fy3);
   graph->SetName("totpdf_NormoBmasscB_CompoBcombcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB3 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB3","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMaximum(1148.943);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB3);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fx4[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fy4[114] = {
   0,
   57.47112,
   57.47112,
   57.41701,
   57.17164,
   56.73115,
   56.09388,
   55.26053,
   54.23426,
   53.02073,
   51.62812,
   50.06699,
   48.35022,
   46.49277,
   44.51144,
   40.25176,
   35.73021,
   31.11288,
   26.56037,
   22.21627,
   18.19796,
   14.59077,
   12.95861,
   11.44571,
   10.05331,
   8.780842,
   6.585573,
   4.826839,
   3.456241,
   2.417066,
   1.650434,
   1.100079,
   0.7155934,
   0.4541851,
   0.2812152,
   0.1698267,
   0.1000143,
   0.05743024,
   0.03214991,
   0.01754374,
   0.00933078,
   0.004836262,
   0.002442564,
   0.001202081,
   0.0005761622,
   0.0002690827,
   0.0001224729,
   5.427456e-05,
   2.342585e-05,
   9.620651e-06,
   3.757364e-06,
   1.276564e-06,
   2.252008e-07,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_NormoBmasscB_CompoBpartrecocB_fx4,totpdf_NormoBmasscB_CompoBpartrecocB_fy4);
   graph->SetName("totpdf_NormoBmasscB_CompoBpartrecocB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB4 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB4","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMaximum(63.21823);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB4);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_fx5[134] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5272.5,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_fy5[134] = {
   0,
   1110.238,
   1110.238,
   1104.501,
   1098.045,
   1090.871,
   1083.016,
   1074.561,
   1065.62,
   1056.339,
   1046.885,
   1037.43,
   1028.146,
   1019.188,
   1010.688,
   1002.748,
   995.4421,
   988.8155,
   982.8931,
   977.6874,
   973.2097,
   969.4832,
   966.558,
   964.5302,
   963.568,
   963.9536,
   966.1545,
   970.9594,
   979.758,
   995.1776,
   1006.889,
   1022.737,
   1044.665,
   1076.007,
   1096.954,
   1121.475,
   1177.127,
   1241.685,
   1314.931,
   1396.161,
   1484.137,
   1672.597,
   1767.938,
   1859.925,
   1945.201,
   2020.408,
   2053.235,
   2082.392,
   2107.55,
   2128.421,
   2144.762,
   2156.375,
   2163.117,
   2164.899,
   2161.686,
   2153.503,
   2140.431,
   2122.605,
   2100.213,
   2073.492,
   2042.724,
   2008.229,
   1929.508,
   1840.458,
   1744.432,
   1644.8,
   1447.137,
   1354.343,
   1268.229,
   1190.098,
   1120.723,
   1060.397,
   1009.022,
   966.2074,
   931.3887,
   905.3827,
   887.6477,
   875.4504,
   867.2387,
   858.9574,
   857.5137,
   859.5581,
   862.4419,
   863.9187,
   862.2497,
   856.4268,
   846.3185,
   832.628,
   816.6528,
   799.92,
   783.8206,
   769.3498,
   757.0069,
   746.8425,
   738.6494,
   732.2855,
   726.9269,
   722.098,
   717.5778,
   713.2547,
   709.0689,
   704.9881,
   700.9958,
   697.0864,
   693.2648,
   689.548,
   685.9733,
   682.5678,
   679.2989,
   676.1559,
   673.1143,
   670.1344,
   667.1632,
   664.1394,
   661.0014,
   657.6961,
   654.1874,
   650.4622,
   646.5328,
   642.4346,
   638.22,
   633.9496,
   629.6837,
   625.4743,
   621.3597,
   617.3627,
   613.4916,
   609.7434,
   606.1325,
   602.6242,
   599.1833,
   599.1833,
   599.1833,
   0};
   graph = new TGraph(134,totpdf_NormoBmasscB_fx5,totpdf_NormoBmasscB_fy5);
   graph->SetName("totpdf_NormoBmasscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB5 = new TH1F("Graph_totpdf_NormoBmasscB5","Projection of Total PDF",134,5044,5656);
   Graph_totpdf_NormoBmasscB5->SetMinimum(0);
   Graph_totpdf_NormoBmasscB5->SetMaximum(2381.389);
   Graph_totpdf_NormoBmasscB5->SetDirectory(0);
   Graph_totpdf_NormoBmasscB5->SetStats(0);
   Graph_totpdf_NormoBmasscB5->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB5->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB5);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3002[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3002[100] = {
   1115,
   1079,
   1136,
   1133,
   1036,
   1095,
   977,
   1043,
   997,
   1105,
   1014,
   1102,
   943,
   967,
   998,
   999,
   984,
   964,
   984,
   981,
   958,
   975,
   937,
   959,
   974,
   955,
   958,
   971,
   1053,
   1160,
   1278,
   1421,
   1523,
   1699,
   1947,
   2117,
   2190,
   2147,
   2064,
   1919,
   1806,
   1516,
   1347,
   1171,
   1029,
   1022,
   899,
   865,
   855,
   912,
   829,
   891,
   873,
   835,
   847,
   843,
   835,
   847,
   824,
   744,
   787,
   774,
   784,
   767,
   713,
   756,
   715,
   715,
   725,
   708,
   716,
   685,
   720,
   665,
   682,
   722,
   695,
   666,
   674,
   691,
   709,
   692,
   655,
   654,
   666,
   668,
   604,
   650,
   622,
   672,
   647,
   605,
   662,
   604,
   617,
   640,
   608,
   611,
   570,
   565};
   Double_t h_datahist_felx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3002[100] = {
   32.89536,
   32.35194,
   33.20831,
   33.16378,
   31.69084,
   32.59456,
   30.761,
   31.79938,
   31.07927,
   32.7453,
   31.34729,
   32.70015,
   30.21238,
   30.60064,
   31.09509,
   31.11092,
   30.87276,
   30.55238,
   30.87276,
   30.82491,
   30.45561,
   30.72899,
   30.11454,
   30.47176,
   30.71298,
   30.40712,
   30.45561,
   30.66488,
   31.95381,
   33.56244,
   35.25262,
   37.19947,
   38.52884,
   40.72196,
   43.62766,
   45.51358,
   46.30011,
   45.83843,
   44.93402,
   43.30925,
   42,
   38.43905,
   36.2049,
   33.72353,
   31.58193,
   31.47264,
   29.4875,
   28.91513,
   28.74466,
   29.70348,
   28.2967,
   29.35381,
   29.0508,
   28.40069,
   28.60756,
   28.53877,
   28.40069,
   28.60756,
   28.20975,
   26.78095,
   27.55798,
   27.32535,
   27.50446,
   27.19928,
   26.20674,
   27,
   26.24416,
   26.24416,
   26.43047,
   26.11297,
   26.26285,
   25.67728,
   26.33747,
   25.29244,
   25.61992,
   26.37471,
   25.86759,
   25.31182,
   25.46632,
   25.79163,
   26.13175,
   25.81064,
   25.09785,
   25.07831,
   25.31182,
   25.35053,
   24.0815,
   25,
   24.44494,
   25.42778,
   24.94111,
   24.10183,
   25.23422,
   24.0815,
   24.34452,
   24.80316,
   24.16272,
   24.22347,
   23.37991,
   23.27499};
   Double_t h_datahist_fehx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3002[100] = {
   33.89536,
   33.35194,
   34.20831,
   34.16378,
   32.69084,
   33.59456,
   31.761,
   32.79938,
   32.07927,
   33.7453,
   32.34729,
   33.70015,
   31.21238,
   31.60064,
   32.09509,
   32.11092,
   31.87276,
   31.55238,
   31.87276,
   31.82491,
   31.45561,
   31.72899,
   31.11454,
   31.47176,
   31.71298,
   31.40712,
   31.45561,
   31.66488,
   32.95381,
   34.56244,
   36.25262,
   38.19947,
   39.52884,
   41.72196,
   44.62766,
   46.51358,
   47.30011,
   46.83843,
   45.93402,
   44.30925,
   43,
   39.43905,
   37.2049,
   34.72353,
   32.58193,
   32.47264,
   30.4875,
   29.91513,
   29.74466,
   30.70348,
   29.2967,
   30.35381,
   30.0508,
   29.40069,
   29.60756,
   29.53877,
   29.40069,
   29.60756,
   29.20975,
   27.78095,
   28.55798,
   28.32535,
   28.50446,
   28.19928,
   27.20674,
   28,
   27.24416,
   27.24416,
   27.43047,
   27.11297,
   27.26285,
   26.67728,
   27.33747,
   26.29244,
   26.61992,
   27.37471,
   26.86759,
   26.31182,
   26.46632,
   26.79163,
   27.13175,
   26.81064,
   26.09785,
   26.07831,
   26.31182,
   26.35053,
   25.0815,
   26,
   25.44494,
   26.42778,
   25.94111,
   25.10183,
   26.23422,
   25.0815,
   25.34452,
   25.80316,
   25.16272,
   25.22347,
   24.37991,
   24.27499};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3002,h_datahist_fy3002,h_datahist_felx3002,h_datahist_fehx3002,h_datahist_fely3002,h_datahist_fehy3002);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3002 = new TH1F("Graph_h_datahist3002","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3002->SetMinimum(372.1675);
   Graph_h_datahist3002->SetMaximum(2406.858);
   Graph_h_datahist3002->SetDirectory(0);
   Graph_h_datahist3002->SetStats(0);
   Graph_h_datahist3002->SetLineWidth(2);
   Graph_h_datahist3002->SetMarkerStyle(20);
   Graph_h_datahist3002->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3002->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3002);
   
   grae->Draw("p");
   
   TH1D *frame_f91a030__2 = new TH1D("frame_f91a030__2","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f91a030__2->SetBinContent(1,2349.165);
   frame_f91a030__2->SetMaximum(2349.165);
   frame_f91a030__2->SetEntries(1);
   frame_f91a030__2->SetDirectory(0);
   frame_f91a030__2->SetStats(0);
   frame_f91a030__2->SetLineWidth(2);
   frame_f91a030__2->SetMarkerStyle(20);
   frame_f91a030__2->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f91a030__2->GetXaxis()->SetNdivisions(505);
   frame_f91a030__2->GetXaxis()->SetLabelFont(132);
   frame_f91a030__2->GetXaxis()->SetLabelOffset(0.015);
   frame_f91a030__2->GetXaxis()->SetLabelSize(0.06);
   frame_f91a030__2->GetXaxis()->SetTitleSize(0.072);
   frame_f91a030__2->GetXaxis()->SetTitleOffset(0.95);
   frame_f91a030__2->GetXaxis()->SetTitleFont(132);
   frame_f91a030__2->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f91a030__2->GetYaxis()->SetNdivisions(3000510);
   frame_f91a030__2->GetYaxis()->SetLabelFont(132);
   frame_f91a030__2->GetYaxis()->SetLabelOffset(0.01);
   frame_f91a030__2->GetYaxis()->SetLabelSize(0.06);
   frame_f91a030__2->GetYaxis()->SetTitleSize(0.072);
   frame_f91a030__2->GetYaxis()->SetTitleOffset(0.95);
   frame_f91a030__2->GetYaxis()->SetTitleFont(132);
   frame_f91a030__2->GetZaxis()->SetLabelFont(132);
   frame_f91a030__2->GetZaxis()->SetLabelSize(0.06);
   frame_f91a030__2->GetZaxis()->SetTitleSize(0.072);
   frame_f91a030__2->GetZaxis()->SetTitleOffset(1.2);
   frame_f91a030__2->GetZaxis()->SetTitleFont(132);
   frame_f91a030__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.63,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.48,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 3 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig20_top.png");
   c1->SaveAs("Fig20_top.eps");
   c1->SaveAs("Fig20_top.pdf");

}


==> figs/Fig21_bottom.C <==
void Fig21_bottom()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Tue Apr 20 18:45:52 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.5214288,5391.596,7.106064);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5efa5d0__5 = new TH1D("frame_5efa5d0__5","Plot",100,5179.25,5379.25);
   frame_5efa5d0__5->SetBinContent(1,331565.7);
   frame_5efa5d0__5->SetMinimum(5);
   frame_5efa5d0__5->SetMaximum(5305052);
   frame_5efa5d0__5->SetEntries(2);
   frame_5efa5d0__5->SetDirectory(0);
   frame_5efa5d0__5->SetStats(0);
   frame_5efa5d0__5->SetLineWidth(2);
   frame_5efa5d0__5->SetMarkerStyle(20);
   frame_5efa5d0__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5efa5d0__5->GetXaxis()->SetNdivisions(505);
   frame_5efa5d0__5->GetXaxis()->SetLabelFont(132);
   frame_5efa5d0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__5->GetXaxis()->SetLabelSize(0.06);
   frame_5efa5d0__5->GetXaxis()->SetTitleSize(0.072);
   frame_5efa5d0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__5->GetXaxis()->SetTitleFont(132);
   frame_5efa5d0__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5efa5d0__5->GetYaxis()->SetNdivisions(5000510);
   frame_5efa5d0__5->GetYaxis()->SetLabelFont(132);
   frame_5efa5d0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__5->GetYaxis()->SetLabelSize(0.06);
   frame_5efa5d0__5->GetYaxis()->SetTitleSize(0.072);
   frame_5efa5d0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__5->GetYaxis()->SetTitleFont(132);
   frame_5efa5d0__5->GetZaxis()->SetLabelFont(132);
   frame_5efa5d0__5->GetZaxis()->SetLabelSize(0.06);
   frame_5efa5d0__5->GetZaxis()->SetTitleSize(0.072);
   frame_5efa5d0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5efa5d0__5->GetZaxis()->SetTitleFont(132);
   frame_5efa5d0__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   4101,
   4148,
   4168,
   4169,
   4017,
   3993,
   4032,
   4013,
   4061,
   3991,
   4021,
   4044,
   4170,
   3908,
   4157,
   4105,
   4028,
   4155,
   4265,
   4221,
   4318,
   4376,
   4585,
   4621,
   4884,
   4985,
   5139,
   5507,
   5803,
   6149,
   6400,
   7277,
   7980,
   9174,
   10526,
   12588,
   15461,
   19251,
   24522,
   31829,
   42713,
   56810,
   76821,
   102384,
   134467,
   171440,
   214163,
   255441,
   289234,
   309669,
   313281,
   298961,
   267670,
   228150,
   185577,
   144865,
   110014,
   82501,
   60740,
   45073,
   33589,
   25507,
   20044,
   16181,
   13515,
   11602,
   10357,
   9502,
   8842,
   8646,
   8090,
   7824,
   7755,
   7272,
   7119,
   6862,
   6614,
   6445,
   6029,
   5881,
   5564,
   5288,
   5268,
   4899,
   4805,
   4514,
   4435,
   4346,
   4140,
   3923,
   3971,
   3737,
   3568,
   3532,
   3470,
   3362,
   3330,
   3105,
   3123,
   3083};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   63.541,
   63.90691,
   64.06199,
   64.06973,
   62.88178,
   62.69217,
   63,
   62.85022,
   63.22794,
   62.67634,
   62.91333,
   63.09442,
   64.07747,
   62.016,
   63.97674,
   63.57222,
   62.9685,
   63.96123,
   64.80888,
   64.47115,
   65.21339,
   65.65323,
   67.21447,
   67.47978,
   69.38741,
   70.1063,
   71.18856,
   73.71085,
   75.67907,
   77.91715,
   79.50156,
   84.8068,
   88.83225,
   95.28231,
   102.0975,
   111.6974,
   123.8433,
   138.2489,
   156.0958,
   177.9075,
   206.1718,
   237.849,
   276.6665,
   319.4754,
   366.1978,
   413.5534,
   462.2778,
   504.912,
   537.305,
   555.9793,
   559.2153,
   546.2735,
   516.8686,
   477.1508,
   430.2868,
   380.1117,
   331.184,
   286.7303,
   245.9554,
   211.8046,
   182.7737,
   159.2099,
   141.0777,
   126.7055,
   115.7551,
   107.2137,
   101.2706,
   96.97949,
   93.53324,
   92.48521,
   89.44582,
   87.95479,
   87.5639,
   84.77749,
   83.87565,
   82.3387,
   80.82804,
   79.78231,
   77.14825,
   76.18931,
   74.0939,
   72.22035,
   72.08271,
   69.49464,
   68.81991,
   66.68817,
   66.09767,
   65.42609,
   63.84477,
   62.13585,
   62.51785,
   60.63305,
   59.23483,
   58.93274,
   58.40883,
   57.48491,
   57.20832,
   55.22477,
   55.38604,
   55.02702};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   64.541,
   64.90691,
   65.06199,
   65.06973,
   63.88178,
   63.69217,
   64,
   63.85022,
   64.22794,
   63.67634,
   63.91333,
   64.09442,
   65.07747,
   63.016,
   64.97674,
   64.57222,
   63.9685,
   64.96123,
   65.80888,
   65.47115,
   66.21339,
   66.65323,
   68.21447,
   68.47978,
   70.38741,
   71.1063,
   72.18856,
   74.71085,
   76.67907,
   78.91715,
   80.50156,
   85.8068,
   89.83225,
   96.28231,
   103.0975,
   112.6974,
   124.8433,
   139.2489,
   157.0958,
   178.9075,
   207.1718,
   238.849,
   277.6665,
   320.4754,
   367.1978,
   414.5534,
   463.2778,
   505.912,
   538.305,
   556.9793,
   560.2153,
   547.2735,
   517.8686,
   478.1508,
   431.2868,
   381.1117,
   332.184,
   287.7303,
   246.9554,
   212.8046,
   183.7737,
   160.2099,
   142.0777,
   127.7055,
   116.7551,
   108.2137,
   102.2706,
   97.97949,
   94.53324,
   93.48521,
   90.44582,
   88.95479,
   88.5639,
   85.77749,
   84.87565,
   83.3387,
   81.82804,
   80.78231,
   78.14825,
   77.18931,
   75.0939,
   73.22035,
   73.08271,
   70.49464,
   69.81991,
   67.68817,
   67.09767,
   66.42609,
   64.84477,
   63.13585,
   63.51785,
   61.63305,
   60.23483,
   59.93274,
   59.40883,
   58.48491,
   58.20832,
   56.22477,
   56.38604,
   56.02702};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(2725.176);
   Graph_Graph_Graph_data300130033005->SetMaximum(344922.5);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   3828.497,
   3828.497,
   3797.762,
   3767.274,
   3737.03,
   3707.029,
   3677.269,
   3647.748,
   3618.464,
   3589.415,
   3560.599,
   3532.015,
   3503.66,
   3475.533,
   3447.631,
   3419.954,
   3392.498,
   3365.263,
   3338.247,
   3311.447,
   3284.863,
   3258.492,
   3232.333,
   3206.384,
   3180.643,
   3155.109,
   3129.78,
   3104.654,
   3079.73,
   3055.006,
   3030.48,
   3006.152,
   2982.018,
   2958.079,
   2934.331,
   2910.774,
   2887.407,
   2864.227,
   2841.233,
   2818.423,
   2795.797,
   2773.352,
   2751.088,
   2729.002,
   2707.094,
   2685.361,
   2663.803,
   2642.418,
   2621.205,
   2600.162,
   2579.288,
   2558.581,
   2538.041,
   2517.666,
   2497.454,
   2477.404,
   2457.516,
   2437.787,
   2418.216,
   2398.803,
   2379.545,
   2360.442,
   2341.493,
   2322.695,
   2304.049,
   2285.552,
   2267.203,
   2249.002,
   2230.947,
   2213.037,
   2195.271,
   2177.647,
   2160.165,
   2142.823,
   2125.621,
   2108.556,
   2091.629,
   2074.837,
   2058.181,
   2041.658,
   2025.267,
   2009.008,
   1992.88,
   1976.881,
   1961.011,
   1945.268,
   1929.651,
   1914.16,
   1898.793,
   1883.55,
   1868.429,
   1853.429,
   1838.549,
   1823.79,
   1809.148,
   1794.624,
   1780.217,
   1765.926,
   1751.749,
   1737.686,
   1723.736,
   1709.898,
   1709.898,
   1709.898,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(4211.347);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[135] = {
   0,
   267.4766,
   267.4766,
   281.8627,
   297.3745,
   314.1289,
   332.2581,
   351.9122,
   373.2616,
   396.5009,
   421.8529,
   449.5736,
   479.958,
   513.3479,
   550.1402,
   590.7987,
   635.867,
   685.9858,
   741.9142,
   804.5564,
   874.996,
   954.5397,
   1044.774,
   1147.638,
   1265.525,
   1401.406,
   1559.011,
   1743.069,
   1959.634,
   2216.562,
   2524.175,
   2896.238,
   3351.413,
   3915.47,
   4624.739,
   5531.666,
   6714.046,
   8290.981,
   10451.71,
   13510.54,
   18018.42,
   24618.85,
   28815.13,
   33740.83,
   39511.17,
   46252.41,
   54099.55,
   63192.01,
   73666.9,
   85649.18,
   99238.12,
   114490,
   131397.1,
   149864,
   169683.7,
   190516.4,
   233128.9,
   253512.6,
   272172.6,
   280578.7,
   288223.6,
   295004.4,
   300826.3,
   305605.6,
   309271.6,
   311769.2,
   313060.2,
   313124.7,
   311961.7,
   309589.1,
   306043.2,
   301377.6,
   295661.3,
   288976.8,
   281417.8,
   273086.4,
   264090.6,
   244549.9,
   202287.9,
   181094.5,
   160664,
   141416.1,
   123629,
   107456.7,
   92952.51,
   80092.65,
   68799.21,
   58959.51,
   50441.72,
   43106.65,
   36816.21,
   31438.91,
   26853.21,
   19629.36,
   14410.26,
   10687.33,
   8128.197,
   6322.296,
   5012.226,
   4039.191,
   3301.641,
   2732.588,
   2286.64,
   1932.304,
   1647.264,
   1415.415,
   1224.935,
   1067.016,
   935.0042,
   823.8098,
   729.4961,
   648.9854,
   579.8485,
   520.1509,
   468.3391,
   423.1561,
   383.5777,
   348.7633,
   318.019,
   290.7685,
   266.5306,
   244.9013,
   225.5399,
   208.1576,
   192.5084,
   178.3822,
   165.5986,
   154.0024,
   143.459,
   133.8522,
   125.0803,
   117.0549,
   117.0549,
   117.0549,
   0};
   graph = new TGraph(135,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(344437.1);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   17.32145,
   17.32145,
   17.38831,
   17.59234,
   17.93007,
   18.39538,
   18.98018,
   19.67472,
   20.46803,
   21.34832,
   22.30328,
   23.32035,
   24.38673,
   25.48943,
   26.61515,
   27.75023,
   28.88077,
   29.99291,
   31.07348,
   32.1109,
   33.09619,
   34.0241,
   34.8939,
   35.70982,
   36.48081,
   37.21977,
   37.94224,
   38.6648,
   39.40353,
   40.17275,
   40.98424,
   41.84707,
   42.76796,
   43.75207,
   44.80415,
   45.9299,
   47.13746,
   48.43907,
   49.85259,
   51.40285,
   53.12223,
   55.05015,
   57.2307,
   59.70828,
   62.52212,
   65.70298,
   69.27756,
   73.28583,
   77.81176,
   83.01811,
   89.17046,
   96.64355,
   105.9287,
   117.6797,
   132.8072,
   152.5491,
   178.4088,
   212.0443,
   255.587,
   312.9229,
   391.4888,
   442.0566,
   501.9297,
   572.0393,
   652.98,
   745.4145,
   850.4518,
   969.3086,
   1102.189,
   1247.442,
   1402.216,
   1564.604,
   1735.671,
   1918.357,
   2111.456,
   2304.539,
   2484.728,
   2648.042,
   2797.724,
   3085.348,
   3385.482,
   3448.791,
   3503.45,
   3549.075,
   3587.096,
   3645.826,
   3694.686,
   3744.723,
   3783.914,
   3792.003,
   3792.395,
   3779.881,
   3753.207,
   3727.347,
   3691.905,
   3610.843,
   3579.74,
   3559.529,
   3519.385,
   3468.799,
   3396.495,
   3253.595,
   3184.552,
   3105.861,
   2925.285,
   2766.915,
   2692.823,
   2629.773,
   2515.411,
   2368.975,
   2316.983,
   2281.568,
   2242.616,
   2188.548,
   2059.933,
   1940.397,
   1845.902,
   1766.159,
   1686.356,
   1591.74,
   1506.577,
   1441.515,
   1377.096,
   1305.824,
   1246.648,
   1207.778,
   1191.55,
   1191.55,
   1191.55,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(4171.635);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[135] = {
   0,
   4113.296,
   4113.296,
   4097.013,
   4082.241,
   4069.089,
   4057.683,
   4048.162,
   4040.685,
   4035.433,
   4032.616,
   4032.476,
   4035.293,
   4041.395,
   4051.162,
   4065.045,
   4083.571,
   4107.365,
   4137.17,
   4173.877,
   4218.554,
   4272.499,
   4337.29,
   4414.865,
   4507.618,
   4618.53,
   4751.34,
   4910.791,
   5102.953,
   5335.696,
   5619.354,
   5967.703,
   6399.412,
   6940.256,
   7626.57,
   8510.801,
   9670.75,
   11225.53,
   13364.37,
   16401.62,
   20888.25,
   27467.76,
   31653.74,
   36569.24,
   42329.47,
   49060.73,
   56898,
   65980.72,
   76446,
   88418.79,
   101998.4,
   117241.1,
   134139.1,
   152597.1,
   172408,
   193232.1,
   235828,
   256203.5,
   274855.8,
   283258.1,
   290899.3,
   297676.4,
   303494.8,
   308270.6,
   311933.2,
   314427.6,
   315715.4,
   315776.9,
   314611,
   312235.7,
   308687.2,
   304019.1,
   298300.5,
   291614,
   284053.1,
   275720.1,
   266722.8,
   247180.1,
   204917.8,
   183726.5,
   163299.9,
   144057.9,
   126278.8,
   110117.1,
   95626.31,
   82783.31,
   71510.94,
   61697.59,
   53212.75,
   45918.68,
   39678.58,
   34361.9,
   29847.69,
   22802.51,
   17816.49,
   14375.1,
   12131.07,
   10682.75,
   9727.901,
   9049.952,
   8582.26,
   8295.718,
   8033.902,
   7769.813,
   7556.799,
   7303.853,
   7008.469,
   6701.382,
   6512.57,
   6261.963,
   6008.358,
   5763.854,
   5498.014,
   5263.947,
   5059.123,
   4883.835,
   4682.204,
   4544.492,
   4405.36,
   4234.251,
   4075.356,
   3944.232,
   3830.248,
   3718.303,
   3593.397,
   3479.584,
   3387.331,
   3297.024,
   3201.031,
   3118.186,
   3056.594,
   3018.503,
   3018.503,
   3018.503,
   0};
   graph = new TGraph(135,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(347354.6);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   4101,
   4148,
   4168,
   4169,
   4017,
   3993,
   4032,
   4013,
   4061,
   3991,
   4021,
   4044,
   4170,
   3908,
   4157,
   4105,
   4028,
   4155,
   4265,
   4221,
   4318,
   4376,
   4585,
   4621,
   4884,
   4985,
   5139,
   5507,
   5803,
   6149,
   6400,
   7277,
   7980,
   9174,
   10526,
   12588,
   15461,
   19251,
   24522,
   31829,
   42713,
   56810,
   76821,
   102384,
   134467,
   171440,
   214163,
   255441,
   289234,
   309669,
   313281,
   298961,
   267670,
   228150,
   185577,
   144865,
   110014,
   82501,
   60740,
   45073,
   33589,
   25507,
   20044,
   16181,
   13515,
   11602,
   10357,
   9502,
   8842,
   8646,
   8090,
   7824,
   7755,
   7272,
   7119,
   6862,
   6614,
   6445,
   6029,
   5881,
   5564,
   5288,
   5268,
   4899,
   4805,
   4514,
   4435,
   4346,
   4140,
   3923,
   3971,
   3737,
   3568,
   3532,
   3470,
   3362,
   3330,
   3105,
   3123,
   3083};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   63.541,
   63.90691,
   64.06199,
   64.06973,
   62.88178,
   62.69217,
   63,
   62.85022,
   63.22794,
   62.67634,
   62.91333,
   63.09442,
   64.07747,
   62.016,
   63.97674,
   63.57222,
   62.9685,
   63.96123,
   64.80888,
   64.47115,
   65.21339,
   65.65323,
   67.21447,
   67.47978,
   69.38741,
   70.1063,
   71.18856,
   73.71085,
   75.67907,
   77.91715,
   79.50156,
   84.8068,
   88.83225,
   95.28231,
   102.0975,
   111.6974,
   123.8433,
   138.2489,
   156.0958,
   177.9075,
   206.1718,
   237.849,
   276.6665,
   319.4754,
   366.1978,
   413.5534,
   462.2778,
   504.912,
   537.305,
   555.9793,
   559.2153,
   546.2735,
   516.8686,
   477.1508,
   430.2868,
   380.1117,
   331.184,
   286.7303,
   245.9554,
   211.8046,
   182.7737,
   159.2099,
   141.0777,
   126.7055,
   115.7551,
   107.2137,
   101.2706,
   96.97949,
   93.53324,
   92.48521,
   89.44582,
   87.95479,
   87.5639,
   84.77749,
   83.87565,
   82.3387,
   80.82804,
   79.78231,
   77.14825,
   76.18931,
   74.0939,
   72.22035,
   72.08271,
   69.49464,
   68.81991,
   66.68817,
   66.09767,
   65.42609,
   63.84477,
   62.13585,
   62.51785,
   60.63305,
   59.23483,
   58.93274,
   58.40883,
   57.48491,
   57.20832,
   55.22477,
   55.38604,
   55.02702};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   64.541,
   64.90691,
   65.06199,
   65.06973,
   63.88178,
   63.69217,
   64,
   63.85022,
   64.22794,
   63.67634,
   63.91333,
   64.09442,
   65.07747,
   63.016,
   64.97674,
   64.57222,
   63.9685,
   64.96123,
   65.80888,
   65.47115,
   66.21339,
   66.65323,
   68.21447,
   68.47978,
   70.38741,
   71.1063,
   72.18856,
   74.71085,
   76.67907,
   78.91715,
   80.50156,
   85.8068,
   89.83225,
   96.28231,
   103.0975,
   112.6974,
   124.8433,
   139.2489,
   157.0958,
   178.9075,
   207.1718,
   238.849,
   277.6665,
   320.4754,
   367.1978,
   414.5534,
   463.2778,
   505.912,
   538.305,
   556.9793,
   560.2153,
   547.2735,
   517.8686,
   478.1508,
   431.2868,
   381.1117,
   332.184,
   287.7303,
   246.9554,
   212.8046,
   183.7737,
   160.2099,
   142.0777,
   127.7055,
   116.7551,
   108.2137,
   102.2706,
   97.97949,
   94.53324,
   93.48521,
   90.44582,
   88.95479,
   88.5639,
   85.77749,
   84.87565,
   83.3387,
   81.82804,
   80.78231,
   78.14825,
   77.18931,
   75.0939,
   73.22035,
   73.08271,
   70.49464,
   69.81991,
   67.68817,
   67.09767,
   66.42609,
   64.84477,
   63.13585,
   63.51785,
   61.63305,
   60.23483,
   59.93274,
   59.40883,
   58.48491,
   58.20832,
   56.22477,
   56.38604,
   56.02702};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(2725.176);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(344922.5);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_5efa5d0__6 = new TH1D("frame_5efa5d0__6","Plot",100,5179.25,5379.25);
   frame_5efa5d0__6->SetBinContent(1,331565.7);
   frame_5efa5d0__6->SetMinimum(5);
   frame_5efa5d0__6->SetMaximum(5305052);
   frame_5efa5d0__6->SetEntries(2);
   frame_5efa5d0__6->SetDirectory(0);
   frame_5efa5d0__6->SetStats(0);
   frame_5efa5d0__6->SetLineWidth(2);
   frame_5efa5d0__6->SetMarkerStyle(20);
   frame_5efa5d0__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5efa5d0__6->GetXaxis()->SetNdivisions(505);
   frame_5efa5d0__6->GetXaxis()->SetLabelFont(132);
   frame_5efa5d0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__6->GetXaxis()->SetLabelSize(0.06);
   frame_5efa5d0__6->GetXaxis()->SetTitleSize(0.072);
   frame_5efa5d0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__6->GetXaxis()->SetTitleFont(132);
   frame_5efa5d0__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5efa5d0__6->GetYaxis()->SetNdivisions(5000510);
   frame_5efa5d0__6->GetYaxis()->SetLabelFont(132);
   frame_5efa5d0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__6->GetYaxis()->SetLabelSize(0.06);
   frame_5efa5d0__6->GetYaxis()->SetTitleSize(0.072);
   frame_5efa5d0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__6->GetYaxis()->SetTitleFont(132);
   frame_5efa5d0__6->GetZaxis()->SetLabelFont(132);
   frame_5efa5d0__6->GetZaxis()->SetLabelSize(0.06);
   frame_5efa5d0__6->GetZaxis()->SetTitleSize(0.072);
   frame_5efa5d0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5efa5d0__6->GetZaxis()->SetTitleFont(132);
   frame_5efa5d0__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig21_bottom.pdf");
   can_p->SaveAs("Fig21_bottom.png");
   can_p->SaveAs("Fig21_bottom.eps");
}


==> figs/Fig21_top.C <==
void Fig21_top()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Tue Apr 20 17:54:08 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.3581599,5391.596,6.248902);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_58a0430__5 = new TH1D("frame_58a0430__5","Plot",100,5179.25,5379.25);
   frame_58a0430__5->SetBinContent(1,103623.7);
   frame_58a0430__5->SetMinimum(5);
   frame_58a0430__5->SetMaximum(828989.7);
   frame_58a0430__5->SetEntries(2);
   frame_58a0430__5->SetDirectory(0);
   frame_58a0430__5->SetStats(0);
   frame_58a0430__5->SetLineWidth(2);
   frame_58a0430__5->SetMarkerStyle(20);
   frame_58a0430__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_58a0430__5->GetXaxis()->SetNdivisions(505);
   frame_58a0430__5->GetXaxis()->SetLabelFont(132);
   frame_58a0430__5->GetXaxis()->SetLabelOffset(0.01);
   frame_58a0430__5->GetXaxis()->SetLabelSize(0.06);
   frame_58a0430__5->GetXaxis()->SetTitleSize(0.072);
   frame_58a0430__5->GetXaxis()->SetTitleOffset(0.95);
   frame_58a0430__5->GetXaxis()->SetTitleFont(132);
   frame_58a0430__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_58a0430__5->GetYaxis()->SetNdivisions(5000510);
   frame_58a0430__5->GetYaxis()->SetLabelFont(132);
   frame_58a0430__5->GetYaxis()->SetLabelOffset(0.01);
   frame_58a0430__5->GetYaxis()->SetLabelSize(0.06);
   frame_58a0430__5->GetYaxis()->SetTitleSize(0.072);
   frame_58a0430__5->GetYaxis()->SetTitleOffset(0.95);
   frame_58a0430__5->GetYaxis()->SetTitleFont(132);
   frame_58a0430__5->GetZaxis()->SetLabelFont(132);
   frame_58a0430__5->GetZaxis()->SetLabelSize(0.06);
   frame_58a0430__5->GetZaxis()->SetTitleSize(0.072);
   frame_58a0430__5->GetZaxis()->SetTitleOffset(1.2);
   frame_58a0430__5->GetZaxis()->SetTitleFont(132);
   frame_58a0430__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   1131,
   1201,
   1223,
   1175,
   1175,
   1176,
   1136,
   1175,
   1115,
   1142,
   1124,
   1178,
   1168,
   1127,
   1206,
   1131,
   1218,
   1188,
   1180,
   1276,
   1246,
   1320,
   1315,
   1314,
   1335,
   1461,
   1505,
   1655,
   1737,
   1864,
   1983,
   2249,
   2558,
   2875,
   3330,
   4079,
   5069,
   6145,
   7967,
   10570,
   14020,
   18819,
   25450,
   33257,
   43782,
   56200,
   69190,
   82094,
   92008,
   98069,
   97377,
   91617,
   81398,
   68422,
   54967,
   42246,
   31916,
   23970,
   17602,
   13024,
   9737,
   7599,
   5980,
   4745,
   3929,
   3493,
   3137,
   2815,
   2743,
   2608,
   2494,
   2390,
   2346,
   2247,
   2064,
   1984,
   1903,
   1870,
   1856,
   1701,
   1648,
   1575,
   1606,
   1473,
   1453,
   1383,
   1309,
   1325,
   1249,
   1187,
   1128,
   1172,
   1102,
   1032,
   946,
   991,
   996,
   895,
   917,
   926};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   33.13406,
   34.15905,
   34.47499,
   33.78192,
   33.78192,
   33.7965,
   33.20831,
   33.78192,
   32.89536,
   33.29719,
   33.02984,
   33.82565,
   33.67967,
   33.07454,
   34.23111,
   33.13406,
   34.40344,
   33.971,
   33.85477,
   35.22464,
   34.80227,
   35.83524,
   35.76638,
   35.75259,
   36.04107,
   37.7263,
   38.29755,
   40.18476,
   41.18033,
   42.67696,
   44.0337,
   46.92626,
   50.07915,
   53.12136,
   57.20832,
   63.36901,
   70.69867,
   77.89164,
   88.75945,
   102.3117,
   117.9071,
   136.6833,
   159.0313,
   181.8657,
   208.7421,
   236.5659,
   262.5404,
   286.0209,
   302.8286,
   312.6601,
   311.5533,
   302.1834,
   284.8038,
   261.0765,
   233.951,
   205.0389,
   178.1512,
   154.3233,
   132.1735,
   113.6238,
   98.17751,
   86.67368,
   76.83208,
   68.38578,
   62.18373,
   58.60372,
   55.51116,
   52.55893,
   51.87604,
   50.57103,
   49.44247,
   48.39018,
   47.9381,
   46.90517,
   44.93402,
   44.04492,
   43.12625,
   42.74639,
   42.58422,
   40.74621,
   40.09865,
   39.18942,
   39.57805,
   37.88294,
   37.62152,
   36.69207,
   35.68356,
   35.90398,
   34.84473,
   33.95649,
   33.08943,
   33.73814,
   32.70015,
   31.62865,
   30.26118,
   30.98412,
   31.06343,
   29.42073,
   29.78614,
   29.93436};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   34.13406,
   35.15905,
   35.47499,
   34.78192,
   34.78192,
   34.7965,
   34.20831,
   34.78192,
   33.89536,
   34.29719,
   34.02984,
   34.82565,
   34.67967,
   34.07454,
   35.23111,
   34.13406,
   35.40344,
   34.971,
   34.85477,
   36.22464,
   35.80227,
   36.83524,
   36.76638,
   36.75259,
   37.04107,
   38.7263,
   39.29755,
   41.18476,
   42.18033,
   43.67696,
   45.0337,
   47.92626,
   51.07915,
   54.12136,
   58.20832,
   64.36901,
   71.69867,
   78.89164,
   89.75945,
   103.3117,
   118.9071,
   137.6833,
   160.0313,
   182.8657,
   209.7421,
   237.5659,
   263.5404,
   287.0209,
   303.8286,
   313.6601,
   312.5533,
   303.1834,
   285.8038,
   262.0765,
   234.951,
   206.0389,
   179.1512,
   155.3233,
   133.1735,
   114.6238,
   99.17751,
   87.67368,
   77.83208,
   69.38578,
   63.18373,
   59.60372,
   56.51116,
   53.55893,
   52.87604,
   51.57103,
   50.44247,
   49.39018,
   48.9381,
   47.90517,
   45.93402,
   45.04492,
   44.12625,
   43.74639,
   43.58422,
   41.74621,
   41.09865,
   40.18942,
   40.57805,
   38.88294,
   38.62152,
   37.69207,
   36.68356,
   36.90398,
   35.84473,
   34.95649,
   34.08943,
   34.73814,
   33.70015,
   32.62865,
   31.26118,
   31.98412,
   32.06343,
   30.42073,
   30.78614,
   30.93436};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(779.0213);
   Graph_Graph_Graph_data300130033005->SetMaximum(108134.4);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   1108.22,
   1108.22,
   1099.276,
   1090.404,
   1081.604,
   1072.875,
   1064.216,
   1055.627,
   1047.108,
   1038.657,
   1030.275,
   1021.96,
   1013.712,
   1005.531,
   997.4155,
   989.3657,
   981.381,
   973.4607,
   965.6043,
   957.8114,
   950.0813,
   942.4136,
   934.8078,
   927.2634,
   919.7798,
   912.3567,
   904.9935,
   897.6897,
   890.4448,
   883.2584,
   876.13,
   869.0592,
   862.0454,
   855.0882,
   848.1871,
   841.3418,
   834.5517,
   827.8164,
   821.1355,
   814.5084,
   807.9349,
   801.4144,
   794.9465,
   788.5309,
   782.167,
   775.8545,
   769.5929,
   763.3818,
   757.2209,
   751.1097,
   745.0478,
   739.0349,
   733.0705,
   727.1542,
   721.2856,
   715.4645,
   709.6903,
   703.9627,
   698.2813,
   692.6458,
   687.0557,
   681.5108,
   676.0106,
   670.5548,
   665.1431,
   659.775,
   654.4503,
   649.1685,
   643.9293,
   638.7325,
   633.5775,
   628.4642,
   623.3921,
   618.361,
   613.3705,
   608.4202,
   603.51,
   598.6393,
   593.8079,
   589.0156,
   584.2619,
   579.5466,
   574.8693,
   570.2298,
   565.6277,
   561.0628,
   556.5347,
   552.0431,
   547.5878,
   543.1685,
   538.7848,
   534.4365,
   530.1233,
   525.8449,
   521.6011,
   517.3915,
   513.2158,
   509.0739,
   504.9654,
   500.89,
   496.8476,
   492.8377,
   492.8377,
   492.8377,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(1219.042);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[136] = {
   0,
   62.70704,
   62.70704,
   66.63485,
   70.90166,
   75.5451,
   80.60797,
   86.13908,
   92.19423,
   98.83745,
   106.1424,
   114.1943,
   123.0917,
   132.9495,
   143.9017,
   156.1058,
   169.7473,
   185.0457,
   202.2624,
   221.7101,
   243.7651,
   268.8829,
   297.6182,
   330.6517,
   368.8246,
   413.1847,
   465.0484,
   526.0849,
   598.4321,
   684.8585,
   788.9919,
   915.6491,
   1071.318,
   1264.88,
   1508.709,
   1820.395,
   2225.51,
   2762.205,
   3489.091,
   4499.357,
   5947.254,
   6912.197,
   8090.312,
   9481.977,
   11116.01,
   13030.17,
   15265.51,
   17865.43,
   20874.01,
   24333.53,
   28280.92,
   32743.01,
   37730.53,
   43231.1,
   49201.61,
   55560.82,
   62183.44,
   75485.41,
   81693.74,
   84569.65,
   87246.63,
   89690.36,
   91868.06,
   93749.42,
   95307.4,
   96518.99,
   97365.94,
   97835.3,
   97919.82,
   97618.19,
   96935.09,
   95881,
   94471.93,
   92728.87,
   90677.19,
   88345.88,
   85766.74,
   80001.09,
   73658.63,
   60302.54,
   53738.67,
   47478.15,
   41633.42,
   36274.31,
   31434.51,
   27119.15,
   23312.27,
   19983.68,
   17094.49,
   14601.61,
   12460.95,
   10629.63,
   9067.451,
   7737.68,
   5647.51,
   4172.991,
   3150.989,
   2424.51,
   1896.493,
   1505.161,
   1210.084,
   984.1395,
   808.7296,
   670.8492,
   561.2411,
   473.21,
   401.8422,
   343.4835,
   295.3827,
   255.4453,
   222.0598,
   193.9747,
   170.209,
   149.9876,
   132.6933,
   117.8307,
   104.9999,
   93.87556,
   84.19188,
   75.73007,
   68.30923,
   61.77904,
   56.0139,
   50.90847,
   46.37397,
   42.33528,
   38.72856,
   35.4994,
   32.60124,
   29.99406,
   27.64342,
   25.51953,
   23.59657,
   23.59657,
   23.59657,
   0};
   graph = new TGraph(136,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(107711.8);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   5.448722,
   5.448722,
   5.469754,
   5.533937,
   5.640173,
   5.786545,
   5.970503,
   6.188981,
   6.438528,
   6.715435,
   7.015834,
   7.335767,
   7.671214,
   8.018085,
   8.372197,
   8.729254,
   9.08488,
   9.434721,
   9.774633,
   10.10097,
   10.41091,
   10.70279,
   10.9764,
   11.23306,
   11.47559,
   11.70804,
   11.9353,
   12.1626,
   12.39498,
   12.63695,
   12.89221,
   13.16363,
   13.45331,
   13.76287,
   14.09382,
   14.44794,
   14.8278,
   15.23724,
   15.68188,
   16.16954,
   16.7104,
   17.31685,
   18.00278,
   18.78214,
   19.66727,
   20.66786,
   21.7923,
   23.05316,
   24.47686,
   26.1146,
   28.04991,
   30.40069,
   33.32148,
   37.01794,
   41.77651,
   47.98661,
   56.12116,
   66.70174,
   80.39875,
   98.43461,
   123.1487,
   139.0556,
   157.8895,
   179.9436,
   205.4047,
   234.4814,
   267.5224,
   304.9106,
   346.7101,
   392.4017,
   441.0881,
   492.1699,
   545.9814,
   603.4482,
   664.1903,
   724.9276,
   781.6087,
   832.9815,
   880.0662,
   970.5427,
   1064.955,
   1084.869,
   1102.063,
   1116.415,
   1128.375,
   1146.85,
   1162.219,
   1177.959,
   1190.287,
   1192.832,
   1192.955,
   1189.019,
   1180.628,
   1172.493,
   1161.344,
   1135.845,
   1126.061,
   1119.703,
   1107.076,
   1091.163,
   1068.419,
   1023.467,
   1001.749,
   976.9953,
   920.1926,
   870.3748,
   847.0682,
   827.2347,
   791.2603,
   745.1967,
   728.8418,
   717.7018,
   705.4487,
   688.4406,
   647.9829,
   610.3812,
   580.6562,
   555.5718,
   530.4686,
   500.7058,
   473.9165,
   453.4502,
   433.1863,
   410.7665,
   392.1519,
   379.9249,
   374.8201,
   374.8201,
   374.8201,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(1312.251);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[136] = {
   0,
   1176.376,
   1176.376,
   1171.381,
   1166.84,
   1162.789,
   1159.269,
   1156.326,
   1154.011,
   1152.384,
   1151.515,
   1151.485,
   1152.387,
   1154.333,
   1157.45,
   1161.893,
   1167.842,
   1175.512,
   1185.158,
   1197.089,
   1211.677,
   1229.375,
   1250.735,
   1276.436,
   1307.321,
   1344.44,
   1389.113,
   1443.014,
   1508.284,
   1587.698,
   1684.887,
   1804.671,
   1953.541,
   2140.379,
   2377.56,
   2682.676,
   3081.3,
   3611.584,
   4332.144,
   5336.174,
   6777.932,
   7739.844,
   8914.957,
   10303.65,
   11934.74,
   13845.99,
   16078.46,
   18675.54,
   21681.32,
   25138.08,
   29082.75,
   33542.16,
   38527.05,
   44025.03,
   49993,
   56349.7,
   62969.87,
   76267.11,
   82473.16,
   85347.96,
   88023.86,
   90466.51,
   92643.17,
   94523.51,
   96080.5,
   97291.12,
   98137.14,
   98605.6,
   98689.26,
   98386.8,
   97702.91,
   96648.09,
   95238.32,
   93494.62,
   91442.35,
   89110.52,
   86530.92,
   80764.55,
   74421.7,
   61065.99,
   54503.02,
   48243.96,
   42401.31,
   37044.98,
   32208.74,
   27897.83,
   24096.49,
   20774.76,
   17894.1,
   15411.82,
   13284.28,
   11469.03,
   9926.15,
   8619.095,
   6585.588,
   5184.844,
   4251.852,
   3624.942,
   3209.852,
   2930.699,
   2728.883,
   2588.26,
   2502.148,
   2422.617,
   2341.821,
   2276.868,
   2199.281,
   2108.338,
   2013.725,
   1956.329,
   1879.494,
   1801.704,
   1726.751,
   1645.05,
   1573.298,
   1510.693,
   1457.323,
   1395.607,
   1353.937,
   1311.759,
   1259.461,
   1210.945,
   1171.107,
   1136.604,
   1102.688,
   1064.642,
   1030.037,
   1002.165,
   974.8614,
   945.7259,
   920.6854,
   902.2919,
   891.2544,
   891.2544,
   891.2544,
   0};
   graph = new TGraph(136,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(108558.2);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   1131,
   1201,
   1223,
   1175,
   1175,
   1176,
   1136,
   1175,
   1115,
   1142,
   1124,
   1178,
   1168,
   1127,
   1206,
   1131,
   1218,
   1188,
   1180,
   1276,
   1246,
   1320,
   1315,
   1314,
   1335,
   1461,
   1505,
   1655,
   1737,
   1864,
   1983,
   2249,
   2558,
   2875,
   3330,
   4079,
   5069,
   6145,
   7967,
   10570,
   14020,
   18819,
   25450,
   33257,
   43782,
   56200,
   69190,
   82094,
   92008,
   98069,
   97377,
   91617,
   81398,
   68422,
   54967,
   42246,
   31916,
   23970,
   17602,
   13024,
   9737,
   7599,
   5980,
   4745,
   3929,
   3493,
   3137,
   2815,
   2743,
   2608,
   2494,
   2390,
   2346,
   2247,
   2064,
   1984,
   1903,
   1870,
   1856,
   1701,
   1648,
   1575,
   1606,
   1473,
   1453,
   1383,
   1309,
   1325,
   1249,
   1187,
   1128,
   1172,
   1102,
   1032,
   946,
   991,
   996,
   895,
   917,
   926};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   33.13406,
   34.15905,
   34.47499,
   33.78192,
   33.78192,
   33.7965,
   33.20831,
   33.78192,
   32.89536,
   33.29719,
   33.02984,
   33.82565,
   33.67967,
   33.07454,
   34.23111,
   33.13406,
   34.40344,
   33.971,
   33.85477,
   35.22464,
   34.80227,
   35.83524,
   35.76638,
   35.75259,
   36.04107,
   37.7263,
   38.29755,
   40.18476,
   41.18033,
   42.67696,
   44.0337,
   46.92626,
   50.07915,
   53.12136,
   57.20832,
   63.36901,
   70.69867,
   77.89164,
   88.75945,
   102.3117,
   117.9071,
   136.6833,
   159.0313,
   181.8657,
   208.7421,
   236.5659,
   262.5404,
   286.0209,
   302.8286,
   312.6601,
   311.5533,
   302.1834,
   284.8038,
   261.0765,
   233.951,
   205.0389,
   178.1512,
   154.3233,
   132.1735,
   113.6238,
   98.17751,
   86.67368,
   76.83208,
   68.38578,
   62.18373,
   58.60372,
   55.51116,
   52.55893,
   51.87604,
   50.57103,
   49.44247,
   48.39018,
   47.9381,
   46.90517,
   44.93402,
   44.04492,
   43.12625,
   42.74639,
   42.58422,
   40.74621,
   40.09865,
   39.18942,
   39.57805,
   37.88294,
   37.62152,
   36.69207,
   35.68356,
   35.90398,
   34.84473,
   33.95649,
   33.08943,
   33.73814,
   32.70015,
   31.62865,
   30.26118,
   30.98412,
   31.06343,
   29.42073,
   29.78614,
   29.93436};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   34.13406,
   35.15905,
   35.47499,
   34.78192,
   34.78192,
   34.7965,
   34.20831,
   34.78192,
   33.89536,
   34.29719,
   34.02984,
   34.82565,
   34.67967,
   34.07454,
   35.23111,
   34.13406,
   35.40344,
   34.971,
   34.85477,
   36.22464,
   35.80227,
   36.83524,
   36.76638,
   36.75259,
   37.04107,
   38.7263,
   39.29755,
   41.18476,
   42.18033,
   43.67696,
   45.0337,
   47.92626,
   51.07915,
   54.12136,
   58.20832,
   64.36901,
   71.69867,
   78.89164,
   89.75945,
   103.3117,
   118.9071,
   137.6833,
   160.0313,
   182.8657,
   209.7421,
   237.5659,
   263.5404,
   287.0209,
   303.8286,
   313.6601,
   312.5533,
   303.1834,
   285.8038,
   262.0765,
   234.951,
   206.0389,
   179.1512,
   155.3233,
   133.1735,
   114.6238,
   99.17751,
   87.67368,
   77.83208,
   69.38578,
   63.18373,
   59.60372,
   56.51116,
   53.55893,
   52.87604,
   51.57103,
   50.44247,
   49.39018,
   48.9381,
   47.90517,
   45.93402,
   45.04492,
   44.12625,
   43.74639,
   43.58422,
   41.74621,
   41.09865,
   40.18942,
   40.57805,
   38.88294,
   38.62152,
   37.69207,
   36.68356,
   36.90398,
   35.84473,
   34.95649,
   34.08943,
   34.73814,
   33.70015,
   32.62865,
   31.26118,
   31.98412,
   32.06343,
   30.42073,
   30.78614,
   30.93436};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(779.0213);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(108134.4);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_58a0430__6 = new TH1D("frame_58a0430__6","Plot",100,5179.25,5379.25);
   frame_58a0430__6->SetBinContent(1,103623.7);
   frame_58a0430__6->SetMinimum(5);
   frame_58a0430__6->SetMaximum(828989.7);
   frame_58a0430__6->SetEntries(2);
   frame_58a0430__6->SetDirectory(0);
   frame_58a0430__6->SetStats(0);
   frame_58a0430__6->SetLineWidth(2);
   frame_58a0430__6->SetMarkerStyle(20);
   frame_58a0430__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_58a0430__6->GetXaxis()->SetNdivisions(505);
   frame_58a0430__6->GetXaxis()->SetLabelFont(132);
   frame_58a0430__6->GetXaxis()->SetLabelOffset(0.01);
   frame_58a0430__6->GetXaxis()->SetLabelSize(0.06);
   frame_58a0430__6->GetXaxis()->SetTitleSize(0.072);
   frame_58a0430__6->GetXaxis()->SetTitleOffset(0.95);
   frame_58a0430__6->GetXaxis()->SetTitleFont(132);
   frame_58a0430__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_58a0430__6->GetYaxis()->SetNdivisions(5000510);
   frame_58a0430__6->GetYaxis()->SetLabelFont(132);
   frame_58a0430__6->GetYaxis()->SetLabelOffset(0.01);
   frame_58a0430__6->GetYaxis()->SetLabelSize(0.06);
   frame_58a0430__6->GetYaxis()->SetTitleSize(0.072);
   frame_58a0430__6->GetYaxis()->SetTitleOffset(0.95);
   frame_58a0430__6->GetYaxis()->SetTitleFont(132);
   frame_58a0430__6->GetZaxis()->SetLabelFont(132);
   frame_58a0430__6->GetZaxis()->SetLabelSize(0.06);
   frame_58a0430__6->GetZaxis()->SetTitleSize(0.072);
   frame_58a0430__6->GetZaxis()->SetTitleOffset(1.2);
   frame_58a0430__6->GetZaxis()->SetTitleFont(132);
   frame_58a0430__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig21_top.pdf");
   can_p->SaveAs("Fig21_top.png");
   can_p->SaveAs("Fig21_top.eps");
}


==> figs/Fig22.C <==
void Fig22()
{
//=========Macro generated from canvas: canv_nopull_RunAll_BDTbinAll/canvas for BDT bin RunAll_BDTbinAll
//=========  (Mon Apr 19 23:44:04 2021) by ROOT version 6.18/04
   TCanvas *canv_nopull_RunAll_BDTbinAll = new TCanvas("canv_nopull_RunAll_BDTbinAll", "canvas for BDT bin RunAll_BDTbinAll",0,0,700,500);
   gStyle->SetOptTitle(0);
   canv_nopull_RunAll_BDTbinAll->SetHighLightColor(2);
   canv_nopull_RunAll_BDTbinAll->Range(4709.877,-15.02747,6067.901,50.76924);
   canv_nopull_RunAll_BDTbinAll->SetFillColor(0);
   canv_nopull_RunAll_BDTbinAll->SetBorderMode(0);
   canv_nopull_RunAll_BDTbinAll->SetBorderSize(2);
   canv_nopull_RunAll_BDTbinAll->SetTickx(1);
   canv_nopull_RunAll_BDTbinAll->SetTicky(1);
   canv_nopull_RunAll_BDTbinAll->SetLeftMargin(0.14);
   canv_nopull_RunAll_BDTbinAll->SetRightMargin(0.05);
   canv_nopull_RunAll_BDTbinAll->SetTopMargin(0.05);
   canv_nopull_RunAll_BDTbinAll->SetBottomMargin(0.16);
   canv_nopull_RunAll_BDTbinAll->SetFrameLineWidth(2);
   canv_nopull_RunAll_BDTbinAll->SetFrameBorderMode(0);
   canv_nopull_RunAll_BDTbinAll->SetFrameLineWidth(2);
   canv_nopull_RunAll_BDTbinAll->SetFrameBorderMode(0);
   
   TH1D *frame_7057090__41 = new TH1D("frame_7057090__41","RunAll_BDTbinAll",40,4900,6000);
   frame_7057090__41->SetBinContent(1,47.47941);
   frame_7057090__41->SetMinimum(-4.5);
   frame_7057090__41->SetMaximum(47.47941);
   frame_7057090__41->SetEntries(1);
   frame_7057090__41->SetDirectory(0);
   frame_7057090__41->SetStats(0);
   frame_7057090__41->SetLineWidth(2);
   frame_7057090__41->SetMarkerStyle(20);
   frame_7057090__41->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_7057090__41->GetXaxis()->SetNdivisions(505);
   frame_7057090__41->GetXaxis()->SetLabelFont(132);
   frame_7057090__41->GetXaxis()->SetLabelOffset(0.01);
   frame_7057090__41->GetXaxis()->SetLabelSize(0.06);
   frame_7057090__41->GetXaxis()->SetTitleSize(0.06);
   frame_7057090__41->GetXaxis()->SetTitleOffset(1.1);
   frame_7057090__41->GetXaxis()->SetTitleFont(132);
   frame_7057090__41->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_7057090__41->GetYaxis()->SetLabelFont(132);
   frame_7057090__41->GetYaxis()->SetLabelOffset(0.01);
   frame_7057090__41->GetYaxis()->SetLabelSize(0.06);
   frame_7057090__41->GetYaxis()->SetTitleSize(0.06);
   frame_7057090__41->GetYaxis()->SetTitleOffset(0.8);
   frame_7057090__41->GetYaxis()->SetTitleFont(132);
   frame_7057090__41->GetZaxis()->SetLabelFont(132);
   frame_7057090__41->GetZaxis()->SetLabelSize(0.06);
   frame_7057090__41->GetZaxis()->SetTitleSize(0.072);
   frame_7057090__41->GetZaxis()->SetTitleOffset(1.2);
   frame_7057090__41->GetZaxis()->SetTitleFont(132);
   frame_7057090__41->Draw("FUNC");
   
   Double_t data_fx3031[40] = {
   4913.75,
   4941.25,
   4968.75,
   4996.25,
   5023.75,
   5051.25,
   5078.75,
   5106.25,
   5133.75,
   5161.25,
   5188.75,
   5216.25,
   5243.75,
   5271.25,
   5298.75,
   5326.25,
   5353.75,
   5381.25,
   5408.75,
   5436.25,
   5463.75,
   5491.25,
   5518.75,
   5546.25,
   5573.75,
   5601.25,
   5628.75,
   5656.25,
   5683.75,
   5711.25,
   5738.75,
   5766.25,
   5793.75,
   5821.25,
   5848.75,
   5876.25,
   5903.75,
   5931.25,
   5958.75,
   5986.25};
   Double_t data_fy3031[40] = {
   28,
   38,
   28,
   12,
   19,
   19,
   6,
   7,
   8,
   6,
   7,
   5,
   9,
   10,
   8,
   13,
   18,
   25,
   5,
   4,
   4,
   5,
   -100,
   1,
   2,
   3,
   1,
   2,
   -100,
   -100,
   1,
   2,
   1,
   3,
   4,
   1,
   1,
   2,
   1,
   2};
   Double_t data_felx3031[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fely3031[40] = {
   5.259711,
   6.137163,
   5.259711,
   3.415266,
   4.320219,
   4.320219,
   2.379931,
   2.58147,
   2.768386,
   2.379931,
   2.58147,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   3.558662,
   4.202887,
   4.966335,
   2.159691,
   1.914339,
   1.914339,
   2.159691,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_fehx3031[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fehy3031[40] = {
   6.354446,
   7.218484,
   6.354446,
   4.559819,
   5.435196,
   5.435196,
   3.583642,
   3.770281,
   3.945142,
   3.583642,
   3.770281,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   4.697573,
   5.321007,
   6.066589,
   3.382473,
   3.162753,
   3.162753,
   3.382473,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3031,data_fy3031,data_felx3031,data_fehx3031,data_fely3031,data_fehy3031);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_merged_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3031 = new TH1F("Graph_data3031","Histogram of ds_merged_plot__mass",100,4790,6110);
   Graph_data3031->SetMinimum(-114.5218);
   Graph_data3031->SetMaximum(59.74033);
   Graph_data3031->SetDirectory(0);
   Graph_data3031->SetStats(0);
   Graph_data3031->SetLineWidth(2);
   Graph_data3031->SetMarkerStyle(20);
   Graph_data3031->GetXaxis()->SetNdivisions(505);
   Graph_data3031->GetXaxis()->SetLabelFont(132);
   Graph_data3031->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3031->GetXaxis()->SetLabelSize(0.06);
   Graph_data3031->GetXaxis()->SetTitleSize(0.072);
   Graph_data3031->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3031->GetXaxis()->SetTitleFont(132);
   Graph_data3031->GetYaxis()->SetLabelFont(132);
   Graph_data3031->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3031->GetYaxis()->SetLabelSize(0.06);
   Graph_data3031->GetYaxis()->SetTitleSize(0.072);
   Graph_data3031->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3031->GetYaxis()->SetTitleFont(132);
   Graph_data3031->GetZaxis()->SetLabelFont(132);
   Graph_data3031->GetZaxis()->SetLabelSize(0.06);
   Graph_data3031->GetZaxis()->SetTitleSize(0.072);
   Graph_data3031->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3031->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3031);
   
   grae->Draw("p");
   
   Double_t B0s_mumugamma_fx151[54] = {
   4900,
   4906.875,
   4913.75,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5243.75,
   5257.5,
   5271.25,
   5285,
   5312.5,
   5340,
   5353.75,
   5360.625,
   5367.5,
   5374.375,
   5381.25,
   5388.125,
   5395,
   5408.75,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   5986.25,
   5993.125,
   6000,
   6000};
   Double_t B0s_mumugamma_fy151[54] = {
   -2.472709,
   -2.46695,
   -2.453489,
   -2.416632,
   -2.332844,
   -2.244787,
   -2.152661,
   -2.055943,
   -1.953984,
   -1.845983,
   -1.730929,
   -1.607532,
   -1.474132,
   -1.32858,
   -1.168133,
   -1.081306,
   -0.9895086,
   -0.8924038,
   -0.7899091,
   -0.5710951,
   -0.3437316,
   -0.2347901,
   -0.1848728,
   -0.1399077,
   -0.1012102,
   -0.06963293,
   -0.04535453,
   -0.0278543,
   -0.008689562,
   -0.002068655,
   -4.921588e-05,
   -3.480364e-07,
   -7.053065e-10,
   -3.999509e-13,
   -1.133332e-16,
   -1.226963e-16,
   -1.100171e-16,
   -2.914803e-16,
   -1.748808e-16,
   -2.589517e-16,
   -1.468299e-16,
   -2.023553e-16,
   -2.248389e-16,
   -9.483772e-17,
   -1.520416e-16,
   -1.427887e-15,
   -8.182642e-12,
   -1.331865e-08,
   -6.034533e-06,
   -0.0007740421,
   -0.005501386,
   -0.01308289,
   -0.02745529,
   -0.02745529};
   TGraph *graph = new TGraph(54,B0s_mumugamma_fx151,B0s_mumugamma_fy151);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6600ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumugamma151 = new TH1F("Graph_B0s_mumugamma151","Projection of Merged pdf",100,4790,6110);
   Graph_B0s_mumugamma151->SetMinimum(-2.71998);
   Graph_B0s_mumugamma151->SetMaximum(0.2472709);
   Graph_B0s_mumugamma151->SetDirectory(0);
   Graph_B0s_mumugamma151->SetStats(0);
   Graph_B0s_mumugamma151->SetLineWidth(2);
   Graph_B0s_mumugamma151->SetMarkerStyle(20);
   Graph_B0s_mumugamma151->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumugamma151->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma151->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma151->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma151->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma151->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma151->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma151->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma151->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumugamma151->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma151->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma151->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumugamma151->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumugamma151->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumugamma151->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumugamma151->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumugamma151->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumugamma151->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumugamma151);
   
   graph->Draw("l");
   
   Double_t Graph0_fx152[108] = {
   4900,
   4906.875,
   4913.75,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5243.75,
   5257.5,
   5271.25,
   5285,
   5312.5,
   5340,
   5353.75,
   5360.625,
   5367.5,
   5374.375,
   5381.25,
   5388.125,
   5395,
   5408.75,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   5986.25,
   5993.125,
   6000,
   6000,
   6000,
   6000,
   5993.125,
   5986.25,
   5972.5,
   5945,
   5917.5,
   5890,
   5862.5,
   5835,
   5807.5,
   5780,
   5752.5,
   5725,
   5697.5,
   5670,
   5642.5,
   5615,
   5587.5,
   5560,
   5532.5,
   5505,
   5477.5,
   5450,
   5422.5,
   5408.75,
   5395,
   5388.125,
   5381.25,
   5374.375,
   5367.5,
   5360.625,
   5353.75,
   5340,
   5312.5,
   5285,
   5271.25,
   5257.5,
   5243.75,
   5230,
   5202.5,
   5175,
   5147.5,
   5120,
   5092.5,
   5065,
   5037.5,
   5010,
   4982.5,
   4955,
   4927.5,
   4913.75,
   4906.875,
   4900};
   Double_t Graph0_fy152[108] = {
   -0.9429386,
   -0.9407424,
   -0.9356093,
   -0.9215544,
   -0.8896029,
   -0.8560234,
   -0.8208922,
   -0.7840096,
   -0.745129,
   -0.7039441,
   -0.6600695,
   -0.6130136,
   -0.5621431,
   -0.5066386,
   -0.4454539,
   -0.4123433,
   -0.3773375,
   -0.3403078,
   -0.3012226,
   -0.2177804,
   -0.131078,
   -0.08953445,
   -0.07049909,
   -0.05335215,
   -0.03859532,
   -0.0265537,
   -0.01729542,
   -0.01062191,
   -0.003313663,
   -0.0007888573,
   -1.87679e-05,
   -1.327196e-07,
   -2.689604e-10,
   -1.525166e-13,
   -4.321829e-17,
   -4.678879e-17,
   -4.195374e-17,
   -1.111526e-16,
   -6.668873e-17,
   -9.874821e-17,
   -5.599187e-17,
   -7.716583e-17,
   -8.573967e-17,
   -3.616526e-17,
   -5.797928e-17,
   -5.44508e-16,
   -3.120355e-12,
   -5.078913e-09,
   -2.301199e-06,
   -0.0002951719,
   -0.002097889,
   -0.004989007,
   -0.01046975,
   -0.01046975,
   -0.04444083,
   -0.04444083,
   -0.02117677,
   -0.008904883,
   -0.001252912,
   -9.767867e-06,
   -2.155839e-08,
   -1.324493e-11,
   -2.311266e-15,
   -2.461039e-16,
   -1.535102e-16,
   -3.63938e-16,
   -3.275448e-16,
   -2.376679e-16,
   -4.191553e-16,
   -2.830728e-16,
   -4.71808e-16,
   -1.780805e-16,
   -1.986038e-16,
   -1.834481e-16,
   -6.473853e-13,
   -1.141653e-09,
   -5.633532e-07,
   -7.966387e-05,
   -0.003348452,
   -0.01406546,
   -0.04508669,
   -0.07341363,
   -0.1127122,
   -0.1638251,
   -0.2264632,
   -0.2992466,
   -0.3800457,
   -0.5563851,
   -0.9244097,
   -1.278596,
   -1.4445,
   -1.60168,
   -1.750268,
   -1.890812,
   -2.150522,
   -2.386121,
   -2.602051,
   -2.801788,
   -2.988022,
   -3.162839,
   -3.327875,
   -3.48443,
   -3.633551,
   -3.776086,
   -3.91171,
   -3.971368,
   -3.993157,
   -4.002479};
   graph = new TGraph(108,Graph0_fx152,Graph0_fy152);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = 1232;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph0152 = new TH1F("Graph_Graph0152","Graph",108,4790,6110);
   Graph_Graph0152->SetMinimum(-4.402727);
   Graph_Graph0152->SetMaximum(0.4002479);
   Graph_Graph0152->SetDirectory(0);
   Graph_Graph0152->SetStats(0);
   Graph_Graph0152->SetLineWidth(2);
   Graph_Graph0152->SetMarkerStyle(20);
   Graph_Graph0152->GetXaxis()->SetNdivisions(505);
   Graph_Graph0152->GetXaxis()->SetLabelFont(132);
   Graph_Graph0152->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph0152->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph0152->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph0152->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph0152->GetXaxis()->SetTitleFont(132);
   Graph_Graph0152->GetYaxis()->SetLabelFont(132);
   Graph_Graph0152->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph0152->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph0152->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph0152->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph0152->GetYaxis()->SetTitleFont(132);
   Graph_Graph0152->GetZaxis()->SetLabelFont(132);
   Graph_Graph0152->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph0152->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph0152->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph0152->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph0152);
   
   graph->Draw("f");
   
   TH1D *frame_7057090__42 = new TH1D("frame_7057090__42","RunAll_BDTbinAll",40,4900,6000);
   frame_7057090__42->SetBinContent(1,47.47941);
   frame_7057090__42->SetMinimum(-4.5);
   frame_7057090__42->SetMaximum(47.47941);
   frame_7057090__42->SetEntries(1);
   frame_7057090__42->SetDirectory(0);
   frame_7057090__42->SetStats(0);
   frame_7057090__42->SetLineWidth(2);
   frame_7057090__42->SetMarkerStyle(20);
   frame_7057090__42->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_7057090__42->GetXaxis()->SetNdivisions(505);
   frame_7057090__42->GetXaxis()->SetLabelFont(132);
   frame_7057090__42->GetXaxis()->SetLabelOffset(0.01);
   frame_7057090__42->GetXaxis()->SetLabelSize(0.06);
   frame_7057090__42->GetXaxis()->SetTitleSize(0.06);
   frame_7057090__42->GetXaxis()->SetTitleOffset(1.1);
   frame_7057090__42->GetXaxis()->SetTitleFont(132);
   frame_7057090__42->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_7057090__42->GetYaxis()->SetLabelFont(132);
   frame_7057090__42->GetYaxis()->SetLabelOffset(0.01);
   frame_7057090__42->GetYaxis()->SetLabelSize(0.06);
   frame_7057090__42->GetYaxis()->SetTitleSize(0.06);
   frame_7057090__42->GetYaxis()->SetTitleOffset(0.8);
   frame_7057090__42->GetYaxis()->SetTitleFont(132);
   frame_7057090__42->GetZaxis()->SetLabelFont(132);
   frame_7057090__42->GetZaxis()->SetLabelSize(0.06);
   frame_7057090__42->GetZaxis()->SetTitleSize(0.072);
   frame_7057090__42->GetZaxis()->SetTitleOffset(1.2);
   frame_7057090__42->GetZaxis()->SetTitleFont(132);
   frame_7057090__42->Draw("AXISSAME");
   
   TH1D *frame_3c64dd0__43 = new TH1D("frame_3c64dd0__43","RunAll_BDTbinAll",40,4900,6000);
   frame_3c64dd0__43->SetBinContent(1,47.47941);
   frame_3c64dd0__43->SetMinimum(-4.5);
   frame_3c64dd0__43->SetMaximum(47.47941);
   frame_3c64dd0__43->SetEntries(1);
   frame_3c64dd0__43->SetDirectory(0);
   frame_3c64dd0__43->SetStats(0);
   frame_3c64dd0__43->SetLineWidth(2);
   frame_3c64dd0__43->SetMarkerStyle(20);
   frame_3c64dd0__43->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3c64dd0__43->GetXaxis()->SetNdivisions(505);
   frame_3c64dd0__43->GetXaxis()->SetLabelFont(132);
   frame_3c64dd0__43->GetXaxis()->SetLabelOffset(0.01);
   frame_3c64dd0__43->GetXaxis()->SetLabelSize(0.06);
   frame_3c64dd0__43->GetXaxis()->SetTitleSize(0.06);
   frame_3c64dd0__43->GetXaxis()->SetTitleOffset(1.1);
   frame_3c64dd0__43->GetXaxis()->SetTitleFont(132);
   frame_3c64dd0__43->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_3c64dd0__43->GetYaxis()->SetLabelFont(132);
   frame_3c64dd0__43->GetYaxis()->SetLabelOffset(0.01);
   frame_3c64dd0__43->GetYaxis()->SetLabelSize(0.06);
   frame_3c64dd0__43->GetYaxis()->SetTitleSize(0.06);
   frame_3c64dd0__43->GetYaxis()->SetTitleOffset(0.8);
   frame_3c64dd0__43->GetYaxis()->SetTitleFont(132);
   frame_3c64dd0__43->GetZaxis()->SetLabelFont(132);
   frame_3c64dd0__43->GetZaxis()->SetLabelSize(0.06);
   frame_3c64dd0__43->GetZaxis()->SetTitleSize(0.072);
   frame_3c64dd0__43->GetZaxis()->SetTitleOffset(1.2);
   frame_3c64dd0__43->GetZaxis()->SetTitleFont(132);
   frame_3c64dd0__43->Draw("FUNCSAME");
   
   Double_t B0_mumu_fx153[196] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5188.75,
   5202.5,
   5209.375,
   5216.25,
   5223.125,
   5226.562,
   5230,
   5233.438,
   5235.156,
   5236.875,
   5238.594,
   5240.312,
   5242.031,
   5243.75,
   5245.469,
   5247.188,
   5248.906,
   5250.625,
   5254.062,
   5257.5,
   5260.938,
   5264.375,
   5266.094,
   5267.812,
   5269.531,
   5271.25,
   5272.969,
   5274.688,
   5276.406,
   5278.125,
   5279.844,
   5281.562,
   5283.281,
   5285,
   5286.719,
   5288.438,
   5290.156,
   5291.875,
   5293.594,
   5295.312,
   5297.031,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5314.219,
   5315.938,
   5317.656,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5353.75,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000,
   6000,
   6000,
   5972.5,
   5945,
   5917.5,
   5890,
   5862.5,
   5835,
   5807.5,
   5780,
   5752.5,
   5725,
   5697.5,
   5670,
   5642.5,
   5615,
   5587.5,
   5560,
   5532.5,
   5505,
   5477.5,
   5450,
   5422.5,
   5395,
   5367.5,
   5353.75,
   5346.875,
   5343.438,
   5340,
   5336.562,
   5333.125,
   5331.406,
   5329.688,
   5327.969,
   5326.25,
   5324.531,
   5322.812,
   5321.094,
   5319.375,
   5317.656,
   5315.938,
   5314.219,
   5312.5,
   5309.062,
   5305.625,
   5298.75,
   5297.031,
   5295.312,
   5293.594,
   5291.875,
   5290.156,
   5288.438,
   5286.719,
   5285,
   5283.281,
   5281.562,
   5279.844,
   5278.125,
   5276.406,
   5274.688,
   5272.969,
   5271.25,
   5269.531,
   5267.812,
   5266.094,
   5264.375,
   5260.938,
   5257.5,
   5254.062,
   5250.625,
   5248.906,
   5247.188,
   5245.469,
   5243.75,
   5242.031,
   5240.312,
   5238.594,
   5236.875,
   5235.156,
   5233.438,
   5230,
   5226.562,
   5223.125,
   5216.25,
   5209.375,
   5202.5,
   5188.75,
   5175,
   5147.5,
   5120,
   5092.5,
   5065,
   5037.5,
   5010,
   4982.5,
   4955,
   4927.5,
   4900};
   Double_t B0_mumu_fy153[196] = {
   0.01215828,
   0.01383965,
   0.01593167,
   0.01858655,
   0.02203646,
   0.0266508,
   0.033049,
   0.0423402,
   0.05668771,
   0.08082952,
   0.1270339,
   0.1685002,
   0.2368022,
   0.2892998,
   0.3632038,
   0.4726319,
   0.5485955,
   0.6461318,
   0.7746792,
   0.8550555,
   0.9496782,
   1.062291,
   1.197994,
   1.361604,
   1.545778,
   1.749253,
   1.969268,
   2.204056,
   2.452478,
   2.983724,
   3.54614,
   4.117083,
   4.669331,
   4.92916,
   5.173068,
   5.397347,
   5.598473,
   5.773193,
   5.918618,
   6.032299,
   6.112294,
   6.15723,
   6.166335,
   6.139467,
   6.07711,
   5.980367,
   5.850921,
   5.690992,
   5.503269,
   5.290836,
   5.05709,
   4.805647,
   4.540253,
   3.413582,
   2.85892,
   2.339778,
   2.09851,
   1.871337,
   1.659207,
   1.462717,
   1.282136,
   1.117444,
   0.9683647,
   0.8344008,
   0.7151112,
   0.6136855,
   0.5298314,
   0.4602671,
   0.3552407,
   0.2835159,
   0.2320473,
   0.1940887,
   0.1421176,
   0.08659903,
   0.04279908,
   0.02585908,
   0.0174635,
   0.01266007,
   0.009640196,
   0.007610483,
   0.006176506,
   0.005123443,
   0.004325835,
   0.003706258,
   0.00321474,
   0.002817813,
   0.002492346,
   0.002221925,
   0.001994627,
   0.001801616,
   0.001636226,
   0.00149335,
   0.001369019,
   0.001260108,
   0.00116413,
   0.001079084,
   0.001003344,
   0.001003344,
   0.0001914232,
   0.0001914232,
   0.0002059232,
   0.0002222089,
   0.0002405924,
   0.0002614586,
   0.0002852856,
   0.0003126747,
   0.0003443895,
   0.0003814134,
   0.0004250299,
   0.0004769413,
   0.0005394457,
   0.000615709,
   0.0007101944,
   0.0008293648,
   0.0009828768,
   0.001185705,
   0.001462141,
   0.001853826,
   0.002437335,
   0.003366985,
   0.004995403,
   0.008291285,
   0.01685307,
   0.0277514,
   0.03797441,
   0.04562253,
   0.05557032,
   0.06965921,
   0.09022606,
   0.1040533,
   0.1201565,
   0.1399285,
   0.1635329,
   0.1902521,
   0.2200257,
   0.252947,
   0.2890692,
   0.3283936,
   0.3708616,
   0.4163489,
   0.4646598,
   0.5685922,
   0.6795733,
   0.9047165,
   0.9576855,
   1.007846,
   1.054456,
   1.096798,
   1.134203,
   1.166062,
   1.191844,
   1.211115,
   1.223542,
   1.228911,
   1.227124,
   1.218212,
   1.202325,
   1.179733,
   1.150817,
   1.11606,
   1.076029,
   1.031366,
   0.9827652,
   0.9309597,
   0.8207419,
   0.7066391,
   0.5940933,
   0.4876642,
   0.4378624,
   0.3907797,
   0.3466534,
   0.3058634,
   0.2689754,
   0.2365983,
   0.2099852,
   0.1878604,
   0.1692392,
   0.1534004,
   0.1280308,
   0.1087514,
   0.09371916,
   0.07204014,
   0.05738344,
   0.04696512,
   0.03340285,
   0.02516609,
   0.01598769,
   0.01119372,
   0.008346487,
   0.006504107,
   0.005236471,
   0.00432307,
   0.003640787,
   0.00311621,
   0.002703224,
   0.0023716};
   graph = new TGraph(196,B0_mumu_fx153,B0_mumu_fy153);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#99ff99");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu153 = new TH1F("Graph_B0_mumu153","",196,4790,6110);
   Graph_B0_mumu153->SetMinimum(0.0001722809);
   Graph_B0_mumu153->SetMaximum(6.78295);
   Graph_B0_mumu153->SetDirectory(0);
   Graph_B0_mumu153->SetStats(0);
   Graph_B0_mumu153->SetLineWidth(2);
   Graph_B0_mumu153->SetMarkerStyle(20);
   Graph_B0_mumu153->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu153->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu153->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu153->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu153->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu153->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu153->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu153->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu153->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu153->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu153->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu153->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu153->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu153->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu153->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu153->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu153->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu153->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu153);
   
   graph->Draw("f");
   
   Double_t B0s_mumu_fx154[198] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5271.25,
   5285,
   5291.875,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5334.844,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5350.312,
   5352.031,
   5353.75,
   5355.469,
   5357.188,
   5358.906,
   5360.625,
   5362.344,
   5364.062,
   5365.781,
   5367.5,
   5369.219,
   5370.938,
   5372.656,
   5374.375,
   5376.094,
   5377.812,
   5379.531,
   5381.25,
   5382.969,
   5384.688,
   5388.125,
   5395,
   5398.438,
   5401.875,
   5403.594,
   5405.312,
   5407.031,
   5408.75,
   5410.469,
   5412.188,
   5413.906,
   5415.625,
   5417.344,
   5419.062,
   5422.5,
   5425.938,
   5429.375,
   5436.25,
   5443.125,
   5450,
   5463.75,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000,
   6000,
   6000,
   5972.5,
   5945,
   5917.5,
   5890,
   5862.5,
   5835,
   5807.5,
   5780,
   5752.5,
   5725,
   5697.5,
   5670,
   5642.5,
   5615,
   5587.5,
   5560,
   5532.5,
   5505,
   5477.5,
   5463.75,
   5450,
   5443.125,
   5436.25,
   5429.375,
   5425.938,
   5422.5,
   5419.062,
   5417.344,
   5415.625,
   5413.906,
   5412.188,
   5410.469,
   5408.75,
   5407.031,
   5405.312,
   5403.594,
   5401.875,
   5398.438,
   5395,
   5388.125,
   5384.688,
   5382.969,
   5381.25,
   5379.531,
   5377.812,
   5376.094,
   5374.375,
   5372.656,
   5370.938,
   5369.219,
   5367.5,
   5365.781,
   5364.062,
   5362.344,
   5360.625,
   5358.906,
   5357.188,
   5355.469,
   5353.75,
   5352.031,
   5350.312,
   5346.875,
   5343.438,
   5340,
   5336.562,
   5334.844,
   5333.125,
   5331.406,
   5329.688,
   5327.969,
   5326.25,
   5324.531,
   5322.812,
   5321.094,
   5319.375,
   5315.938,
   5312.5,
   5309.062,
   5305.625,
   5298.75,
   5291.875,
   5285,
   5271.25,
   5257.5,
   5230,
   5202.5,
   5175,
   5147.5,
   5120,
   5092.5,
   5065,
   5037.5,
   5010,
   4982.5,
   4955,
   4927.5,
   4900};
   Double_t B0s_mumu_fy154[198] = {
   0.04086528,
   0.04527804,
   0.05052107,
   0.05682682,
   0.06451761,
   0.07405167,
   0.08609963,
   0.1016774,
   0.1223886,
   0.1508954,
   0.1919063,
   0.254456,
   0.3578944,
   0.5506932,
   0.7189525,
   0.9879932,
   1.188887,
   1.464186,
   1.857786,
   2.122361,
   2.452835,
   2.874135,
   3.42464,
   3.763074,
   4.166242,
   4.63911,
   5.204788,
   5.887674,
   6.671564,
   7.534224,
   8.477262,
   9.487066,
   10.55943,
   12.86825,
   15.34085,
   17.88482,
   20.39126,
   21.59083,
   22.73269,
   23.80038,
   24.77791,
   25.65016,
   26.40325,
   27.02493,
   27.50495,
   27.83526,
   28.01034,
   28.02727,
   27.88584,
   27.58858,
   27.14066,
   26.54971,
   25.82565,
   24.9804,
   24.02752,
   22.98185,
   21.85918,
   19.448,
   14.40566,
   11.99708,
   9.776405,
   8.754095,
   7.796627,
   6.906734,
   6.08577,
   5.333855,
   4.650024,
   4.032387,
   3.4769,
   2.987465,
   2.580252,
   1.959007,
   1.533618,
   1.238313,
   0.8627414,
   0.6397319,
   0.4955213,
   0.3252042,
   0.2314578,
   0.1360781,
   0.09043342,
   0.06487177,
   0.04903241,
   0.03849701,
   0.03111221,
   0.02572228,
   0.02165989,
   0.01851693,
   0.01603192,
   0.01403079,
   0.01239389,
   0.01103667,
   0.009897938,
   0.008932515,
   0.008106414,
   0.007393658,
   0.006774105,
   0.006231935,
   0.006231935,
   0.004268313,
   0.004268313,
   0.004642922,
   0.005071312,
   0.005564529,
   0.00613665,
   0.006805848,
   0.007595924,
   0.008538559,
   0.009676698,
   0.01106978,
   0.01280205,
   0.01499627,
   0.0178372,
   0.0216139,
   0.02680026,
   0.03421958,
   0.04541188,
   0.06355236,
   0.09613401,
   0.1647856,
   0.2327978,
   0.357267,
   0.4632513,
   0.6277096,
   0.9049052,
   1.122046,
   1.432513,
   1.884246,
   2.177474,
   2.535057,
   2.955206,
   3.42737,
   3.951707,
   4.529622,
   5.161742,
   5.847791,
   6.58648,
   7.375409,
   9.088421,
   10.9433,
   14.80979,
   16.6491,
   17.50318,
   18.29728,
   19.0197,
   19.65951,
   20.20674,
   20.65272,
   20.99025,
   21.21381,
   21.31971,
   21.30618,
   21.17341,
   20.92356,
   20.56071,
   20.0907,
   19.52106,
   18.86073,
   18.11987,
   17.30961,
   16.44177,
   15.52855,
   13.61522,
   11.66426,
   9.764348,
   7.983297,
   7.154677,
   6.373909,
   5.645279,
   4.979938,
   4.3812,
   3.87664,
   3.460357,
   3.111001,
   2.817872,
   2.560781,
   2.150677,
   1.835973,
   1.588655,
   1.390396,
   1.095093,
   0.8883509,
   0.7374243,
   0.5352979,
   0.4089557,
   0.2643907,
   0.1870265,
   0.1403753,
   0.1098767,
   0.08873823,
   0.07342412,
   0.0619377,
   0.05307801,
   0.04608533,
   0.04045889,
   0.03585706,
   0.03203989,
   0.02883459};
   graph = new TGraph(198,B0s_mumu_fx154,B0s_mumu_fy154);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff9999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu154 = new TH1F("Graph_B0s_mumu154","",198,4790,6110);
   Graph_B0s_mumu154->SetMinimum(0.003841482);
   Graph_B0s_mumu154->SetMaximum(30.82957);
   Graph_B0s_mumu154->SetDirectory(0);
   Graph_B0s_mumu154->SetStats(0);
   Graph_B0s_mumu154->SetLineWidth(2);
   Graph_B0s_mumu154->SetMarkerStyle(20);
   Graph_B0s_mumu154->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu154->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu154->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu154->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu154->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu154->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu154->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu154->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu154->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu154->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu154->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu154->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu154->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu154->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu154->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu154->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu154->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu154->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu154);
   
   graph->Draw("f");
   
   Double_t data_fx3032[40] = {
   4913.75,
   4941.25,
   4968.75,
   4996.25,
   5023.75,
   5051.25,
   5078.75,
   5106.25,
   5133.75,
   5161.25,
   5188.75,
   5216.25,
   5243.75,
   5271.25,
   5298.75,
   5326.25,
   5353.75,
   5381.25,
   5408.75,
   5436.25,
   5463.75,
   5491.25,
   5518.75,
   5546.25,
   5573.75,
   5601.25,
   5628.75,
   5656.25,
   5683.75,
   5711.25,
   5738.75,
   5766.25,
   5793.75,
   5821.25,
   5848.75,
   5876.25,
   5903.75,
   5931.25,
   5958.75,
   5986.25};
   Double_t data_fy3032[40] = {
   28,
   38,
   28,
   12,
   19,
   19,
   6,
   7,
   8,
   6,
   7,
   5,
   9,
   10,
   8,
   13,
   18,
   25,
   5,
   4,
   4,
   5,
   -100,
   1,
   2,
   3,
   1,
   2,
   -100,
   -100,
   1,
   2,
   1,
   3,
   4,
   1,
   1,
   2,
   1,
   2};
   Double_t data_felx3032[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fely3032[40] = {
   5.259711,
   6.137163,
   5.259711,
   3.415266,
   4.320219,
   4.320219,
   2.379931,
   2.58147,
   2.768386,
   2.379931,
   2.58147,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   3.558662,
   4.202887,
   4.966335,
   2.159691,
   1.914339,
   1.914339,
   2.159691,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_fehx3032[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_fehy3032[40] = {
   6.354446,
   7.218484,
   6.354446,
   4.559819,
   5.435196,
   5.435196,
   3.583642,
   3.770281,
   3.945142,
   3.583642,
   3.770281,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   4.697573,
   5.321007,
   6.066589,
   3.382473,
   3.162753,
   3.162753,
   3.382473,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(40,data_fx3032,data_fy3032,data_felx3032,data_fehx3032,data_fely3032,data_fehy3032);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_merged_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data3032 = new TH1F("Graph_data3032","Histogram of ds_merged_plot__mass",100,4790,6110);
   Graph_data3032->SetMinimum(-114.5218);
   Graph_data3032->SetMaximum(59.74033);
   Graph_data3032->SetDirectory(0);
   Graph_data3032->SetStats(0);
   Graph_data3032->SetLineWidth(2);
   Graph_data3032->SetMarkerStyle(20);
   Graph_data3032->GetXaxis()->SetNdivisions(505);
   Graph_data3032->GetXaxis()->SetLabelFont(132);
   Graph_data3032->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3032->GetXaxis()->SetLabelSize(0.06);
   Graph_data3032->GetXaxis()->SetTitleSize(0.072);
   Graph_data3032->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3032->GetXaxis()->SetTitleFont(132);
   Graph_data3032->GetYaxis()->SetLabelFont(132);
   Graph_data3032->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3032->GetYaxis()->SetLabelSize(0.06);
   Graph_data3032->GetYaxis()->SetTitleSize(0.072);
   Graph_data3032->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3032->GetYaxis()->SetTitleFont(132);
   Graph_data3032->GetZaxis()->SetLabelFont(132);
   Graph_data3032->GetZaxis()->SetLabelSize(0.06);
   Graph_data3032->GetZaxis()->SetTitleSize(0.072);
   Graph_data3032->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3032->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3032);
   
   grae->Draw("p");
   
   Double_t Total_fx155[118] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4941.25,
   4955,
   4982.5,
   4996.25,
   5010,
   5037.5,
   5065,
   5092.5,
   5106.25,
   5120,
   5133.75,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5209.375,
   5216.25,
   5223.125,
   5230,
   5236.875,
   5243.75,
   5257.5,
   5264.375,
   5267.812,
   5271.25,
   5274.688,
   5278.125,
   5281.562,
   5285,
   5288.438,
   5291.875,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5334.844,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5350.312,
   5353.75,
   5355.469,
   5357.188,
   5358.906,
   5360.625,
   5362.344,
   5364.062,
   5365.781,
   5367.5,
   5369.219,
   5370.938,
   5372.656,
   5374.375,
   5376.094,
   5377.812,
   5379.531,
   5381.25,
   5382.969,
   5384.688,
   5388.125,
   5395,
   5398.438,
   5401.875,
   5403.594,
   5405.312,
   5407.031,
   5408.75,
   5410.469,
   5412.188,
   5413.906,
   5415.625,
   5417.344,
   5419.062,
   5422.5,
   5425.938,
   5429.375,
   5436.25,
   5443.125,
   5450,
   5463.75,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Total_fy155[118] = {
   26.99334,
   26.93515,
   26.78139,
   26.54618,
   26.24625,
   25.48838,
   24.53561,
   22.34908,
   21.16452,
   19.81864,
   16.97564,
   14.14844,
   11.34199,
   10.08085,
   8.989541,
   8.090075,
   7.378501,
   6.848309,
   6.488713,
   6.269625,
   6.206919,
   6.266918,
   6.40449,
   6.617621,
   6.894954,
   7.236341,
   7.700137,
   8.862648,
   9.385498,
   9.584611,
   9.722213,
   9.786002,
   9.767459,
   9.663448,
   9.477125,
   9.218195,
   8.902452,
   8.187448,
   7.531689,
   7.292989,
   7.150144,
   7.13323,
   7.279622,
   7.429926,
   7.643051,
   7.931674,
   8.31168,
   8.805875,
   9.410631,
   10.10071,
   10.87274,
   11.71293,
   12.61623,
   14.58417,
   16.71011,
   18.90892,
   21.07868,
   23.1063,
   24.03043,
   24.87586,
   25.62937,
   26.27882,
   26.8135,
   27.22447,
   27.50462,
   27.64919,
   27.65544,
   27.52318,
   27.25447,
   26.85366,
   26.32732,
   25.68391,
   24.93372,
   24.08842,
   23.16092,
   22.16488,
   20.02415,
   15.53748,
   13.38887,
   11.40466,
   10.49019,
   9.633164,
   8.836164,
   8.100511,
   7.426435,
   6.813137,
   6.258994,
   5.761915,
   5.329137,
   4.969659,
   4.41472,
   4.028505,
   3.754227,
   3.392642,
   3.165136,
   3.007786,
   2.800253,
   2.664181,
   2.481911,
   2.350911,
   2.242796,
   2.14765,
   2.061234,
   1.981506,
   1.907424,
   1.838378,
   1.773893,
   1.713499,
   1.656701,
   1.603011,
   1.551995,
   1.503299,
   1.456654,
   1.411865,
   1.368774,
   1.326353,
   1.254202,
   1.254202};
   graph = new TGraph(118,Total_fx155,Total_fy155);
   graph->SetName("Total");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Total155 = new TH1F("Graph_Total155","Projection of Merged pdf",118,4790,6110);
   Graph_Total155->SetMinimum(1.128782);
   Graph_Total155->SetMaximum(30.29556);
   Graph_Total155->SetDirectory(0);
   Graph_Total155->SetStats(0);
   Graph_Total155->SetLineWidth(2);
   Graph_Total155->SetMarkerStyle(20);
   Graph_Total155->GetXaxis()->SetNdivisions(505);
   Graph_Total155->GetXaxis()->SetLabelFont(132);
   Graph_Total155->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total155->GetXaxis()->SetLabelSize(0.06);
   Graph_Total155->GetXaxis()->SetTitleSize(0.072);
   Graph_Total155->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total155->GetXaxis()->SetTitleFont(132);
   Graph_Total155->GetYaxis()->SetLabelFont(132);
   Graph_Total155->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total155->GetYaxis()->SetLabelSize(0.06);
   Graph_Total155->GetYaxis()->SetTitleSize(0.072);
   Graph_Total155->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total155->GetYaxis()->SetTitleFont(132);
   Graph_Total155->GetZaxis()->SetLabelFont(132);
   Graph_Total155->GetZaxis()->SetLabelSize(0.06);
   Graph_Total155->GetZaxis()->SetTitleSize(0.072);
   Graph_Total155->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total155->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total155);
   
   graph->Draw("l");
   
   Double_t B0s_mumu_fx156[99] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5271.25,
   5285,
   5291.875,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5334.844,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5350.312,
   5352.031,
   5353.75,
   5355.469,
   5357.188,
   5358.906,
   5360.625,
   5362.344,
   5364.062,
   5365.781,
   5367.5,
   5369.219,
   5370.938,
   5372.656,
   5374.375,
   5376.094,
   5377.812,
   5379.531,
   5381.25,
   5382.969,
   5384.688,
   5388.125,
   5395,
   5398.438,
   5401.875,
   5403.594,
   5405.312,
   5407.031,
   5408.75,
   5410.469,
   5412.188,
   5413.906,
   5415.625,
   5417.344,
   5419.062,
   5422.5,
   5425.938,
   5429.375,
   5436.25,
   5443.125,
   5450,
   5463.75,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0s_mumu_fy156[99] = {
   0.03484994,
   0.03865897,
   0.04318907,
   0.04864286,
   0.05530147,
   0.06356484,
   0.07401867,
   0.08755076,
   0.1055634,
   0.1303861,
   0.1661408,
   0.2207413,
   0.3111425,
   0.4798245,
   0.6271252,
   0.8627087,
   1.038619,
   1.27964,
   1.624091,
   1.855508,
   2.144404,
   2.512406,
   2.99271,
   3.290473,
   3.638621,
   4.049733,
   4.540714,
   5.134437,
   5.825751,
   6.589752,
   7.425586,
   8.320871,
   9.271363,
   11.3163,
   13.50255,
   15.75002,
   17.9599,
   19.0163,
   20.02115,
   20.96013,
   21.81932,
   22.58561,
   23.24697,
   23.79282,
   24.21425,
   24.50434,
   24.65826,
   24.67349,
   24.54983,
   24.28942,
   23.89669,
   23.37822,
   22.74258,
   22.00005,
   21.1624,
   20.24251,
   19.25414,
   17.1289,
   12.67448,
   10.54275,
   8.575907,
   7.670288,
   6.822209,
   6.034238,
   5.307696,
   4.642781,
   4.038697,
   3.493797,
   3.005978,
   2.582469,
   2.232249,
   1.69576,
   1.327832,
   1.071609,
   0.7452255,
   0.5514916,
   0.4263941,
   0.279001,
   0.1981217,
   0.116106,
   0.07699289,
   0.05514183,
   0.04162599,
   0.03264863,
   0.02636306,
   0.02177974,
   0.01832808,
   0.01565949,
   0.01355085,
   0.01185374,
   0.01046623,
   0.009316296,
   0.008351893,
   0.007534583,
   0.006835472,
   0.006232485,
   0.005708514,
   0.005250124,
   0.005250124};
   graph = new TGraph(99,B0s_mumu_fx156,B0s_mumu_fy156);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_mumu156 = new TH1F("Graph_B0s_mumu156","Projection of Merged pdf",100,4790,6110);
   Graph_B0s_mumu156->SetMinimum(0.004725112);
   Graph_B0s_mumu156->SetMaximum(27.14031);
   Graph_B0s_mumu156->SetDirectory(0);
   Graph_B0s_mumu156->SetStats(0);
   Graph_B0s_mumu156->SetLineWidth(2);
   Graph_B0s_mumu156->SetMarkerStyle(20);
   Graph_B0s_mumu156->GetXaxis()->SetNdivisions(505);
   Graph_B0s_mumu156->GetXaxis()->SetLabelFont(132);
   Graph_B0s_mumu156->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu156->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu156->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu156->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu156->GetXaxis()->SetTitleFont(132);
   Graph_B0s_mumu156->GetYaxis()->SetLabelFont(132);
   Graph_B0s_mumu156->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_mumu156->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu156->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu156->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_mumu156->GetYaxis()->SetTitleFont(132);
   Graph_B0s_mumu156->GetZaxis()->SetLabelFont(132);
   Graph_B0s_mumu156->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_mumu156->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_mumu156->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_mumu156->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_mumu156);
   
   graph->Draw("l");
   
   Double_t B0_mumu_fx157[98] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5188.75,
   5202.5,
   5209.375,
   5216.25,
   5223.125,
   5226.562,
   5230,
   5233.438,
   5235.156,
   5236.875,
   5238.594,
   5240.312,
   5242.031,
   5243.75,
   5245.469,
   5247.188,
   5248.906,
   5250.625,
   5254.062,
   5257.5,
   5260.938,
   5264.375,
   5266.094,
   5267.812,
   5269.531,
   5271.25,
   5272.969,
   5274.688,
   5276.406,
   5278.125,
   5279.844,
   5281.562,
   5283.281,
   5285,
   5286.719,
   5288.438,
   5290.156,
   5291.875,
   5293.594,
   5295.312,
   5297.031,
   5298.75,
   5305.625,
   5309.062,
   5312.5,
   5314.219,
   5315.938,
   5317.656,
   5319.375,
   5321.094,
   5322.812,
   5324.531,
   5326.25,
   5327.969,
   5329.688,
   5331.406,
   5333.125,
   5336.562,
   5340,
   5343.438,
   5346.875,
   5353.75,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0_mumu_fy157[98] = {
   0.007264941,
   0.008271438,
   0.009523938,
   0.01111367,
   0.01317976,
   0.01594364,
   0.01977655,
   0.02534334,
   0.03394072,
   0.0484086,
   0.07610002,
   0.1009515,
   0.1418836,
   0.1733416,
   0.217622,
   0.2831755,
   0.3286735,
   0.3870813,
   0.4640398,
   0.5121473,
   0.5687693,
   0.6361379,
   0.7172964,
   0.8152899,
   0.9258207,
   1.047953,
   1.180024,
   1.320959,
   1.470071,
   1.788909,
   2.12639,
   2.468912,
   2.800145,
   2.955963,
   3.102217,
   3.236688,
   3.357266,
   3.462005,
   3.549176,
   3.617312,
   3.665253,
   3.692177,
   3.697623,
   3.681505,
   3.644113,
   3.586106,
   3.508491,
   3.412598,
   3.300034,
   3.172646,
   3.032468,
   2.881666,
   2.722485,
   2.046578,
   1.713756,
   1.402219,
   1.25743,
   1.121099,
   0.9938005,
   0.875893,
   0.7675415,
   0.668735,
   0.5793084,
   0.4989669,
   0.4275198,
   0.366921,
   0.3169424,
   0.2752466,
   0.21245,
   0.1695431,
   0.1388349,
   0.1160316,
   0.08493452,
   0.05172605,
   0.02554518,
   0.01542724,
   0.01041524,
   0.007548701,
   0.005747011,
   0.004536312,
   0.003681106,
   0.00305316,
   0.0025776,
   0.002208226,
   0.001915224,
   0.001678629,
   0.001484644,
   0.001323478,
   0.00118802,
   0.001073003,
   0.0009744503,
   0.000889318,
   0.0008152389,
   0.0007503504,
   0.0006931695,
   0.0006425035,
   0.0005973835,
   0.0005973835};
   graph = new TGraph(98,B0_mumu_fx157,B0_mumu_fy157);
   graph->SetName("#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_mumu157 = new TH1F("Graph_B0_mumu157","Projection of Merged pdf",100,4790,6110);
   Graph_B0_mumu157->SetMinimum(0.0005376451);
   Graph_B0_mumu157->SetMaximum(4.067325);
   Graph_B0_mumu157->SetDirectory(0);
   Graph_B0_mumu157->SetStats(0);
   Graph_B0_mumu157->SetLineWidth(2);
   Graph_B0_mumu157->SetMarkerStyle(20);
   Graph_B0_mumu157->GetXaxis()->SetNdivisions(505);
   Graph_B0_mumu157->GetXaxis()->SetLabelFont(132);
   Graph_B0_mumu157->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu157->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_mumu157->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_mumu157->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu157->GetXaxis()->SetTitleFont(132);
   Graph_B0_mumu157->GetYaxis()->SetLabelFont(132);
   Graph_B0_mumu157->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_mumu157->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_mumu157->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_mumu157->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_mumu157->GetYaxis()->SetTitleFont(132);
   Graph_B0_mumu157->GetZaxis()->SetLabelFont(132);
   Graph_B0_mumu157->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_mumu157->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_mumu157->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_mumu157->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_mumu157);
   
   graph->Draw("l");
   
   Double_t B_hh_fx158[91] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5106.25,
   5113.125,
   5120,
   5126.875,
   5133.75,
   5140.625,
   5147.5,
   5154.375,
   5161.25,
   5168.125,
   5175,
   5188.75,
   5195.625,
   5199.062,
   5202.5,
   5205.938,
   5209.375,
   5212.812,
   5216.25,
   5230,
   5233.438,
   5236.875,
   5240.312,
   5243.75,
   5247.188,
   5248.906,
   5250.625,
   5252.344,
   5254.062,
   5255.781,
   5257.5,
   5260.938,
   5264.375,
   5267.812,
   5271.25,
   5274.688,
   5278.125,
   5281.562,
   5285,
   5291.875,
   5295.312,
   5298.75,
   5302.188,
   5305.625,
   5309.062,
   5312.5,
   5315.938,
   5319.375,
   5322.812,
   5326.25,
   5329.688,
   5333.125,
   5340,
   5346.875,
   5353.75,
   5360.625,
   5367.5,
   5374.375,
   5381.25,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B_hh_fy158[91] = {
   0.1954288,
   0.2852681,
   0.3756198,
   0.4609826,
   0.5426748,
   0.6207707,
   0.68957,
   0.7582483,
   0.8103879,
   0.8455144,
   0.8877825,
   0.9374132,
   0.9943533,
   1.058695,
   1.131345,
   1.214117,
   1.309009,
   1.416428,
   1.534284,
   1.788811,
   1.928727,
   2.006046,
   2.09079,
   2.184767,
   2.289309,
   2.405034,
   2.531278,
   3.087203,
   3.217181,
   3.333371,
   3.430873,
   3.505643,
   3.554757,
   3.569203,
   3.576214,
   3.576588,
   3.56904,
   3.554872,
   3.533207,
   3.469524,
   3.379496,
   3.265119,
   3.128909,
   2.974047,
   2.803882,
   2.6221,
   2.432694,
   2.047955,
   1.86108,
   1.683137,
   1.517134,
   1.365266,
   1.22875,
   1.107838,
   1.001947,
   0.9098583,
   0.8299622,
   0.7605922,
   0.6998895,
   0.6462968,
   0.5555318,
   0.4810956,
   0.4192415,
   0.3682001,
   0.3268687,
   0.2941491,
   0.2686484,
   0.2328345,
   0.1879451,
   0.157127,
   0.1371561,
   0.1225335,
   0.1089754,
   0.09539187,
   0.08193745,
   0.06896948,
   0.05686463,
   0.04598692,
   0.0366095,
   0.02884547,
   0.022634,
   0.01777938,
   0.01401935,
   0.01109283,
   0.008784671,
   0.006940176,
   0.005456802,
   0.004266527,
   0.003319694,
   0.002575079,
   0.002575079};
   graph = new TGraph(91,B_hh_fx158,B_hh_fy158);
   graph->SetName("#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_hh158 = new TH1F("Graph_B_hh158","Projection of Merged pdf",100,4790,6110);
   Graph_B_hh158->SetMinimum(0.002317571);
   Graph_B_hh158->SetMaximum(3.933989);
   Graph_B_hh158->SetDirectory(0);
   Graph_B_hh158->SetStats(0);
   Graph_B_hh158->SetLineWidth(2);
   Graph_B_hh158->SetMarkerStyle(20);
   Graph_B_hh158->GetXaxis()->SetNdivisions(505);
   Graph_B_hh158->GetXaxis()->SetLabelFont(132);
   Graph_B_hh158->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_hh158->GetXaxis()->SetLabelSize(0.06);
   Graph_B_hh158->GetXaxis()->SetTitleSize(0.072);
   Graph_B_hh158->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_hh158->GetXaxis()->SetTitleFont(132);
   Graph_B_hh158->GetYaxis()->SetLabelFont(132);
   Graph_B_hh158->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_hh158->GetYaxis()->SetLabelSize(0.06);
   Graph_B_hh158->GetYaxis()->SetTitleSize(0.072);
   Graph_B_hh158->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_hh158->GetYaxis()->SetTitleFont(132);
   Graph_B_hh158->GetZaxis()->SetLabelFont(132);
   Graph_B_hh158->GetZaxis()->SetLabelSize(0.06);
   Graph_B_hh158->GetZaxis()->SetTitleSize(0.072);
   Graph_B_hh158->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_hh158->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_hh158);
   
   graph->Draw("l");
   
   Double_t B0_pimunu_fx159[56] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4934.375,
   4941.25,
   4955,
   4982.5,
   4996.25,
   5010,
   5037.5,
   5051.25,
   5065,
   5078.75,
   5092.5,
   5106.25,
   5120,
   5133.75,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5216.25,
   5230,
   5243.75,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0_pimunu_fy159[56] = {
   16.02657,
   15.98116,
   15.84842,
   15.63676,
   15.35894,
   15.03033,
   14.66755,
   13.89593,
   12.3406,
   11.5289,
   10.65889,
   8.815133,
   7.913838,
   7.057251,
   6.250395,
   5.493536,
   4.788395,
   4.137942,
   3.544185,
   3.006803,
   2.524,
   2.093837,
   1.715047,
   1.386756,
   1.107656,
   0.8753386,
   0.6859639,
   0.5345898,
   0.3232298,
   0.1979055,
   0.1245806,
   0.08106085,
   0.05440482,
   0.03747213,
   0.02636668,
   0.01890836,
   0.01381359,
   0.01028361,
   0.007801711,
   0.006027929,
   0.0047377,
   0.003782414,
   0.003063094,
   0.002512999,
   0.002086382,
   0.001751338,
   0.001485236,
   0.001271756,
   0.001098932,
   0.00095783,
   0.0008416594,
   0.0007451755,
   0.0006642749,
   0.0005957236,
   0.0005369665,
   0.0005369665};
   graph = new TGraph(56,B0_pimunu_fx159,B0_pimunu_fy159);
   graph->SetName("#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0_pimunu159 = new TH1F("Graph_B0_pimunu159","Projection of Merged pdf",100,4790,6110);
   Graph_B0_pimunu159->SetMinimum(0.0004832699);
   Graph_B0_pimunu159->SetMaximum(17.62917);
   Graph_B0_pimunu159->SetDirectory(0);
   Graph_B0_pimunu159->SetStats(0);
   Graph_B0_pimunu159->SetLineWidth(2);
   Graph_B0_pimunu159->SetMarkerStyle(20);
   Graph_B0_pimunu159->GetXaxis()->SetNdivisions(505);
   Graph_B0_pimunu159->GetXaxis()->SetLabelFont(132);
   Graph_B0_pimunu159->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu159->GetXaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu159->GetXaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu159->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu159->GetXaxis()->SetTitleFont(132);
   Graph_B0_pimunu159->GetYaxis()->SetLabelFont(132);
   Graph_B0_pimunu159->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0_pimunu159->GetYaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu159->GetYaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu159->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0_pimunu159->GetYaxis()->SetTitleFont(132);
   Graph_B0_pimunu159->GetZaxis()->SetLabelFont(132);
   Graph_B0_pimunu159->GetZaxis()->SetLabelSize(0.06);
   Graph_B0_pimunu159->GetZaxis()->SetTitleSize(0.072);
   Graph_B0_pimunu159->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0_pimunu159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0_pimunu159);
   
   graph->Draw("l");
   
   Double_t B0s_Kmunu_fx160[53] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4941.25,
   4955,
   4968.75,
   4982.5,
   4996.25,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5216.25,
   5230,
   5243.75,
   5257.5,
   5271.25,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B0s_Kmunu_fy160[53] = {
   2.985874,
   2.981614,
   2.969083,
   2.948839,
   2.921717,
   2.850844,
   2.764383,
   2.667909,
   2.564003,
   2.453239,
   2.335797,
   2.08398,
   1.81801,
   1.545302,
   1.270274,
   1.004007,
   0.8801466,
   0.7656218,
   0.6619497,
   0.5697397,
   0.4888004,
   0.4184021,
   0.3575262,
   0.3050929,
   0.260057,
   0.2214872,
   0.1605106,
   0.1166101,
   0.08537726,
   0.06331395,
   0.04773201,
   0.03665497,
   0.028684,
   0.02285352,
   0.01850582,
   0.01519575,
   0.01262288,
   0.01058432,
   0.008942253,
   0.007601784,
   0.006496143,
   0.005577012,
   0.004808345,
   0.004162455,
   0.003617545,
   0.003156134,
   0.002764016,
   0.002429556,
   0.002143178,
   0.001896986,
   0.001684465,
   0.001500236,
   0.001500236};
   graph = new TGraph(53,B0s_Kmunu_fx160,B0s_Kmunu_fy160);
   graph->SetName("#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B0s_Kmunu160 = new TH1F("Graph_B0s_Kmunu160","Projection of Merged pdf",100,4790,6110);
   Graph_B0s_Kmunu160->SetMinimum(0.001350212);
   Graph_B0s_Kmunu160->SetMaximum(3.284311);
   Graph_B0s_Kmunu160->SetDirectory(0);
   Graph_B0s_Kmunu160->SetStats(0);
   Graph_B0s_Kmunu160->SetLineWidth(2);
   Graph_B0s_Kmunu160->SetMarkerStyle(20);
   Graph_B0s_Kmunu160->GetXaxis()->SetNdivisions(505);
   Graph_B0s_Kmunu160->GetXaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu160->GetXaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu160->GetXaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu160->GetXaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu160->GetXaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu160->GetXaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu160->GetYaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu160->GetYaxis()->SetLabelOffset(0.01);
   Graph_B0s_Kmunu160->GetYaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu160->GetYaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu160->GetYaxis()->SetTitleOffset(0.95);
   Graph_B0s_Kmunu160->GetYaxis()->SetTitleFont(132);
   Graph_B0s_Kmunu160->GetZaxis()->SetLabelFont(132);
   Graph_B0s_Kmunu160->GetZaxis()->SetLabelSize(0.06);
   Graph_B0s_Kmunu160->GetZaxis()->SetTitleSize(0.072);
   Graph_B0s_Kmunu160->GetZaxis()->SetTitleOffset(1.2);
   Graph_B0s_Kmunu160->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B0s_Kmunu160);
   
   graph->Draw("l");
   
   Double_t Lambda0b_pmunu_fx161[47] = {
   4900,
   4913.75,
   4927.5,
   4941.25,
   4955,
   4968.75,
   4982.5,
   4996.25,
   5010,
   5023.75,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Lambda0b_pmunu_fy161[47] = {
   0.4332798,
   0.4327503,
   0.431158,
   0.428481,
   0.4246985,
   0.4197874,
   0.4137435,
   0.4065771,
   0.3983275,
   0.389053,
   0.3788353,
   0.3559462,
   0.3304474,
   0.3030737,
   0.2744586,
   0.2451718,
   0.2157779,
   0.1868702,
   0.159071,
   0.1329997,
   0.1092144,
   0.08814337,
   0.07002693,
   0.05489374,
   0.04257936,
   0.03277898,
   0.02511447,
   0.01919582,
   0.01466425,
   0.01121425,
   0.008598476,
   0.006622502,
   0.005135432,
   0.00402046,
   0.003187094,
   0.002565292,
   0.002101148,
   0.001753587,
   0.001491714,
   0.001292605,
   0.001139464,
   0.001020113,
   0.0009257782,
   0.0008501585,
   0.0007887242,
   0.0007381988,
   0.0007381988};
   graph = new TGraph(47,Lambda0b_pmunu_fx161,Lambda0b_pmunu_fy161);
   graph->SetName("#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Lambda0b_pmunu161 = new TH1F("Graph_Lambda0b_pmunu161","Projection of Merged pdf",100,4790,6110);
   Graph_Lambda0b_pmunu161->SetMinimum(0.0006643789);
   Graph_Lambda0b_pmunu161->SetMaximum(0.476534);
   Graph_Lambda0b_pmunu161->SetDirectory(0);
   Graph_Lambda0b_pmunu161->SetStats(0);
   Graph_Lambda0b_pmunu161->SetLineWidth(2);
   Graph_Lambda0b_pmunu161->SetMarkerStyle(20);
   Graph_Lambda0b_pmunu161->GetXaxis()->SetNdivisions(505);
   Graph_Lambda0b_pmunu161->GetXaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu161->GetXaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu161->GetXaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu161->GetXaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu161->GetXaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu161->GetXaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu161->GetYaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu161->GetYaxis()->SetLabelOffset(0.01);
   Graph_Lambda0b_pmunu161->GetYaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu161->GetYaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu161->GetYaxis()->SetTitleOffset(0.95);
   Graph_Lambda0b_pmunu161->GetYaxis()->SetTitleFont(132);
   Graph_Lambda0b_pmunu161->GetZaxis()->SetLabelFont(132);
   Graph_Lambda0b_pmunu161->GetZaxis()->SetLabelSize(0.06);
   Graph_Lambda0b_pmunu161->GetZaxis()->SetTitleSize(0.072);
   Graph_Lambda0b_pmunu161->GetZaxis()->SetTitleOffset(1.2);
   Graph_Lambda0b_pmunu161->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Lambda0b_pmunu161);
   
   graph->Draw("l");
   
   Double_t B_pimumu_fx162[66] = {
   4900,
   4913.75,
   4920.625,
   4927.5,
   4941.25,
   4948.125,
   4955,
   4961.875,
   4968.75,
   4982.5,
   4989.375,
   4996.25,
   5003.125,
   5010,
   5023.75,
   5037.5,
   5044.375,
   5051.25,
   5058.125,
   5065,
   5071.875,
   5078.75,
   5092.5,
   5099.375,
   5106.25,
   5113.125,
   5120,
   5126.875,
   5133.75,
   5140.625,
   5147.5,
   5154.375,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t B_pimumu_fy162[66] = {
   4.78087,
   4.769783,
   4.769163,
   4.780427,
   4.810762,
   4.800134,
   4.75796,
   4.687962,
   4.604388,
   4.438424,
   4.348105,
   4.236344,
   4.097084,
   3.935416,
   3.595938,
   3.28079,
   3.119787,
   2.94336,
   2.746465,
   2.529469,
   2.296481,
   2.05352,
   1.56504,
   1.333281,
   1.118027,
   0.9235442,
   0.7523595,
   0.6053075,
   0.4818527,
   0.380187,
   0.297955,
   0.2324695,
   0.1810351,
   0.1099369,
   0.06760794,
   0.04245368,
   0.01808623,
   0.008598948,
   0.004562415,
   0.002683894,
   0.00172242,
   0.001182042,
   0.0008535281,
   0.000642046,
   0.0005004026,
   0.0004026695,
   0.0003334406,
   0.0002831182,
   0.000245566,
   0.0002167918,
   0.0001941568,
   0.0001758903,
   0.0001607878,
   0.0001480205,
   0.0001370118,
   0.0001273567,
   0.0001187672,
   0.000111036,
   0.0001040115,
   9.758092e-05,
   9.16588e-05,
   8.61789e-05,
   8.108863e-05,
   7.634529e-05,
   7.191339e-05,
   7.191339e-05};
   graph = new TGraph(66,B_pimumu_fx162,B_pimumu_fy162);
   graph->SetName("#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_pimumu162 = new TH1F("Graph_B_pimumu162","Projection of Merged pdf",100,4790,6110);
   Graph_B_pimumu162->SetMinimum(6.472205e-05);
   Graph_B_pimumu162->SetMaximum(5.291831);
   Graph_B_pimumu162->SetDirectory(0);
   Graph_B_pimumu162->SetStats(0);
   Graph_B_pimumu162->SetLineWidth(2);
   Graph_B_pimumu162->SetMarkerStyle(20);
   Graph_B_pimumu162->GetXaxis()->SetNdivisions(505);
   Graph_B_pimumu162->GetXaxis()->SetLabelFont(132);
   Graph_B_pimumu162->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu162->GetXaxis()->SetLabelSize(0.06);
   Graph_B_pimumu162->GetXaxis()->SetTitleSize(0.072);
   Graph_B_pimumu162->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu162->GetXaxis()->SetTitleFont(132);
   Graph_B_pimumu162->GetYaxis()->SetLabelFont(132);
   Graph_B_pimumu162->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_pimumu162->GetYaxis()->SetLabelSize(0.06);
   Graph_B_pimumu162->GetYaxis()->SetTitleSize(0.072);
   Graph_B_pimumu162->GetYaxis()->SetTitleOffset(0.95);
   Graph_B_pimumu162->GetYaxis()->SetTitleFont(132);
   Graph_B_pimumu162->GetZaxis()->SetLabelFont(132);
   Graph_B_pimumu162->GetZaxis()->SetLabelSize(0.06);
   Graph_B_pimumu162->GetZaxis()->SetTitleSize(0.072);
   Graph_B_pimumu162->GetZaxis()->SetTitleOffset(1.2);
   Graph_B_pimumu162->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_pimumu162);
   
   graph->Draw("l");
   
   Double_t Bc_Jpsimunu_fx163[57] = {
   4900,
   4906.875,
   4913.75,
   4920.625,
   4927.5,
   4934.375,
   4941.25,
   4948.125,
   4955,
   4968.75,
   4982.5,
   5010,
   5023.75,
   5037.5,
   5044.375,
   5051.25,
   5065,
   5078.75,
   5092.5,
   5106.25,
   5120,
   5133.75,
   5147.5,
   5161.25,
   5175,
   5188.75,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Bc_Jpsimunu_fy163[57] = {
   1.323243,
   1.319861,
   1.309822,
   1.293328,
   1.270727,
   1.242496,
   1.209314,
   1.171935,
   1.131145,
   1.04227,
   0.947714,
   0.7562284,
   0.6666817,
   0.586009,
   0.5496605,
   0.5160513,
   0.456508,
   0.4055814,
   0.3609833,
   0.3208208,
   0.2839241,
   0.2497975,
   0.2183575,
   0.1896873,
   0.1638647,
   0.1408891,
   0.1206674,
   0.08776067,
   0.06336496,
   0.04560684,
   0.03285074,
   0.02376626,
   0.01731118,
   0.01270431,
   0.009388184,
   0.006979356,
   0.005217026,
   0.003921413,
   0.0029654,
   0.00225719,
   0.001729898,
   0.001334859,
   0.001036837,
   0.0008103913,
   0.0006371174,
   0.000503626,
   0.0004001002,
   0.000319289,
   0.0002558018,
   0.0002056102,
   0.0001656888,
   0.0001337546,
   0.0001080768,
   8.73361e-05,
   7.052129e-05,
   5.685216e-05,
   5.685216e-05};
   graph = new TGraph(57,Bc_Jpsimunu_fx163,Bc_Jpsimunu_fy163);
   graph->SetName("#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_Jpsimunu163 = new TH1F("Graph_Bc_Jpsimunu163","Projection of Merged pdf",100,4790,6110);
   Graph_Bc_Jpsimunu163->SetMinimum(5.116695e-05);
   Graph_Bc_Jpsimunu163->SetMaximum(1.455562);
   Graph_Bc_Jpsimunu163->SetDirectory(0);
   Graph_Bc_Jpsimunu163->SetStats(0);
   Graph_Bc_Jpsimunu163->SetLineWidth(2);
   Graph_Bc_Jpsimunu163->SetMarkerStyle(20);
   Graph_Bc_Jpsimunu163->GetXaxis()->SetNdivisions(505);
   Graph_Bc_Jpsimunu163->GetXaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu163->GetXaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu163->GetXaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu163->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu163->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu163->GetXaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu163->GetYaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu163->GetYaxis()->SetLabelOffset(0.01);
   Graph_Bc_Jpsimunu163->GetYaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu163->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu163->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_Jpsimunu163->GetYaxis()->SetTitleFont(132);
   Graph_Bc_Jpsimunu163->GetZaxis()->SetLabelFont(132);
   Graph_Bc_Jpsimunu163->GetZaxis()->SetLabelSize(0.06);
   Graph_Bc_Jpsimunu163->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_Jpsimunu163->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_Jpsimunu163->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_Jpsimunu163);
   
   graph->Draw("l");
   
   Double_t Combinatorial_fx164[42] = {
   4900,
   4927.5,
   4955,
   4982.5,
   5010,
   5037.5,
   5065,
   5092.5,
   5120,
   5147.5,
   5175,
   5202.5,
   5230,
   5257.5,
   5285,
   5312.5,
   5340,
   5367.5,
   5395,
   5422.5,
   5450,
   5477.5,
   5505,
   5532.5,
   5560,
   5587.5,
   5615,
   5642.5,
   5670,
   5697.5,
   5725,
   5752.5,
   5780,
   5807.5,
   5835,
   5862.5,
   5890,
   5917.5,
   5945,
   5972.5,
   6000,
   6000};
   Double_t Combinatorial_fy164[42] = {
   4.184545,
   4.062111,
   3.943261,
   3.827888,
   3.715891,
   3.607171,
   3.501633,
   3.399183,
   3.299731,
   3.203189,
   3.109472,
   3.018497,
   2.930184,
   2.844455,
   2.761235,
   2.68045,
   2.602029,
   2.525902,
   2.452003,
   2.380266,
   2.310629,
   2.243029,
   2.177406,
   2.113704,
   2.051866,
   1.991837,
   1.933565,
   1.876998,
   1.822086,
   1.76878,
   1.717034,
   1.666802,
   1.61804,
   1.570705,
   1.524754,
   1.480148,
   1.436847,
   1.394814,
   1.354009,
   1.314399,
   1.275948,
   1.275948};
   graph = new TGraph(42,Combinatorial_fx164,Combinatorial_fy164);
   graph->SetName("Combinatorial");
   graph->SetTitle("Projection of Merged pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Combinatorial164 = new TH1F("Graph_Combinatorial164","Projection of Merged pdf",100,4790,6110);
   Graph_Combinatorial164->SetMinimum(0.985088);
   Graph_Combinatorial164->SetMaximum(4.475404);
   Graph_Combinatorial164->SetDirectory(0);
   Graph_Combinatorial164->SetStats(0);
   Graph_Combinatorial164->SetLineWidth(2);
   Graph_Combinatorial164->SetMarkerStyle(20);
   Graph_Combinatorial164->GetXaxis()->SetNdivisions(505);
   Graph_Combinatorial164->GetXaxis()->SetLabelFont(132);
   Graph_Combinatorial164->GetXaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial164->GetXaxis()->SetLabelSize(0.06);
   Graph_Combinatorial164->GetXaxis()->SetTitleSize(0.072);
   Graph_Combinatorial164->GetXaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial164->GetXaxis()->SetTitleFont(132);
   Graph_Combinatorial164->GetYaxis()->SetLabelFont(132);
   Graph_Combinatorial164->GetYaxis()->SetLabelOffset(0.01);
   Graph_Combinatorial164->GetYaxis()->SetLabelSize(0.06);
   Graph_Combinatorial164->GetYaxis()->SetTitleSize(0.072);
   Graph_Combinatorial164->GetYaxis()->SetTitleOffset(0.95);
   Graph_Combinatorial164->GetYaxis()->SetTitleFont(132);
   Graph_Combinatorial164->GetZaxis()->SetLabelFont(132);
   Graph_Combinatorial164->GetZaxis()->SetLabelSize(0.06);
   Graph_Combinatorial164->GetZaxis()->SetTitleSize(0.072);
   Graph_Combinatorial164->GetZaxis()->SetTitleOffset(1.2);
   Graph_Combinatorial164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Combinatorial164);
   
   graph->Draw("l");
   
   Double_t Graph1_fx165[2] = {
   4900,
   6000};
   Double_t Graph1_fy165[2] = {
   0,
   0};
   graph = new TGraph(2,Graph1_fx165,Graph1_fy165);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1165 = new TH1F("Graph_Graph1165","Graph",100,4790,6110);
   Graph_Graph1165->SetMinimum(0);
   Graph_Graph1165->SetMaximum(1.1);
   Graph_Graph1165->SetDirectory(0);
   Graph_Graph1165->SetStats(0);
   Graph_Graph1165->SetLineWidth(2);
   Graph_Graph1165->SetMarkerStyle(20);
   Graph_Graph1165->GetXaxis()->SetNdivisions(505);
   Graph_Graph1165->GetXaxis()->SetLabelFont(132);
   Graph_Graph1165->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1165->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1165->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1165->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1165->GetXaxis()->SetTitleFont(132);
   Graph_Graph1165->GetYaxis()->SetLabelFont(132);
   Graph_Graph1165->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1165->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1165->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1165->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1165->GetYaxis()->SetTitleFont(132);
   Graph_Graph1165->GetZaxis()->SetLabelFont(132);
   Graph_Graph1165->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1165->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1165->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1165);
   
   graph->Draw("l");
   
   Double_t data_2_fx3033[40] = {
   4913.75,
   4941.25,
   4968.75,
   4996.25,
   5023.75,
   5051.25,
   5078.75,
   5106.25,
   5133.75,
   5161.25,
   5188.75,
   5216.25,
   5243.75,
   5271.25,
   5298.75,
   5326.25,
   5353.75,
   5381.25,
   5408.75,
   5436.25,
   5463.75,
   5491.25,
   5518.75,
   5546.25,
   5573.75,
   5601.25,
   5628.75,
   5656.25,
   5683.75,
   5711.25,
   5738.75,
   5766.25,
   5793.75,
   5821.25,
   5848.75,
   5876.25,
   5903.75,
   5931.25,
   5958.75,
   5986.25};
   Double_t data_2_fy3033[40] = {
   28,
   38,
   28,
   12,
   19,
   19,
   6,
   7,
   8,
   6,
   7,
   5,
   9,
   10,
   8,
   13,
   18,
   25,
   5,
   4,
   4,
   5,
   -100,
   1,
   2,
   3,
   1,
   2,
   -100,
   -100,
   1,
   2,
   1,
   3,
   4,
   1,
   1,
   2,
   1,
   2};
   Double_t data_2_felx3033[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_2_fely3033[40] = {
   5.259711,
   6.137163,
   5.259711,
   3.415266,
   4.320219,
   4.320219,
   2.379931,
   2.58147,
   2.768386,
   2.379931,
   2.58147,
   2.159691,
   2.943461,
   3.108694,
   2.768386,
   3.558662,
   4.202887,
   4.966335,
   2.159691,
   1.914339,
   1.914339,
   2.159691,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   1.291815,
   0,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   1.632705,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815};
   Double_t data_2_fehx3033[40] = {
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75,
   13.75};
   Double_t data_2_fehy3033[40] = {
   6.354446,
   7.218484,
   6.354446,
   4.559819,
   5.435196,
   5.435196,
   3.583642,
   3.770281,
   3.945142,
   3.583642,
   3.770281,
   3.382473,
   4.110204,
   4.26695,
   3.945142,
   4.697573,
   5.321007,
   6.066589,
   3.382473,
   3.162753,
   3.162753,
   3.382473,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.918186,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   2.63786};
   grae = new TGraphAsymmErrors(40,data_2_fx3033,data_2_fy3033,data_2_felx3033,data_2_fehx3033,data_2_fely3033,data_2_fehy3033);
   grae->SetName("data_2");
   grae->SetTitle("Histogram of ds_merged_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.8);
   
   TH1F *Graph_data_23033 = new TH1F("Graph_data_23033","Histogram of ds_merged_plot__mass",100,4790,6110);
   Graph_data_23033->SetMinimum(-114.5218);
   Graph_data_23033->SetMaximum(59.74033);
   Graph_data_23033->SetDirectory(0);
   Graph_data_23033->SetStats(0);
   Graph_data_23033->SetLineWidth(2);
   Graph_data_23033->SetMarkerStyle(20);
   Graph_data_23033->GetXaxis()->SetNdivisions(505);
   Graph_data_23033->GetXaxis()->SetLabelFont(132);
   Graph_data_23033->GetXaxis()->SetLabelOffset(0.01);
   Graph_data_23033->GetXaxis()->SetLabelSize(0.06);
   Graph_data_23033->GetXaxis()->SetTitleSize(0.072);
   Graph_data_23033->GetXaxis()->SetTitleOffset(0.95);
   Graph_data_23033->GetXaxis()->SetTitleFont(132);
   Graph_data_23033->GetYaxis()->SetLabelFont(132);
   Graph_data_23033->GetYaxis()->SetLabelOffset(0.01);
   Graph_data_23033->GetYaxis()->SetLabelSize(0.06);
   Graph_data_23033->GetYaxis()->SetTitleSize(0.072);
   Graph_data_23033->GetYaxis()->SetTitleOffset(0.95);
   Graph_data_23033->GetYaxis()->SetTitleFont(132);
   Graph_data_23033->GetZaxis()->SetLabelFont(132);
   Graph_data_23033->GetZaxis()->SetLabelSize(0.06);
   Graph_data_23033->GetZaxis()->SetTitleSize(0.072);
   Graph_data_23033->GetZaxis()->SetTitleOffset(1.2);
   Graph_data_23033->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data_23033);
   
   grae->Draw("p");
   
   TH1D *frame_3c64dd0__44 = new TH1D("frame_3c64dd0__44","RunAll_BDTbinAll",40,4900,6000);
   frame_3c64dd0__44->SetBinContent(1,47.47941);
   frame_3c64dd0__44->SetMinimum(-4.5);
   frame_3c64dd0__44->SetMaximum(47.47941);
   frame_3c64dd0__44->SetEntries(1);
   frame_3c64dd0__44->SetDirectory(0);
   frame_3c64dd0__44->SetStats(0);
   frame_3c64dd0__44->SetLineWidth(2);
   frame_3c64dd0__44->SetMarkerStyle(20);
   frame_3c64dd0__44->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}#it{#mu}^{#minus}} [MeV/#it{c}^{2}]");
   frame_3c64dd0__44->GetXaxis()->SetNdivisions(505);
   frame_3c64dd0__44->GetXaxis()->SetLabelFont(132);
   frame_3c64dd0__44->GetXaxis()->SetLabelOffset(0.01);
   frame_3c64dd0__44->GetXaxis()->SetLabelSize(0.06);
   frame_3c64dd0__44->GetXaxis()->SetTitleSize(0.06);
   frame_3c64dd0__44->GetXaxis()->SetTitleOffset(1.1);
   frame_3c64dd0__44->GetXaxis()->SetTitleFont(132);
   frame_3c64dd0__44->GetYaxis()->SetTitle("Candidates / ( 27.5 MeV/#it{c}^{2})");
   frame_3c64dd0__44->GetYaxis()->SetLabelFont(132);
   frame_3c64dd0__44->GetYaxis()->SetLabelOffset(0.01);
   frame_3c64dd0__44->GetYaxis()->SetLabelSize(0.06);
   frame_3c64dd0__44->GetYaxis()->SetTitleSize(0.06);
   frame_3c64dd0__44->GetYaxis()->SetTitleOffset(0.8);
   frame_3c64dd0__44->GetYaxis()->SetTitleFont(132);
   frame_3c64dd0__44->GetZaxis()->SetLabelFont(132);
   frame_3c64dd0__44->GetZaxis()->SetLabelSize(0.06);
   frame_3c64dd0__44->GetZaxis()->SetTitleSize(0.072);
   frame_3c64dd0__44->GetZaxis()->SetTitleOffset(1.2);
   frame_3c64dd0__44->GetZaxis()->SetTitleFont(132);
   frame_3c64dd0__44->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.38,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.033);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);

   ci = 1231;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   leg->SetFillColor(ci);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("TLegendEntry","Data","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","Total","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}","lf");

   ci = TColor::GetColor("#ff9999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}","lf");

   ci = TColor::GetColor("#99ff99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{#mu}^{#plus}#it{#mu}^{#minus}#it{#gamma}","lf");

   ci = 1233;
   color = new TColor(ci, 0.4, 0, 1, " ", 0.2);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#6600ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}#rightarrow#it{h}^{#plus}#it{h}'^{#minus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0}_{#it{s}}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{#Lambda}^{0}_{#it{b}}#rightarrow#it{p}#it{#mu}^{#minus}#bar{#it{#nu}}_{#it{#mu}}","l");
   entry->SetLineColor(28);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}^{0(+)}#rightarrow#it{#pi}^{0(#plus)}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","#it{B}_{#it{c}}^{#plus}#rightarrow#it{J}/#it{#psi}#it{#mu}^{#plus}#it{#nu}_{#it{#mu}}","l");

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLegendEntry","Combinatorial","l");

   ci = TColor::GetColor("#000066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.28,0.72,0.43,0.91,"brNDC");

   ci = 1234;
   color = new TColor(ci, 1, 1, 1, " ", 0.5);
   pt->SetFillColor(ci);
   pt->SetFillStyle(0);

   ci = TColor::GetColor("#ffffff");
   pt->SetLineColor(ci);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex->SetTextSize(30);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("9 fb^{#minus1}");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt_LaTex = pt->AddText("BDT #geq 0.5");
   pt_LaTex->SetTextSize(20);
   pt_LaTex->SetTextAlign(12);
   pt->Draw();
   canv_nopull_RunAll_BDTbinAll->Modified();
   canv_nopull_RunAll_BDTbinAll->cd();
   canv_nopull_RunAll_BDTbinAll->SetSelected(canv_nopull_RunAll_BDTbinAll);

   canv_nopull_RunAll_BDTbinAll->SaveAs("Fig22.png");
   canv_nopull_RunAll_BDTbinAll->SaveAs("Fig22.eps");
   canv_nopull_RunAll_BDTbinAll->SaveAs("Fig22.pdf");

}


==> figs/Fig23_left.C <==
void Fig23_left()
{
//=========Macro generated from canvas: cbpt/cbpt
//=========  (Thu Aug 19 10:36:53 2021) by ROOT version 6.12/06
   TCanvas *cbpt = new TCanvas("cbpt", "cbpt",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cbpt->SetHighLightColor(2);
   cbpt->Range(-4.148148,-4.108962,25.48148,21.57205);
   cbpt->SetFillColor(0);
   cbpt->SetBorderMode(0);
   cbpt->SetBorderSize(2);
   cbpt->SetTickx(1);
   cbpt->SetTicky(1);
   cbpt->SetLeftMargin(0.14);
   cbpt->SetRightMargin(0.05);
   cbpt->SetTopMargin(0.05);
   cbpt->SetBottomMargin(0.16);
   cbpt->SetFrameLineWidth(2);
   cbpt->SetFrameBorderMode(0);
   cbpt->SetFrameLineWidth(2);
   cbpt->SetFrameBorderMode(0);
   
   TH1D *hpt__1 = new TH1D("hpt__1","h_mw",8,0,24);
   hpt__1->SetBinContent(1,6);
   hpt__1->SetBinContent(2,12.68);
   hpt__1->SetBinContent(3,12.36);
   hpt__1->SetBinContent(4,9.68);
   hpt__1->SetBinContent(5,5);
   hpt__1->SetBinContent(6,1);
   hpt__1->SetBinContent(7,1);
   hpt__1->SetBinContent(8,1);
   hpt__1->SetBinError(1,2.44949);
   hpt__1->SetBinError(2,3.856319);
   hpt__1->SetBinError(3,4.091748);
   hpt__1->SetBinError(4,3.445461);
   hpt__1->SetBinError(5,2.236068);
   hpt__1->SetBinError(6,1);
   hpt__1->SetBinError(7,1);
   hpt__1->SetBinError(8,1);
   hpt__1->SetMinimum(0);
   hpt__1->SetMaximum(20.288);
   hpt__1->SetEntries(41.29158);
   hpt__1->SetStats(0);
   hpt__1->SetLineWidth(2);
   hpt__1->SetMarkerStyle(20);
   hpt__1->GetXaxis()->SetTitle("#it{B} #it{p}_{T} [GeV/#it{c}]");
   hpt__1->GetXaxis()->SetNdivisions(505);
   hpt__1->GetXaxis()->SetLabelFont(132);
   hpt__1->GetXaxis()->SetLabelOffset(0.01);
   hpt__1->GetXaxis()->SetLabelSize(0.06);
   hpt__1->GetXaxis()->SetTitleSize(0.072);
   hpt__1->GetXaxis()->SetTitleOffset(0.95);
   hpt__1->GetXaxis()->SetTitleFont(132);
   hpt__1->GetYaxis()->SetTitle("Yield / (3 GeV/#it{c})");
   hpt__1->GetYaxis()->SetLabelFont(132);
   hpt__1->GetYaxis()->SetLabelOffset(0.01);
   hpt__1->GetYaxis()->SetLabelSize(0.06);
   hpt__1->GetYaxis()->SetTitleSize(0.072);
   hpt__1->GetYaxis()->SetTitleOffset(0.95);
   hpt__1->GetYaxis()->SetTitleFont(132);
   hpt__1->GetZaxis()->SetLabelFont(132);
   hpt__1->GetZaxis()->SetLabelSize(0.06);
   hpt__1->GetZaxis()->SetTitleSize(0.072);
   hpt__1->GetZaxis()->SetTitleOffset(1.2);
   hpt__1->GetZaxis()->SetTitleFont(132);
   hpt__1->Draw("");
   
   TH1D *hpt_mc__2 = new TH1D("hpt_mc__2","h_mw",8,0,24);
   hpt_mc__2->SetBinContent(1,4.011515);
   hpt_mc__2->SetBinContent(2,15.08942);
   hpt_mc__2->SetBinContent(3,14.43241);
   hpt_mc__2->SetBinContent(4,7.868217);
   hpt_mc__2->SetBinContent(5,3.871448);
   hpt_mc__2->SetBinContent(6,1.926545);
   hpt_mc__2->SetBinContent(7,0.9907621);
   hpt_mc__2->SetBinContent(8,0.5296864);
   hpt_mc__2->SetBinContent(9,0.744649);
   hpt_mc__2->SetBinError(1,0.01724245);
   hpt_mc__2->SetBinError(2,0.03214543);
   hpt_mc__2->SetBinError(3,0.02826711);
   hpt_mc__2->SetBinError(4,0.01937221);
   hpt_mc__2->SetBinError(5,0.01324868);
   hpt_mc__2->SetBinError(6,0.009276287);
   hpt_mc__2->SetBinError(7,0.006630419);
   hpt_mc__2->SetBinError(8,0.004826912);
   hpt_mc__2->SetBinError(9,0.005804949);
   hpt_mc__2->SetEntries(901371);
   hpt_mc__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#990000");
   hpt_mc__2->SetLineColor(ci);
   hpt_mc__2->SetLineWidth(2);
   hpt_mc__2->SetMarkerStyle(20);
   hpt_mc__2->GetXaxis()->SetNdivisions(505);
   hpt_mc__2->GetXaxis()->SetLabelFont(132);
   hpt_mc__2->GetXaxis()->SetLabelOffset(0.01);
   hpt_mc__2->GetXaxis()->SetLabelSize(0.06);
   hpt_mc__2->GetXaxis()->SetTitleSize(0.072);
   hpt_mc__2->GetXaxis()->SetTitleOffset(0.95);
   hpt_mc__2->GetXaxis()->SetTitleFont(132);
   hpt_mc__2->GetYaxis()->SetLabelFont(132);
   hpt_mc__2->GetYaxis()->SetLabelOffset(0.01);
   hpt_mc__2->GetYaxis()->SetLabelSize(0.06);
   hpt_mc__2->GetYaxis()->SetTitleSize(0.072);
   hpt_mc__2->GetYaxis()->SetTitleOffset(0.95);
   hpt_mc__2->GetYaxis()->SetTitleFont(132);
   hpt_mc__2->GetZaxis()->SetLabelFont(132);
   hpt_mc__2->GetZaxis()->SetLabelSize(0.06);
   hpt_mc__2->GetZaxis()->SetTitleSize(0.072);
   hpt_mc__2->GetZaxis()->SetTitleOffset(1.2);
   hpt_mc__2->GetZaxis()->SetTitleFont(132);
   hpt_mc__2->Draw("histSAME][");
   
   TH1D *hpt__3 = new TH1D("hpt__3","h_mw",8,0,24);
   hpt__3->SetBinContent(1,6);
   hpt__3->SetBinContent(2,12.68);
   hpt__3->SetBinContent(3,12.36);
   hpt__3->SetBinContent(4,9.68);
   hpt__3->SetBinContent(5,5);
   hpt__3->SetBinContent(6,1);
   hpt__3->SetBinContent(7,1);
   hpt__3->SetBinContent(8,1);
   hpt__3->SetBinError(1,2.44949);
   hpt__3->SetBinError(2,3.856319);
   hpt__3->SetBinError(3,4.091748);
   hpt__3->SetBinError(4,3.445461);
   hpt__3->SetBinError(5,2.236068);
   hpt__3->SetBinError(6,1);
   hpt__3->SetBinError(7,1);
   hpt__3->SetBinError(8,1);
   hpt__3->SetMinimum(0);
   hpt__3->SetMaximum(20.288);
   hpt__3->SetEntries(41.29158);
   hpt__3->SetStats(0);
   hpt__3->SetLineWidth(2);
   hpt__3->SetMarkerStyle(20);
   hpt__3->GetXaxis()->SetTitle("#it{B} #it{p}_{T} [GeV/#it{c}]");
   hpt__3->GetXaxis()->SetNdivisions(505);
   hpt__3->GetXaxis()->SetLabelFont(132);
   hpt__3->GetXaxis()->SetLabelOffset(0.01);
   hpt__3->GetXaxis()->SetLabelSize(0.06);
   hpt__3->GetXaxis()->SetTitleSize(0.072);
   hpt__3->GetXaxis()->SetTitleOffset(0.95);
   hpt__3->GetXaxis()->SetTitleFont(132);
   hpt__3->GetYaxis()->SetTitle("Yield / (3 GeV/#it{c})");
   hpt__3->GetYaxis()->SetLabelFont(132);
   hpt__3->GetYaxis()->SetLabelOffset(0.01);
   hpt__3->GetYaxis()->SetLabelSize(0.06);
   hpt__3->GetYaxis()->SetTitleSize(0.072);
   hpt__3->GetYaxis()->SetTitleOffset(0.95);
   hpt__3->GetYaxis()->SetTitleFont(132);
   hpt__3->GetZaxis()->SetLabelFont(132);
   hpt__3->GetZaxis()->SetLabelSize(0.06);
   hpt__3->GetZaxis()->SetTitleSize(0.072);
   hpt__3->GetZaxis()->SetTitleOffset(1.2);
   hpt__3->GetZaxis()->SetTitleFont(132);
   hpt__3->Draw("SAME");
   
   TLegend *leg = new TLegend(0.65,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hpt","Data 6 fb^{#minus 1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hpt_mc","Simulation","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   cbpt->Modified();
   cbpt->cd();
   cbpt->SetSelected(cbpt);

   cbpt->SaveAs("Fig23_left.pdf");
   cbpt->SaveAs("Fig23_left.eps");
   cbpt->SaveAs("Fig23_left.png");

}


==> figs/Fig23_right.C <==
void Fig23_right()
{
//=========Macro generated from canvas: cbeta/ceta
//=========  (Thu Aug 19 10:36:53 2021) by ROOT version 6.12/06
   TCanvas *cbeta = new TCanvas("cbeta", "ceta",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cbeta->SetHighLightColor(2);
   cbeta->Range(1.481481,-4.439493,5.185185,23.30734);
   cbeta->SetFillColor(0);
   cbeta->SetBorderMode(0);
   cbeta->SetBorderSize(2);
   cbeta->SetTickx(1);
   cbeta->SetTicky(1);
   cbeta->SetLeftMargin(0.14);
   cbeta->SetRightMargin(0.05);
   cbeta->SetTopMargin(0.05);
   cbeta->SetBottomMargin(0.16);
   cbeta->SetFrameLineWidth(2);
   cbeta->SetFrameBorderMode(0);
   cbeta->SetFrameLineWidth(2);
   cbeta->SetFrameBorderMode(0);
   
   TH1D *hmeta__4 = new TH1D("hmeta__4","h_mw",6,2,5);
   hmeta__4->SetBinContent(1,3);
   hmeta__4->SetBinContent(2,13.7);
   hmeta__4->SetBinContent(3,11.34);
   hmeta__4->SetBinContent(4,12.34);
   hmeta__4->SetBinContent(5,7.34);
   hmeta__4->SetBinContent(6,1);
   hmeta__4->SetBinError(1,1.732051);
   hmeta__4->SetBinError(2,4.379269);
   hmeta__4->SetBinError(3,3.526415);
   hmeta__4->SetBinError(4,3.66546);
   hmeta__4->SetBinError(5,2.90441);
   hmeta__4->SetBinError(6,1);
   hmeta__4->SetMinimum(0);
   hmeta__4->SetMaximum(21.92);
   hmeta__4->SetEntries(41.29158);
   hmeta__4->SetStats(0);
   hmeta__4->SetLineWidth(2);
   hmeta__4->SetMarkerStyle(20);
   hmeta__4->GetXaxis()->SetTitle("#it{B} #it{#eta}");
   hmeta__4->GetXaxis()->SetNdivisions(505);
   hmeta__4->GetXaxis()->SetLabelFont(132);
   hmeta__4->GetXaxis()->SetLabelOffset(0.01);
   hmeta__4->GetXaxis()->SetLabelSize(0.06);
   hmeta__4->GetXaxis()->SetTitleSize(0.072);
   hmeta__4->GetXaxis()->SetTitleOffset(0.95);
   hmeta__4->GetXaxis()->SetTitleFont(132);
   hmeta__4->GetYaxis()->SetTitle("Yield / (0.5)");
   hmeta__4->GetYaxis()->SetLabelFont(132);
   hmeta__4->GetYaxis()->SetLabelOffset(0.01);
   hmeta__4->GetYaxis()->SetLabelSize(0.06);
   hmeta__4->GetYaxis()->SetTitleSize(0.072);
   hmeta__4->GetYaxis()->SetTitleOffset(0.95);
   hmeta__4->GetYaxis()->SetTitleFont(132);
   hmeta__4->GetZaxis()->SetLabelFont(132);
   hmeta__4->GetZaxis()->SetLabelSize(0.06);
   hmeta__4->GetZaxis()->SetTitleSize(0.072);
   hmeta__4->GetZaxis()->SetTitleOffset(1.2);
   hmeta__4->GetZaxis()->SetTitleFont(132);
   hmeta__4->Draw("");
   
   TH1D *heta_mc__5 = new TH1D("heta_mc__5","h_mw",6,2,5);
   heta_mc__5->SetBinContent(0,0.1165851);
   heta_mc__5->SetBinContent(1,4.479249);
   heta_mc__5->SetBinContent(2,11.80313);
   heta_mc__5->SetBinContent(3,13.70747);
   heta_mc__5->SetBinContent(4,11.0428);
   heta_mc__5->SetBinContent(5,6.050664);
   heta_mc__5->SetBinContent(6,1.636687);
   heta_mc__5->SetBinContent(7,0.3702035);
   heta_mc__5->SetBinError(0,0.002098956);
   heta_mc__5->SetBinError(1,0.01450365);
   heta_mc__5->SetBinError(2,0.02543089);
   heta_mc__5->SetBinError(3,0.02833908);
   heta_mc__5->SetBinError(4,0.02567371);
   heta_mc__5->SetBinError(5,0.01941618);
   heta_mc__5->SetBinError(6,0.01052018);
   heta_mc__5->SetBinError(7,0.005124861);
   heta_mc__5->SetEntries(901371);
   heta_mc__5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#990000");
   heta_mc__5->SetLineColor(ci);
   heta_mc__5->SetLineWidth(2);
   heta_mc__5->SetMarkerStyle(20);
   heta_mc__5->GetXaxis()->SetNdivisions(505);
   heta_mc__5->GetXaxis()->SetLabelFont(132);
   heta_mc__5->GetXaxis()->SetLabelOffset(0.01);
   heta_mc__5->GetXaxis()->SetLabelSize(0.06);
   heta_mc__5->GetXaxis()->SetTitleSize(0.072);
   heta_mc__5->GetXaxis()->SetTitleOffset(0.95);
   heta_mc__5->GetXaxis()->SetTitleFont(132);
   heta_mc__5->GetYaxis()->SetLabelFont(132);
   heta_mc__5->GetYaxis()->SetLabelOffset(0.01);
   heta_mc__5->GetYaxis()->SetLabelSize(0.06);
   heta_mc__5->GetYaxis()->SetTitleSize(0.072);
   heta_mc__5->GetYaxis()->SetTitleOffset(0.95);
   heta_mc__5->GetYaxis()->SetTitleFont(132);
   heta_mc__5->GetZaxis()->SetLabelFont(132);
   heta_mc__5->GetZaxis()->SetLabelSize(0.06);
   heta_mc__5->GetZaxis()->SetTitleSize(0.072);
   heta_mc__5->GetZaxis()->SetTitleOffset(1.2);
   heta_mc__5->GetZaxis()->SetTitleFont(132);
   heta_mc__5->Draw("histSAME][");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hpt","Data 6 fb^{#minus 1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hpt_mc","Simulation","l");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   cbeta->Modified();
   cbeta->cd();
   cbeta->SetSelected(cbeta);

   cbeta->SaveAs("Fig23_right.pdf");
   cbeta->SaveAs("Fig23_right.eps");
   cbeta->SaveAs("Fig23_right.png");
}


==> figs/Fig24.C <==
void Fig24()
{
//=========Macro generated from canvas: c/c
//=========  (Tue May  4 15:23:32 2021) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",10,64,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-0.5185185,0.2416956,3.185185,0.4119038);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *hdummy__1 = new TH1D("hdummy__1","hdummy",3,0,3);
   hdummy__1->SetMinimum(0.2689289);
   hdummy__1->SetMaximum(0.4033934);
   hdummy__1->SetStats(0);
   hdummy__1->SetLineWidth(2);
   hdummy__1->SetMarkerStyle(20);
   hdummy__1->GetXaxis()->SetBinLabel(1,"Run 1");
   hdummy__1->GetXaxis()->SetBinLabel(2,"Run 2");
   hdummy__1->GetXaxis()->SetBinLabel(3,"PDG");
   hdummy__1->GetXaxis()->SetNdivisions(505);
   hdummy__1->GetXaxis()->SetLabelFont(132);
   hdummy__1->GetXaxis()->SetLabelOffset(0.01);
   hdummy__1->GetXaxis()->SetLabelSize(0.06);
   hdummy__1->GetXaxis()->SetTitleSize(0.072);
   hdummy__1->GetXaxis()->SetTitleOffset(0.95);
   hdummy__1->GetXaxis()->SetTitleFont(132);
   hdummy__1->GetYaxis()->SetTitle("B(#it{B^{0}}#rightarrow #it{K}^{#minus}#it{#pi}^{#plus}) / B(#it{B^{+}}#rightarrow J#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus})");
   hdummy__1->GetYaxis()->SetLabelFont(132);
   hdummy__1->GetYaxis()->SetLabelOffset(0.01);
   hdummy__1->GetYaxis()->SetLabelSize(0.06);
   hdummy__1->GetYaxis()->SetTitleSize(0.06);
   hdummy__1->GetYaxis()->SetTitleOffset(1.2);
   hdummy__1->GetYaxis()->SetTitleFont(132);
   hdummy__1->GetZaxis()->SetLabelFont(132);
   hdummy__1->GetZaxis()->SetLabelSize(0.06);
   hdummy__1->GetZaxis()->SetTitleSize(0.072);
   hdummy__1->GetZaxis()->SetTitleOffset(1.2);
   hdummy__1->GetZaxis()->SetTitleFont(132);
   hdummy__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   TH1F *hr_run1__2 = new TH1F("hr_run1__2","hr_run1",1,0,1);
   hr_run1__2->SetBinContent(1,0.3404809);
   hr_run1__2->SetBinError(1,0.01636201);
   hr_run1__2->SetEntries(1);
   hr_run1__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9999ff");
   hr_run1__2->SetLineColor(ci);
   hr_run1__2->SetLineWidth(2);

   ci = TColor::GetColor("#9999ff");
   hr_run1__2->SetMarkerColor(ci);
   hr_run1__2->SetMarkerStyle(20);
   hr_run1__2->GetXaxis()->SetNdivisions(505);
   hr_run1__2->GetXaxis()->SetLabelFont(132);
   hr_run1__2->GetXaxis()->SetLabelOffset(0.01);
   hr_run1__2->GetXaxis()->SetLabelSize(0.06);
   hr_run1__2->GetXaxis()->SetTitleSize(0.072);
   hr_run1__2->GetXaxis()->SetTitleOffset(0.95);
   hr_run1__2->GetXaxis()->SetTitleFont(132);
   hr_run1__2->GetYaxis()->SetLabelFont(132);
   hr_run1__2->GetYaxis()->SetLabelOffset(0.01);
   hr_run1__2->GetYaxis()->SetLabelSize(0.06);
   hr_run1__2->GetYaxis()->SetTitleSize(0.072);
   hr_run1__2->GetYaxis()->SetTitleOffset(0.95);
   hr_run1__2->GetYaxis()->SetTitleFont(132);
   hr_run1__2->GetZaxis()->SetLabelFont(132);
   hr_run1__2->GetZaxis()->SetLabelSize(0.06);
   hr_run1__2->GetZaxis()->SetTitleSize(0.072);
   hr_run1__2->GetZaxis()->SetTitleOffset(1.2);
   hr_run1__2->GetZaxis()->SetTitleFont(132);
   hr_run1__2->Draw("X0ESAME");
   
   TH1F *hr_run2__3 = new TH1F("hr_run2__3","hr_run2",1,1,2);
   hr_run2__3->SetBinContent(1,0.3361612);
   hr_run2__3->SetBinError(1,0.01212736);
   hr_run2__3->SetEntries(1);
   hr_run2__3->SetStats(0);

   ci = TColor::GetColor("#990000");
   hr_run2__3->SetLineColor(ci);
   hr_run2__3->SetLineWidth(2);

   ci = TColor::GetColor("#990000");
   hr_run2__3->SetMarkerColor(ci);
   hr_run2__3->SetMarkerStyle(20);
   hr_run2__3->GetXaxis()->SetNdivisions(505);
   hr_run2__3->GetXaxis()->SetLabelFont(132);
   hr_run2__3->GetXaxis()->SetLabelOffset(0.01);
   hr_run2__3->GetXaxis()->SetLabelSize(0.06);
   hr_run2__3->GetXaxis()->SetTitleSize(0.072);
   hr_run2__3->GetXaxis()->SetTitleOffset(0.95);
   hr_run2__3->GetXaxis()->SetTitleFont(132);
   hr_run2__3->GetYaxis()->SetLabelFont(132);
   hr_run2__3->GetYaxis()->SetLabelOffset(0.01);
   hr_run2__3->GetYaxis()->SetLabelSize(0.06);
   hr_run2__3->GetYaxis()->SetTitleSize(0.072);
   hr_run2__3->GetYaxis()->SetTitleOffset(0.95);
   hr_run2__3->GetYaxis()->SetTitleFont(132);
   hr_run2__3->GetZaxis()->SetLabelFont(132);
   hr_run2__3->GetZaxis()->SetLabelSize(0.06);
   hr_run2__3->GetZaxis()->SetTitleSize(0.072);
   hr_run2__3->GetZaxis()->SetTitleOffset(1.2);
   hr_run2__3->GetZaxis()->SetTitleFont(132);
   hr_run2__3->Draw("X0ESAME");
   
   TH1F *hr_pdg__4 = new TH1F("hr_pdg__4","hr_pdg",1,2,3);
   hr_pdg__4->SetBinContent(1,0.3255484);
   hr_pdg__4->SetBinError(1,0.01239638);
   hr_pdg__4->SetEntries(1);
   hr_pdg__4->SetStats(0);
   hr_pdg__4->SetLineWidth(2);
   hr_pdg__4->SetMarkerStyle(20);
   hr_pdg__4->GetXaxis()->SetNdivisions(505);
   hr_pdg__4->GetXaxis()->SetLabelFont(132);
   hr_pdg__4->GetXaxis()->SetLabelOffset(0.01);
   hr_pdg__4->GetXaxis()->SetLabelSize(0.06);
   hr_pdg__4->GetXaxis()->SetTitleSize(0.072);
   hr_pdg__4->GetXaxis()->SetTitleOffset(0.95);
   hr_pdg__4->GetXaxis()->SetTitleFont(132);
   hr_pdg__4->GetYaxis()->SetLabelFont(132);
   hr_pdg__4->GetYaxis()->SetLabelOffset(0.01);
   hr_pdg__4->GetYaxis()->SetLabelSize(0.06);
   hr_pdg__4->GetYaxis()->SetTitleSize(0.072);
   hr_pdg__4->GetYaxis()->SetTitleOffset(0.95);
   hr_pdg__4->GetYaxis()->SetTitleFont(132);
   hr_pdg__4->GetZaxis()->SetLabelFont(132);
   hr_pdg__4->GetZaxis()->SetLabelSize(0.06);
   hr_pdg__4->GetZaxis()->SetTitleSize(0.072);
   hr_pdg__4->GetZaxis()->SetTitleOffset(1.2);
   hr_pdg__4->GetZaxis()->SetTitleFont(132);
   hr_pdg__4->Draw("X0ESAME");
   c->Modified();
   c->cd();
   c->SetSelected(c);

   c->SaveAs("Fig24.png");
   c->SaveAs("Fig24.eps");
   c->SaveAs("Fig24.pdf");


}


==> figs/Fig25a.C <==
void Fig25a()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 11:42:21 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-6563.954,5391.596,34460.76);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5df8ae0__1 = new TH1D("frame_5df8ae0__1","Plot",100,5179.25,5379.25);
   frame_5df8ae0__1->SetBinContent(1,31589.03);
   frame_5df8ae0__1->SetMaximum(31589.03);
   frame_5df8ae0__1->SetEntries(2);
   frame_5df8ae0__1->SetDirectory(0);
   frame_5df8ae0__1->SetStats(0);
   frame_5df8ae0__1->SetLineWidth(2);
   frame_5df8ae0__1->SetMarkerStyle(20);
   frame_5df8ae0__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5df8ae0__1->GetXaxis()->SetNdivisions(505);
   frame_5df8ae0__1->GetXaxis()->SetLabelFont(132);
   frame_5df8ae0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__1->GetXaxis()->SetLabelSize(0.06);
   frame_5df8ae0__1->GetXaxis()->SetTitleSize(0.072);
   frame_5df8ae0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__1->GetXaxis()->SetTitleFont(132);
   frame_5df8ae0__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5df8ae0__1->GetYaxis()->SetMaxDigits(3);
   frame_5df8ae0__1->GetYaxis()->SetNdivisions(4000510);
   frame_5df8ae0__1->GetYaxis()->SetLabelFont(132);
   frame_5df8ae0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__1->GetYaxis()->SetLabelSize(0.06);
   frame_5df8ae0__1->GetYaxis()->SetTitleSize(0.072);
   frame_5df8ae0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__1->GetYaxis()->SetTitleFont(132);
   frame_5df8ae0__1->GetZaxis()->SetLabelFont(132);
   frame_5df8ae0__1->GetZaxis()->SetLabelSize(0.06);
   frame_5df8ae0__1->GetZaxis()->SetTitleSize(0.072);
   frame_5df8ae0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5df8ae0__1->GetZaxis()->SetTitleFont(132);
   frame_5df8ae0__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   350,
   367,
   403,
   360,
   344,
   361,
   340,
   359,
   330,
   364,
   335,
   359,
   338,
   334,
   364,
   357,
   353,
   349,
   380,
   370,
   391,
   394,
   390,
   392,
   423,
   422,
   448,
   505,
   568,
   568,
   664,
   703,
   848,
   901,
   1048,
   1289,
   1642,
   1943,
   2553,
   3307,
   4354,
   5987,
   8058,
   10371,
   13506,
   17386,
   21344,
   25191,
   28055,
   29857,
   29549,
   28084,
   24880,
   20971,
   17141,
   13303,
   9979,
   7538,
   5577,
   4132,
   3133,
   2397,
   1896,
   1479,
   1237,
   1080,
   943,
   871,
   832,
   827,
   758,
   732,
   738,
   681,
   610,
   578,
   587,
   550,
   555,
   490,
   485,
   491,
   478,
   445,
   461,
   445,
   404,
   416,
   372,
   345,
   365,
   366,
   334,
   350,
   290,
   305,
   315,
   246,
   245,
   286};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   18.21497,
   18.66377,
   19.58109,
   18.48025,
   18.05398,
   18.50658,
   17.94587,
   18.45389,
   17.67278,
   18.58533,
   17.80983,
   18.45389,
   17.89157,
   17.78251,
   18.58533,
   18.40106,
   18.29495,
   18.18823,
   19,
   18.74188,
   19.28004,
   19.35573,
   19.25475,
   19.3053,
   20.07304,
   20.04872,
   20.67192,
   21.97777,
   23.33799,
   23.33799,
   25.27305,
   26.01886,
   28.62473,
   29.52083,
   31.87669,
   35.40613,
   40.02468,
   43.58231,
   50.02969,
   57.00869,
   65.48674,
   76.87732,
   89.26776,
   101.3393,
   115.7164,
   131.3569,
   145.5967,
   158.2175,
   166.997,
   172.2925,
   171.399,
   167.0836,
   157.2347,
   144.3145,
   130.4246,
   114.8397,
   99.3962,
   86.3231,
   74.18099,
   63.78258,
   55.47544,
   48.46172,
   43.04595,
   37.96102,
   34.67456,
   32.36716,
   30.21238,
   29.01694,
   28.34874,
   28.26195,
   27.03634,
   26.56012,
   26.67076,
   25.60077,
   24.20324,
   23.54683,
   23.73324,
   22.95741,
   23.06374,
   21.64159,
   21.52839,
   21.66416,
   21.36893,
   20.60095,
   20.97673,
   20.60095,
   19.60597,
   19.90221,
   18.79378,
   18.0809,
   18.61151,
   18.63766,
   17.78251,
   18.21497,
   16.53673,
   16.97141,
   17.25528,
   15.19235,
   15.16046,
   16.41892};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   19.21497,
   19.66377,
   20.58109,
   19.48025,
   19.05398,
   19.50658,
   18.94587,
   19.45389,
   18.67278,
   19.58533,
   18.80983,
   19.45389,
   18.89157,
   18.78251,
   19.58533,
   19.40106,
   19.29495,
   19.18823,
   20,
   19.74188,
   20.28004,
   20.35573,
   20.25475,
   20.3053,
   21.07304,
   21.04872,
   21.67192,
   22.97777,
   24.33799,
   24.33799,
   26.27305,
   27.01886,
   29.62473,
   30.52083,
   32.87669,
   36.40613,
   41.02468,
   44.58231,
   51.02969,
   58.00869,
   66.48674,
   77.87732,
   90.26776,
   102.3393,
   116.7164,
   132.3569,
   146.5967,
   159.2175,
   167.997,
   173.2925,
   172.399,
   168.0836,
   158.2347,
   145.3145,
   131.4246,
   115.8397,
   100.3962,
   87.3231,
   75.18099,
   64.78258,
   56.47544,
   49.46172,
   44.04595,
   38.96102,
   35.67456,
   33.36716,
   31.21238,
   30.01694,
   29.34874,
   29.26195,
   28.03634,
   27.56012,
   27.67076,
   26.60077,
   25.20324,
   24.54683,
   24.73324,
   23.95741,
   24.06374,
   22.64159,
   22.52839,
   22.66416,
   22.36893,
   21.60095,
   21.97673,
   21.60095,
   20.60597,
   20.90221,
   19.79378,
   19.0809,
   19.61151,
   19.63766,
   18.78251,
   19.21497,
   17.53673,
   17.97141,
   18.25528,
   16.19235,
   16.16046,
   17.41892};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(206.8556);
   Graph_data3001->SetMaximum(33010.34);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   333.9574,
   333.9574,
   331.2188,
   328.5026,
   325.8086,
   323.1368,
   320.4869,
   317.8587,
   315.252,
   312.6667,
   310.1027,
   307.5596,
   305.0374,
   302.5359,
   300.0549,
   297.5943,
   295.1538,
   292.7334,
   290.3328,
   287.9518,
   285.5904,
   283.2484,
   280.9256,
   278.6218,
   276.3369,
   274.0708,
   271.8232,
   269.5941,
   267.3833,
   265.1905,
   263.0158,
   260.8589,
   258.7197,
   256.598,
   254.4938,
   252.4067,
   250.3368,
   248.2839,
   246.2478,
   244.2284,
   242.2256,
   240.2392,
   238.2691,
   236.3151,
   234.3772,
   232.4551,
   230.5488,
   228.6582,
   226.783,
   224.9233,
   223.0788,
   221.2494,
   219.435,
   217.6355,
   215.8507,
   214.0806,
   212.325,
   210.5838,
   208.8569,
   207.1441,
   205.4454,
   203.7606,
   202.0896,
   200.4324,
   198.7887,
   197.1585,
   195.5417,
   193.9381,
   192.3477,
   190.7703,
   189.2059,
   187.6543,
   186.1154,
   184.5891,
   183.0753,
   181.574,
   180.085,
   178.6082,
   177.1435,
   175.6908,
   174.25,
   172.821,
   171.4038,
   169.9982,
   168.6041,
   167.2214,
   165.8501,
   164.49,
   163.1411,
   161.8032,
   160.4763,
   159.1603,
   157.8551,
   156.5606,
   155.2767,
   154.0033,
   152.7404,
   151.4878,
   150.2455,
   149.0134,
   147.7914,
   146.5794,
   146.5794,
   146.5794,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(367.3532);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[135] = {
   0,
   20.82755,
   20.82755,
   22.10309,
   23.4872,
   24.99182,
   26.63054,
   28.41883,
   30.37436,
   32.51742,
   34.87134,
   37.46303,
   40.3237,
   43.48963,
   47.00319,
   50.91408,
   55.28086,
   60.17283,
   65.67247,
   71.87843,
   78.90941,
   86.9091,
   96.05258,
   106.5547,
   118.681,
   132.7627,
   149.2158,
   168.5688,
   191.4991,
   218.8854,
   251.8812,
   292.0217,
   341.3804,
   402.8051,
   480.2797,
   579.4953,
   708.7756,
   880.6278,
   1114.44,
   1441.382,
   1913.766,
   2603.503,
   3041.692,
   3554.446,
   4153.036,
   4849.633,
   5657,
   6587.977,
   7654.717,
   8867.618,
   10233.9,
   11755.84,
   13428.75,
   15238.74,
   17160.65,
   19156.42,
   23149.81,
   25007.64,
   25867.15,
   26666.65,
   27396.08,
   28045.84,
   28607.08,
   29071.87,
   29433.51,
   29686.66,
   29827.52,
   29853.97,
   29765.61,
   29563.78,
   29251.5,
   28833.44,
   28315.68,
   27705.61,
   27011.7,
   26243.22,
   24522.45,
   22625.03,
   18613.27,
   16632.91,
   14738.01,
   12963.04,
   11329.93,
   9849.857,
   8525.432,
   7352.846,
   6323.861,
   5427.484,
   4651.281,
   3982.371,
   3408.11,
   2916.546,
   2496.682,
   1833.512,
   1352.536,
   1011.449,
   769.8089,
   595.1034,
   466.4884,
   370.2618,
   297.2133,
   241.026,
   197.2886,
   162.8689,
   135.5099,
   113.5623,
   95.8057,
   81.32654,
   69.43345,
   59.59798,
   51.41245,
   44.55956,
   38.7904,
   33.90815,
   29.75614,
   26.20875,
   23.16465,
   20.54161,
   18.27251,
   16.30228,
   14.58551,
   13.08455,
   11.76807,
   10.60987,
   9.58794,
   8.683745,
   7.881586,
   7.168132,
   6.532024,
   5.963545,
   5.454363,
   4.997306,
   4.997306,
   4.997306,
   0};
   graph = new TGraph(135,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(32839.37);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   1.715447,
   1.715447,
   1.722068,
   1.742275,
   1.775722,
   1.821805,
   1.879722,
   1.948506,
   2.027072,
   2.114252,
   2.208828,
   2.309554,
   2.415164,
   2.524371,
   2.635858,
   2.748272,
   2.860236,
   2.970378,
   3.077394,
   3.180135,
   3.277714,
   3.369611,
   3.455753,
   3.536558,
   3.612913,
   3.686097,
   3.757648,
   3.829207,
   3.902369,
   3.978549,
   4.058916,
   4.144367,
   4.235567,
   4.33303,
   4.437224,
   4.548713,
   4.668306,
   4.797212,
   4.937201,
   5.090732,
   5.261013,
   5.451946,
   5.6679,
   5.91327,
   6.19194,
   6.506961,
   6.860973,
   7.257936,
   7.706165,
   8.221782,
   8.831086,
   9.571191,
   10.49076,
   11.65453,
   13.1527,
   15.10785,
   17.66889,
   21.00002,
   25.31232,
   30.99063,
   38.77148,
   43.77952,
   49.70911,
   56.65248,
   64.66853,
   73.82287,
   84.22535,
   95.99645,
   109.1564,
   123.5417,
   138.8698,
   154.9522,
   171.8939,
   189.9864,
   209.1101,
   228.2324,
   246.0775,
   262.2515,
   277.0754,
   305.5605,
   335.2846,
   341.5544,
   346.9677,
   351.4862,
   355.2517,
   361.0681,
   365.9069,
   370.8624,
   374.7437,
   375.5448,
   375.5837,
   374.3443,
   371.7026,
   369.1415,
   365.6315,
   357.6034,
   354.5231,
   352.5215,
   348.5458,
   343.536,
   336.3753,
   322.223,
   315.3853,
   307.592,
   289.7086,
   274.0242,
   266.6865,
   260.4422,
   249.1162,
   234.6138,
   229.4647,
   225.9574,
   222.0997,
   216.745,
   204.0075,
   192.1692,
   182.8107,
   174.9133,
   167.0099,
   157.6396,
   149.2054,
   142.7619,
   136.3821,
   129.3235,
   123.463,
   119.6135,
   118.0064,
   118.0064,
   118.0064,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(413.142);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[135] = {
   0,
   356.5004,
   356.5004,
   355.0439,
   353.732,
   352.5762,
   351.5891,
   350.7854,
   350.1815,
   349.7965,
   349.6523,
   349.7745,
   350.1929,
   350.9422,
   352.0635,
   353.6049,
   355.6234,
   358.1869,
   361.3762,
   365.2886,
   370.0414,
   375.7773,
   382.6706,
   390.936,
   400.8394,
   412.7125,
   426.9727,
   444.1497,
   464.9224,
   490.171,
   521.0503,
   559.0964,
   606.3837,
   665.7604,
   741.2108,
   838.4263,
   965.731,
   1135.633,
   1367.521,
   1692.567,
   2163.085,
   2850.99,
   3288.276,
   3800.137,
   4397.844,
   5093.57,
   5900.077,
   6830.205,
   7896.11,
   9108.187,
   10473.66,
   11994.81,
   13666.93,
   15476.15,
   17397.31,
   19392.34,
   23384.3,
   25241.44,
   26100.62,
   26899.79,
   27628.9,
   28278.36,
   28839.28,
   29303.78,
   29665.13,
   29918,
   30058.6,
   30084.79,
   29996.19,
   29794.12,
   29481.63,
   29063.36,
   28545.42,
   27935.18,
   27241.12,
   26472.51,
   24751.54,
   22854.04,
   18842.46,
   16862.41,
   14968.01,
   13193.72,
   11561.51,
   10082.59,
   8759.601,
   7588.789,
   6561.996,
   5668.333,
   4895.498,
   4230.752,
   3661.58,
   3176.122,
   2763.441,
   2118.17,
   1660.481,
   1347.477,
   1137.244,
   998.1516,
   904.9136,
   838.1075,
   791.9797,
   763.9649,
   738.6556,
   713.3649,
   693.3289,
   669.4806,
   641.5222,
   612.4562,
   595.1228,
   571.6641,
   547.8855,
   524.9726,
   499.9027,
   477.9305,
   458.8024,
   442.5464,
   423.6285,
   410.989,
   398.1586,
   382.113,
   367.231,
   355.0556,
   344.5365,
   334.1804,
   322.5042,
   311.8924,
   303.3838,
   295.038,
   286.1011,
   278.44,
   272.8593,
   269.5831,
   269.5831,
   269.5831,
   0};
   graph = new TGraph(135,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(33093.27);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   350,
   367,
   403,
   360,
   344,
   361,
   340,
   359,
   330,
   364,
   335,
   359,
   338,
   334,
   364,
   357,
   353,
   349,
   380,
   370,
   391,
   394,
   390,
   392,
   423,
   422,
   448,
   505,
   568,
   568,
   664,
   703,
   848,
   901,
   1048,
   1289,
   1642,
   1943,
   2553,
   3307,
   4354,
   5987,
   8058,
   10371,
   13506,
   17386,
   21344,
   25191,
   28055,
   29857,
   29549,
   28084,
   24880,
   20971,
   17141,
   13303,
   9979,
   7538,
   5577,
   4132,
   3133,
   2397,
   1896,
   1479,
   1237,
   1080,
   943,
   871,
   832,
   827,
   758,
   732,
   738,
   681,
   610,
   578,
   587,
   550,
   555,
   490,
   485,
   491,
   478,
   445,
   461,
   445,
   404,
   416,
   372,
   345,
   365,
   366,
   334,
   350,
   290,
   305,
   315,
   246,
   245,
   286};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   18.21497,
   18.66377,
   19.58109,
   18.48025,
   18.05398,
   18.50658,
   17.94587,
   18.45389,
   17.67278,
   18.58533,
   17.80983,
   18.45389,
   17.89157,
   17.78251,
   18.58533,
   18.40106,
   18.29495,
   18.18823,
   19,
   18.74188,
   19.28004,
   19.35573,
   19.25475,
   19.3053,
   20.07304,
   20.04872,
   20.67192,
   21.97777,
   23.33799,
   23.33799,
   25.27305,
   26.01886,
   28.62473,
   29.52083,
   31.87669,
   35.40613,
   40.02468,
   43.58231,
   50.02969,
   57.00869,
   65.48674,
   76.87732,
   89.26776,
   101.3393,
   115.7164,
   131.3569,
   145.5967,
   158.2175,
   166.997,
   172.2925,
   171.399,
   167.0836,
   157.2347,
   144.3145,
   130.4246,
   114.8397,
   99.3962,
   86.3231,
   74.18099,
   63.78258,
   55.47544,
   48.46172,
   43.04595,
   37.96102,
   34.67456,
   32.36716,
   30.21238,
   29.01694,
   28.34874,
   28.26195,
   27.03634,
   26.56012,
   26.67076,
   25.60077,
   24.20324,
   23.54683,
   23.73324,
   22.95741,
   23.06374,
   21.64159,
   21.52839,
   21.66416,
   21.36893,
   20.60095,
   20.97673,
   20.60095,
   19.60597,
   19.90221,
   18.79378,
   18.0809,
   18.61151,
   18.63766,
   17.78251,
   18.21497,
   16.53673,
   16.97141,
   17.25528,
   15.19235,
   15.16046,
   16.41892};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   19.21497,
   19.66377,
   20.58109,
   19.48025,
   19.05398,
   19.50658,
   18.94587,
   19.45389,
   18.67278,
   19.58533,
   18.80983,
   19.45389,
   18.89157,
   18.78251,
   19.58533,
   19.40106,
   19.29495,
   19.18823,
   20,
   19.74188,
   20.28004,
   20.35573,
   20.25475,
   20.3053,
   21.07304,
   21.04872,
   21.67192,
   22.97777,
   24.33799,
   24.33799,
   26.27305,
   27.01886,
   29.62473,
   30.52083,
   32.87669,
   36.40613,
   41.02468,
   44.58231,
   51.02969,
   58.00869,
   66.48674,
   77.87732,
   90.26776,
   102.3393,
   116.7164,
   132.3569,
   146.5967,
   159.2175,
   167.997,
   173.2925,
   172.399,
   168.0836,
   158.2347,
   145.3145,
   131.4246,
   115.8397,
   100.3962,
   87.3231,
   75.18099,
   64.78258,
   56.47544,
   49.46172,
   44.04595,
   38.96102,
   35.67456,
   33.36716,
   31.21238,
   30.01694,
   29.34874,
   29.26195,
   28.03634,
   27.56012,
   27.67076,
   26.60077,
   25.20324,
   24.54683,
   24.73324,
   23.95741,
   24.06374,
   22.64159,
   22.52839,
   22.66416,
   22.36893,
   21.60095,
   21.97673,
   21.60095,
   20.60597,
   20.90221,
   19.79378,
   19.0809,
   19.61151,
   19.63766,
   18.78251,
   19.21497,
   17.53673,
   17.97141,
   18.25528,
   16.19235,
   16.16046,
   17.41892};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(206.8556);
   Graph_h_data3002->SetMaximum(33010.34);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5df8ae0__2 = new TH1D("frame_5df8ae0__2","Plot",100,5179.25,5379.25);
   frame_5df8ae0__2->SetBinContent(1,31589.03);
   frame_5df8ae0__2->SetMaximum(31589.03);
   frame_5df8ae0__2->SetEntries(2);
   frame_5df8ae0__2->SetDirectory(0);
   frame_5df8ae0__2->SetStats(0);
   frame_5df8ae0__2->SetLineWidth(2);
   frame_5df8ae0__2->SetMarkerStyle(20);
   frame_5df8ae0__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5df8ae0__2->GetXaxis()->SetNdivisions(505);
   frame_5df8ae0__2->GetXaxis()->SetLabelFont(132);
   frame_5df8ae0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__2->GetXaxis()->SetLabelSize(0.06);
   frame_5df8ae0__2->GetXaxis()->SetTitleSize(0.072);
   frame_5df8ae0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__2->GetXaxis()->SetTitleFont(132);
   frame_5df8ae0__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5df8ae0__2->GetYaxis()->SetMaxDigits(3);
   frame_5df8ae0__2->GetYaxis()->SetNdivisions(4000510);
   frame_5df8ae0__2->GetYaxis()->SetLabelFont(132);
   frame_5df8ae0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__2->GetYaxis()->SetLabelSize(0.06);
   frame_5df8ae0__2->GetYaxis()->SetTitleSize(0.072);
   frame_5df8ae0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__2->GetYaxis()->SetTitleFont(132);
   frame_5df8ae0__2->GetZaxis()->SetLabelFont(132);
   frame_5df8ae0__2->GetZaxis()->SetLabelSize(0.06);
   frame_5df8ae0__2->GetZaxis()->SetTitleSize(0.072);
   frame_5df8ae0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5df8ae0__2->GetZaxis()->SetTitleFont(132);
   frame_5df8ae0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2011","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"1 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25a.pdf");
   can_p->SaveAs("Fig25a.eps");
   can_p->SaveAs("Fig25a.png");

}


==> figs/Fig25b.C <==
void Fig25b()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 11:48:28 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-14996.86,5391.596,78733.5);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5dfa1c0__1 = new TH1D("frame_5dfa1c0__1","Plot",100,5179.25,5379.25);
   frame_5dfa1c0__1->SetBinContent(1,72172.37);
   frame_5dfa1c0__1->SetMaximum(72172.37);
   frame_5dfa1c0__1->SetEntries(2);
   frame_5dfa1c0__1->SetDirectory(0);
   frame_5dfa1c0__1->SetStats(0);
   frame_5dfa1c0__1->SetLineWidth(2);
   frame_5dfa1c0__1->SetMarkerStyle(20);
   frame_5dfa1c0__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5dfa1c0__1->GetXaxis()->SetNdivisions(505);
   frame_5dfa1c0__1->GetXaxis()->SetLabelFont(132);
   frame_5dfa1c0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__1->GetXaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__1->GetXaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__1->GetXaxis()->SetTitleFont(132);
   frame_5dfa1c0__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5dfa1c0__1->GetYaxis()->SetMaxDigits(3);
   frame_5dfa1c0__1->GetYaxis()->SetNdivisions(4000510);
   frame_5dfa1c0__1->GetYaxis()->SetLabelFont(132);
   frame_5dfa1c0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__1->GetYaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__1->GetYaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__1->GetYaxis()->SetTitleFont(132);
   frame_5dfa1c0__1->GetZaxis()->SetLabelFont(132);
   frame_5dfa1c0__1->GetZaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__1->GetZaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5dfa1c0__1->GetZaxis()->SetTitleFont(132);
   frame_5dfa1c0__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   781,
   834,
   820,
   815,
   831,
   815,
   796,
   816,
   785,
   778,
   789,
   819,
   830,
   793,
   842,
   774,
   865,
   839,
   800,
   906,
   855,
   926,
   925,
   922,
   912,
   1039,
   1057,
   1150,
   1169,
   1296,
   1319,
   1546,
   1710,
   1974,
   2282,
   2790,
   3427,
   4202,
   5414,
   7263,
   9666,
   12832,
   17392,
   22886,
   30276,
   38814,
   47846,
   56903,
   63953,
   68212,
   67828,
   63533,
   56518,
   47451,
   37826,
   28943,
   21937,
   16432,
   12025,
   8892,
   6604,
   5202,
   4084,
   3266,
   2692,
   2413,
   2194,
   1944,
   1911,
   1781,
   1736,
   1658,
   1608,
   1566,
   1454,
   1406,
   1316,
   1320,
   1301,
   1211,
   1163,
   1084,
   1128,
   1028,
   992,
   938,
   905,
   909,
   877,
   842,
   763,
   806,
   768,
   682,
   656,
   686,
   681,
   649,
   672,
   640};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   27.45085,
   28.38339,
   28.14001,
   28.05258,
   28.33141,
   28.05258,
   27.7179,
   28.07009,
   27.52231,
   27.39713,
   27.59359,
   28.12254,
   28.31406,
   27.66469,
   28.52154,
   27.32535,
   28.91513,
   28.46981,
   27.78869,
   29.60399,
   28.74466,
   29.93436,
   29.91792,
   29.86857,
   29.70348,
   31.7374,
   32.01538,
   33.41534,
   33.6943,
   35.50347,
   35.82148,
   38.82239,
   40.85517,
   43.93253,
   47.2729,
   52.32282,
   58.04272,
   64.32476,
   73.08159,
   84.7247,
   97.81709,
   112.7795,
   131.3797,
   150.782,
   173.5007,
   196.5133,
   218.2379,
   238.044,
   252.3898,
   260.6747,
   259.9386,
   251.558,
   237.2357,
   217.3331,
   193.9897,
   169.6272,
   147.6123,
   127.6883,
   109.1597,
   93.79873,
   80.76654,
   71.62662,
   63.40814,
   56.65112,
   51.3869,
   48.62484,
   46.34282,
   43.59365,
   43.21785,
   41.70486,
   41.16833,
   40.22162,
   39.60299,
   39.07588,
   37.63463,
   37,
   35.78016,
   35.83524,
   35.57284,
   34.30302,
   33.60645,
   32.42795,
   33.08943,
   31.56634,
   31,
   30.13087,
   29.58737,
   29.65377,
   29.11841,
   28.52154,
   27.12698,
   27.89454,
   27.21732,
   25.61992,
   25.11738,
   25.69637,
   25.60077,
   24.98038,
   25.42778,
   24.80316};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   28.45085,
   29.38339,
   29.14001,
   29.05258,
   29.33141,
   29.05258,
   28.7179,
   29.07009,
   28.52231,
   28.39713,
   28.59359,
   29.12254,
   29.31406,
   28.66469,
   29.52154,
   28.32535,
   29.91513,
   29.46981,
   28.78869,
   30.60399,
   29.74466,
   30.93436,
   30.91792,
   30.86857,
   30.70348,
   32.7374,
   33.01538,
   34.41534,
   34.6943,
   36.50347,
   36.82148,
   39.82239,
   41.85517,
   44.93253,
   48.2729,
   53.32282,
   59.04272,
   65.32476,
   74.08159,
   85.7247,
   98.81709,
   113.7795,
   132.3797,
   151.782,
   174.5007,
   197.5133,
   219.2379,
   239.044,
   253.3898,
   261.6747,
   260.9386,
   252.558,
   238.2357,
   218.3331,
   194.9897,
   170.6272,
   148.6123,
   128.6883,
   110.1597,
   94.79873,
   81.76654,
   72.62662,
   64.40814,
   57.65112,
   52.3869,
   49.62484,
   47.34282,
   44.59365,
   44.21785,
   42.70486,
   42.16833,
   41.22162,
   40.60299,
   40.07588,
   38.63463,
   38,
   36.78016,
   36.83524,
   36.57284,
   35.30302,
   34.60645,
   33.42795,
   34.08943,
   32.56634,
   32,
   31.13087,
   30.58737,
   30.65377,
   30.11841,
   29.52154,
   28.12698,
   28.89454,
   28.21732,
   26.61992,
   26.11738,
   26.69637,
   26.60077,
   25.98038,
   26.42778,
   25.80316};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(553.6772);
   Graph_data3001->SetMaximum(75259.52);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   773.9664,
   773.9664,
   767.638,
   761.3614,
   755.1361,
   748.9616,
   742.8377,
   736.7638,
   730.7396,
   724.7647,
   718.8386,
   712.961,
   707.1314,
   701.3495,
   695.6148,
   689.9271,
   684.2858,
   678.6907,
   673.1414,
   667.6374,
   662.1784,
   656.764,
   651.394,
   646.0678,
   640.7852,
   635.5458,
   630.3492,
   625.1951,
   620.0831,
   615.013,
   609.9843,
   604.9967,
   600.0499,
   595.1435,
   590.2773,
   585.4509,
   580.6639,
   575.916,
   571.207,
   566.5365,
   561.9042,
   557.3097,
   552.7528,
   548.2332,
   543.7506,
   539.3045,
   534.8949,
   530.5213,
   526.1834,
   521.881,
   517.6138,
   513.3815,
   509.1838,
   505.0205,
   500.8911,
   496.7956,
   492.7335,
   488.7046,
   484.7087,
   480.7454,
   476.8146,
   472.9159,
   469.049,
   465.2138,
   461.41,
   457.6372,
   453.8953,
   450.184,
   446.503,
   442.8522,
   439.2312,
   435.6398,
   432.0777,
   428.5448,
   425.0408,
   421.5654,
   418.1184,
   414.6997,
   411.3088,
   407.9457,
   404.6101,
   401.3018,
   398.0205,
   394.7661,
   391.5383,
   388.3368,
   385.1616,
   382.0123,
   378.8887,
   375.7907,
   372.718,
   369.6705,
   366.6478,
   363.6499,
   360.6765,
   357.7274,
   354.8024,
   351.9013,
   349.024,
   346.1702,
   343.3397,
   340.5324,
   340.5324,
   340.5324,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(851.3631);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[135] = {
   0,
   43.99437,
   43.99437,
   46.6927,
   49.62093,
   52.80441,
   56.27191,
   60.05624,
   64.19489,
   68.73085,
   73.71358,
   79.20019,
   85.25684,
   91.96051,
   99.40107,
   107.684,
   116.9335,
   127.2966,
   138.9484,
   152.0984,
   166.9984,
   183.9536,
   203.3356,
   225.6009,
   251.3134,
   281.1765,
   316.0745,
   357.13,
   405.7829,
   463.9009,
   533.9365,
   619.154,
   723.9636,
   854.4232,
   1019.01,
   1229.835,
   1504.617,
   1869.988,
   2367.242,
   3062.785,
   4068.101,
   5549.464,
   6498.362,
   7613.049,
   8919.812,
   10447.41,
   12226.5,
   14288.53,
   16664.15,
   19380.71,
   22459,
   25909.06,
   29725.06,
   33879.74,
   38318.87,
   42956.59,
   52314.42,
   56700.16,
   58735.43,
   60631.85,
   62364.54,
   63909.69,
   65245.21,
   66351.37,
   67211.38,
   67811.9,
   68143.46,
   68200.79,
   67982.98,
   67493.5,
   66740.09,
   65734.54,
   64492.24,
   63031.78,
   61374.35,
   59543.1,
   55457.96,
   50977.57,
   41588.8,
   36998.19,
   32634.69,
   28574.56,
   24863.62,
   21522.28,
   18551.17,
   15936.64,
   13655.58,
   11679.38,
   9976.935,
   8516.892,
   7269.062,
   6205.363,
   5300.293,
   3877.865,
   2860.706,
   2154.169,
   1653.505,
   1290.619,
   1022.332,
   820.4814,
   666.2291,
   546.6935,
   452.888,
   378.4302,
   318.7133,
   270.3628,
   230.8731,
   198.361,
   171.3948,
   148.8746,
   129.9471,
   113.9445,
   100.3396,
   88.713,
   78.7285,
   70.11488,
   62.65184,
   56.15936,
   50.4895,
   45.52,
   41.14933,
   37.29274,
   33.87919,
   30.84883,
   28.15107,
   25.74294,
   23.58783,
   21.65442,
   19.91583,
   18.34892,
   16.93369,
   15.65282,
   15.65282,
   15.65282,
   0};
   graph = new TGraph(135,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(75020.87);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   3.839116,
   3.839116,
   3.853935,
   3.899157,
   3.97401,
   4.077142,
   4.206757,
   4.360694,
   4.536523,
   4.731629,
   4.943287,
   5.168708,
   5.405061,
   5.649463,
   5.898967,
   6.150545,
   6.401116,
   6.647611,
   6.887109,
   7.117042,
   7.335421,
   7.541082,
   7.733865,
   7.914704,
   8.085586,
   8.249369,
   8.409496,
   8.569644,
   8.733377,
   8.903866,
   9.083724,
   9.274961,
   9.479066,
   9.697183,
   9.930367,
   10.17988,
   10.44752,
   10.73601,
   11.0493,
   11.3929,
   11.77398,
   12.20128,
   12.68458,
   13.23371,
   13.85737,
   14.56237,
   15.35464,
   16.24303,
   17.24615,
   18.40009,
   19.76369,
   21.42002,
   23.47798,
   26.08247,
   29.43532,
   33.81089,
   39.54241,
   46.99739,
   56.64816,
   69.35605,
   86.76935,
   97.97718,
   111.2474,
   126.7865,
   144.7261,
   165.2132,
   188.4937,
   214.837,
   244.2885,
   276.4823,
   310.7863,
   346.778,
   384.693,
   425.1836,
   467.9819,
   510.7768,
   550.7137,
   586.9105,
   620.0859,
   683.8347,
   750.3564,
   764.388,
   776.5026,
   786.6149,
   795.042,
   808.0589,
   818.8881,
   829.9784,
   838.6645,
   840.4573,
   840.5443,
   837.7707,
   831.8586,
   826.127,
   818.2717,
   800.3051,
   793.4115,
   788.9319,
   780.0345,
   768.8227,
   752.7973,
   721.1249,
   705.8224,
   688.3812,
   648.3586,
   613.2574,
   596.8358,
   582.8614,
   557.5142,
   525.0582,
   513.5347,
   505.6855,
   497.0521,
   485.0684,
   456.5623,
   430.0685,
   409.1246,
   391.4504,
   373.7629,
   352.7923,
   333.9169,
   319.4965,
   305.2187,
   289.422,
   276.3064,
   267.6913,
   264.0945,
   264.0945,
   264.0945,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(924.5988);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[135] = {
   0,
   821.7999,
   821.7999,
   818.1847,
   814.8815,
   811.9145,
   809.3107,
   807.1007,
   805.3194,
   804.007,
   803.2099,
   802.9821,
   803.3865,
   804.4969,
   806.4,
   809.1978,
   813.0111,
   817.9836,
   824.2868,
   832.1269,
   841.7528,
   853.4674,
   867.6408,
   884.7287,
   905.2959,
   930.0473,
   959.8696,
   995.8887,
   1039.548,
   1092.717,
   1157.853,
   1238.222,
   1338.235,
   1463.952,
   1623.85,
   1830.042,
   2100.248,
   2461.099,
   2953.894,
   3645.041,
   4646.031,
   6123.142,
   7069.945,
   8182.56,
   9487.274,
   11012.85,
   12789.94,
   14850,
   17223.67,
   19938.31,
   23014.73,
   26462.93,
   30277.1,
   34429.99,
   38867.36,
   43503.35,
   52857.85,
   57241.99,
   59276.47,
   61172.13,
   62904.07,
   64448.48,
   65783.29,
   66888.75,
   67748.08,
   68347.94,
   68678.87,
   68735.59,
   68517.2,
   68027.17,
   67273.24,
   66267.2,
   65024.45,
   63563.58,
   61905.77,
   60074.2,
   55988.57,
   51507.9,
   42119.41,
   37529.44,
   33166.96,
   29108.3,
   25399.32,
   22060.49,
   19092.53,
   16481.9,
   14205.68,
   12235.49,
   10540.52,
   9089.73,
   7853.226,
   6803.128,
   5914.068,
   4531.573,
   3566.405,
   2922.592,
   2492.094,
   2208.785,
   2019.549,
   1883.42,
   1789.295,
   1732.69,
   1680.008,
   1625.863,
   1582.419,
   1529.699,
   1467.263,
   1401.993,
   1362.738,
   1309.618,
   1255.682,
   1203.628,
   1146.719,
   1096.737,
   1053.128,
   1015.966,
   972.8716,
   943.8572,
   914.4466,
   877.873,
   843.9359,
   816.0878,
   791.9774,
   768.2616,
   741.6199,
   717.3872,
   697.8867,
   678.7745,
   658.3618,
   640.8255,
   627.9647,
   620.2797,
   620.2797,
   620.2797,
   0};
   graph = new TGraph(135,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(75609.15);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   781,
   834,
   820,
   815,
   831,
   815,
   796,
   816,
   785,
   778,
   789,
   819,
   830,
   793,
   842,
   774,
   865,
   839,
   800,
   906,
   855,
   926,
   925,
   922,
   912,
   1039,
   1057,
   1150,
   1169,
   1296,
   1319,
   1546,
   1710,
   1974,
   2282,
   2790,
   3427,
   4202,
   5414,
   7263,
   9666,
   12832,
   17392,
   22886,
   30276,
   38814,
   47846,
   56903,
   63953,
   68212,
   67828,
   63533,
   56518,
   47451,
   37826,
   28943,
   21937,
   16432,
   12025,
   8892,
   6604,
   5202,
   4084,
   3266,
   2692,
   2413,
   2194,
   1944,
   1911,
   1781,
   1736,
   1658,
   1608,
   1566,
   1454,
   1406,
   1316,
   1320,
   1301,
   1211,
   1163,
   1084,
   1128,
   1028,
   992,
   938,
   905,
   909,
   877,
   842,
   763,
   806,
   768,
   682,
   656,
   686,
   681,
   649,
   672,
   640};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   27.45085,
   28.38339,
   28.14001,
   28.05258,
   28.33141,
   28.05258,
   27.7179,
   28.07009,
   27.52231,
   27.39713,
   27.59359,
   28.12254,
   28.31406,
   27.66469,
   28.52154,
   27.32535,
   28.91513,
   28.46981,
   27.78869,
   29.60399,
   28.74466,
   29.93436,
   29.91792,
   29.86857,
   29.70348,
   31.7374,
   32.01538,
   33.41534,
   33.6943,
   35.50347,
   35.82148,
   38.82239,
   40.85517,
   43.93253,
   47.2729,
   52.32282,
   58.04272,
   64.32476,
   73.08159,
   84.7247,
   97.81709,
   112.7795,
   131.3797,
   150.782,
   173.5007,
   196.5133,
   218.2379,
   238.044,
   252.3898,
   260.6747,
   259.9386,
   251.558,
   237.2357,
   217.3331,
   193.9897,
   169.6272,
   147.6123,
   127.6883,
   109.1597,
   93.79873,
   80.76654,
   71.62662,
   63.40814,
   56.65112,
   51.3869,
   48.62484,
   46.34282,
   43.59365,
   43.21785,
   41.70486,
   41.16833,
   40.22162,
   39.60299,
   39.07588,
   37.63463,
   37,
   35.78016,
   35.83524,
   35.57284,
   34.30302,
   33.60645,
   32.42795,
   33.08943,
   31.56634,
   31,
   30.13087,
   29.58737,
   29.65377,
   29.11841,
   28.52154,
   27.12698,
   27.89454,
   27.21732,
   25.61992,
   25.11738,
   25.69637,
   25.60077,
   24.98038,
   25.42778,
   24.80316};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   28.45085,
   29.38339,
   29.14001,
   29.05258,
   29.33141,
   29.05258,
   28.7179,
   29.07009,
   28.52231,
   28.39713,
   28.59359,
   29.12254,
   29.31406,
   28.66469,
   29.52154,
   28.32535,
   29.91513,
   29.46981,
   28.78869,
   30.60399,
   29.74466,
   30.93436,
   30.91792,
   30.86857,
   30.70348,
   32.7374,
   33.01538,
   34.41534,
   34.6943,
   36.50347,
   36.82148,
   39.82239,
   41.85517,
   44.93253,
   48.2729,
   53.32282,
   59.04272,
   65.32476,
   74.08159,
   85.7247,
   98.81709,
   113.7795,
   132.3797,
   151.782,
   174.5007,
   197.5133,
   219.2379,
   239.044,
   253.3898,
   261.6747,
   260.9386,
   252.558,
   238.2357,
   218.3331,
   194.9897,
   170.6272,
   148.6123,
   128.6883,
   110.1597,
   94.79873,
   81.76654,
   72.62662,
   64.40814,
   57.65112,
   52.3869,
   49.62484,
   47.34282,
   44.59365,
   44.21785,
   42.70486,
   42.16833,
   41.22162,
   40.60299,
   40.07588,
   38.63463,
   38,
   36.78016,
   36.83524,
   36.57284,
   35.30302,
   34.60645,
   33.42795,
   34.08943,
   32.56634,
   32,
   31.13087,
   30.58737,
   30.65377,
   30.11841,
   29.52154,
   28.12698,
   28.89454,
   28.21732,
   26.61992,
   26.11738,
   26.69637,
   26.60077,
   25.98038,
   26.42778,
   25.80316};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(553.6772);
   Graph_h_data3002->SetMaximum(75259.52);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5dfa1c0__2 = new TH1D("frame_5dfa1c0__2","Plot",100,5179.25,5379.25);
   frame_5dfa1c0__2->SetBinContent(1,72172.37);
   frame_5dfa1c0__2->SetMaximum(72172.37);
   frame_5dfa1c0__2->SetEntries(2);
   frame_5dfa1c0__2->SetDirectory(0);
   frame_5dfa1c0__2->SetStats(0);
   frame_5dfa1c0__2->SetLineWidth(2);
   frame_5dfa1c0__2->SetMarkerStyle(20);
   frame_5dfa1c0__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5dfa1c0__2->GetXaxis()->SetNdivisions(505);
   frame_5dfa1c0__2->GetXaxis()->SetLabelFont(132);
   frame_5dfa1c0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__2->GetXaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__2->GetXaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__2->GetXaxis()->SetTitleFont(132);
   frame_5dfa1c0__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   // frame_5dfa1c0__2->GetYaxis()->SetMaxDigits(3);
   frame_5dfa1c0__2->GetYaxis()->SetNdivisions(4000510);
   frame_5dfa1c0__2->GetYaxis()->SetLabelFont(132);
   frame_5dfa1c0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__2->GetYaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__2->GetYaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__2->GetYaxis()->SetTitleFont(132);
   frame_5dfa1c0__2->GetZaxis()->SetLabelFont(132);
   frame_5dfa1c0__2->GetZaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__2->GetZaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5dfa1c0__2->GetZaxis()->SetTitleFont(132);
   frame_5dfa1c0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2012","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"2 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25b.pdf");
   can_p->SaveAs("Fig25b.eps");
   can_p->SaveAs("Fig25b.png");

}


==> figs/Fig25c.C <==
void Fig25c()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 11:52:39 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-3067.324,5391.596,16103.45);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_6e0e930__1 = new TH1D("frame_6e0e930__1","Plot",100,5179.25,5379.25);
   frame_6e0e930__1->SetBinContent(1,14761.5);
   frame_6e0e930__1->SetMaximum(14761.5);
   frame_6e0e930__1->SetEntries(1);
   frame_6e0e930__1->SetDirectory(0);
   frame_6e0e930__1->SetStats(0);
   frame_6e0e930__1->SetLineWidth(2);
   frame_6e0e930__1->SetMarkerStyle(20);
   frame_6e0e930__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6e0e930__1->GetXaxis()->SetNdivisions(505);
   frame_6e0e930__1->GetXaxis()->SetLabelFont(132);
   frame_6e0e930__1->GetXaxis()->SetLabelOffset(0.01);
   frame_6e0e930__1->GetXaxis()->SetLabelSize(0.06);
   frame_6e0e930__1->GetXaxis()->SetTitleSize(0.072);
   frame_6e0e930__1->GetXaxis()->SetTitleOffset(0.95);
   frame_6e0e930__1->GetXaxis()->SetTitleFont(132);
   frame_6e0e930__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6e0e930__1->GetYaxis()->SetMaxDigits(3);
   frame_6e0e930__1->GetYaxis()->SetNdivisions(4000510);
   frame_6e0e930__1->GetYaxis()->SetLabelFont(132);
   frame_6e0e930__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6e0e930__1->GetYaxis()->SetLabelSize(0.06);
   frame_6e0e930__1->GetYaxis()->SetTitleSize(0.072);
   frame_6e0e930__1->GetYaxis()->SetTitleOffset(0.95);
   frame_6e0e930__1->GetYaxis()->SetTitleFont(132);
   frame_6e0e930__1->GetZaxis()->SetLabelFont(132);
   frame_6e0e930__1->GetZaxis()->SetLabelSize(0.06);
   frame_6e0e930__1->GetZaxis()->SetTitleSize(0.072);
   frame_6e0e930__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6e0e930__1->GetZaxis()->SetTitleFont(132);
   frame_6e0e930__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   220,
   194,
   189,
   176,
   187,
   163,
   154,
   189,
   199,
   189,
   197,
   187,
   216,
   173,
   194,
   190,
   201,
   177,
   186,
   193,
   208,
   204,
   195,
   221,
   207,
   223,
   226,
   292,
   293,
   281,
   318,
   346,
   402,
   470,
   543,
   634,
   716,
   975,
   1270,
   1487,
   2120,
   2752,
   3727,
   4666,
   6096,
   7873,
   9709,
   11354,
   12920,
   13767,
   13940,
   13628,
   12189,
   10489,
   8471,
   6940,
   5363,
   4071,
   2989,
   2222,
   1685,
   1284,
   1042,
   841,
   635,
   561,
   537,
   458,
   409,
   394,
   397,
   370,
   374,
   360,
   311,
   346,
   336,
   306,
   298,
   273,
   240,
   257,
   242,
   244,
   209,
   230,
   198,
   182,
   219,
   162,
   203,
   175,
   165,
   172,
   155,
   169,
   151,
   144,
   149,
   150};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   14.34082,
   13.43736,
   13.25682,
   12.77592,
   13.18393,
   12.27693,
   11.91974,
   13.25682,
   13.61559,
   13.25682,
   13.54457,
   13.18393,
   14.20544,
   12.66245,
   13.43736,
   13.29311,
   13.68626,
   12.81353,
   13.14734,
   13.40144,
   13.93087,
   13.79161,
   13.47319,
   14.37447,
   13.89618,
   14.44155,
   14.54161,
   16.59532,
   16.62454,
   16.27051,
   17.33956,
   18.10779,
   19.55617,
   21.18525,
   22.80772,
   24.68432,
   26.26285,
   30.72899,
   35.14057,
   38.06488,
   45.54617,
   51.96189,
   60.55121,
   67.80996,
   77.57849,
   88.23134,
   98.03553,
   106.0563,
   113.1673,
   116.8339,
   117.5688,
   116.2401,
   109.9049,
   101.917,
   91.53939,
   82.80816,
   72.73421,
   63.30635,
   54.17403,
   46.64075,
   40.5518,
   35.33643,
   31.7839,
   28.50431,
   24.70417,
   23.19072,
   22.67865,
   20.90677,
   19.72993,
   19.35573,
   19.43113,
   18.74188,
   18.84554,
   18.48025,
   17.14228,
   18.10779,
   17.83712,
   17,
   16.76992,
   16.03028,
   15,
   15.53901,
   15.06438,
   15.1285,
   13.96548,
   14.67399,
   13.58013,
   13,
   14.30709,
   12.23774,
   13.75658,
   12.7382,
   12.35496,
   12.6244,
   11.95994,
   12.50961,
   11.79837,
   11.51041,
   11.71679,
   11.75765};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   15.34082,
   14.43736,
   14.25682,
   13.77592,
   14.18393,
   13.27693,
   12.91974,
   14.25682,
   14.61559,
   14.25682,
   14.54457,
   14.18393,
   15.20544,
   13.66245,
   14.43736,
   14.29311,
   14.68626,
   13.81353,
   14.14734,
   14.40144,
   14.93087,
   14.79161,
   14.47319,
   15.37447,
   14.89618,
   15.44155,
   15.54161,
   17.59532,
   17.62454,
   17.27051,
   18.33956,
   19.10779,
   20.55617,
   22.18525,
   23.80772,
   25.68432,
   27.26285,
   31.72899,
   36.14057,
   39.06488,
   46.54617,
   52.96189,
   61.55121,
   68.80996,
   78.57849,
   89.23134,
   99.03553,
   107.0563,
   114.1673,
   117.8339,
   118.5688,
   117.2401,
   110.9049,
   102.917,
   92.53939,
   83.80816,
   73.73421,
   64.30635,
   55.17403,
   47.64075,
   41.5518,
   36.33643,
   32.7839,
   29.50431,
   25.70417,
   24.19072,
   23.67865,
   21.90677,
   20.72993,
   20.35573,
   20.43113,
   19.74188,
   19.84554,
   19.48025,
   18.14228,
   19.10779,
   18.83712,
   18,
   17.76992,
   17.03028,
   16,
   16.53901,
   16.06438,
   16.1285,
   14.96548,
   15.67399,
   14.58013,
   14,
   15.30709,
   13.23774,
   14.75658,
   13.7382,
   13.35496,
   13.6244,
   12.95994,
   13.50961,
   12.79837,
   12.51041,
   12.71679,
   12.75765};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(119.2406);
   Graph_data3001->SetMaximum(15451.18);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   174.0721,
   174.0721,
   172.6906,
   171.3201,
   169.9605,
   168.6116,
   167.2735,
   165.9459,
   164.629,
   163.3224,
   162.0262,
   160.7404,
   159.4647,
   158.1991,
   156.9436,
   155.6981,
   154.4624,
   153.2366,
   152.0204,
   150.814,
   149.6171,
   148.4296,
   147.2517,
   146.083,
   144.9237,
   143.7735,
   142.6325,
   141.5005,
   140.3776,
   139.2635,
   138.1582,
   137.0618,
   135.974,
   134.8949,
   133.8243,
   132.7623,
   131.7086,
   130.6634,
   129.6264,
   128.5976,
   127.577,
   126.5646,
   125.5601,
   124.5636,
   123.5751,
   122.5943,
   121.6214,
   120.6562,
   119.6986,
   118.7487,
   117.8062,
   116.8713,
   115.9438,
   115.0236,
   114.1107,
   113.2051,
   112.3067,
   111.4154,
   110.5312,
   109.654,
   108.7837,
   107.9204,
   107.0639,
   106.2142,
   105.3713,
   104.535,
   103.7054,
   102.8824,
   102.0659,
   101.2559,
   100.4523,
   99.65504,
   98.86415,
   98.07954,
   97.30115,
   96.52895,
   95.76287,
   95.00287,
   94.2489,
   93.50091,
   92.75887,
   92.02271,
   91.29239,
   90.56787,
   89.8491,
   89.13603,
   88.42862,
   87.72683,
   87.03061,
   86.33991,
   85.65469,
   84.97491,
   84.30053,
   83.6315,
   82.96777,
   82.30932,
   81.65609,
   81.00805,
   80.36514,
   79.72735,
   79.09461,
   78.46689,
   78.46689,
   78.46689,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(191.4793);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[137] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[137] = {
   0,
   12.92131,
   12.92131,
   13.64598,
   14.42867,
   15.2755,
   16.19336,
   17.19008,
   18.27459,
   19.45706,
   20.74915,
   22.16426,
   23.71783,
   25.42776,
   27.31483,
   29.40332,
   31.72168,
   34.30343,
   37.18826,
   40.42341,
   44.06543,
   48.18243,
   52.85698,
   58.18984,
   64.30496,
   71.356,
   79.53514,
   89.08503,
   100.3152,
   113.6249,
   129.5358,
   148.7384,
   172.161,
   201.0726,
   237.2409,
   283.1816,
   342.5623,
   420.8819,
   526.6553,
   673.58,
   884.7146,
   1026.075,
   1198.132,
   1399.853,
   1635.385,
   1909.666,
   2227.987,
   2595.85,
   3018.747,
   3501.839,
   4049.506,
   4664.786,
   5348.666,
   6099.283,
   6911.073,
   7773.952,
   8672.678,
   10489.46,
   11350.96,
   12137.54,
   12491.99,
   12814.98,
   13102.54,
   13351.06,
   13557.3,
   13718.52,
   13832.53,
   13897.76,
   13913.31,
   13878.97,
   13795.2,
   13663.18,
   13484.7,
   13262.17,
   12998.53,
   12697.17,
   12361.84,
   11996.59,
   11193.26,
   10321.45,
   9414.246,
   7608.025,
   6753.774,
   5952.891,
   5214.551,
   4543.558,
   3941.171,
   3405.957,
   2934.578,
   2522.464,
   2164.364,
   1854.761,
   1588.179,
   1359.386,
   1163.52,
   996.1579,
   731.5794,
   542.828,
   411.9592,
   318.8747,
   251.0812,
   200.6811,
   162.5289,
   133.1831,
   110.2872,
   92.19376,
   77.72987,
   66.04599,
   56.51759,
   48.6791,
   42.17909,
   36.7492,
   32.18229,
   28.3169,
   25.02603,
   22.20894,
   19.78508,
   17.68957,
   15.86978,
   14.28275,
   12.89321,
   11.67201,
   10.59495,
   9.641819,
   8.79568,
   8.042249,
   7.369442,
   6.766989,
   6.226129,
   5.739358,
   5.300227,
   4.903175,
   4.543391,
   4.216699,
   4.216699,
   4.216699,
   0};
   graph = new TGraph(137,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",137,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(15304.64);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   0.8489824,
   0.8489824,
   0.8522594,
   0.8622599,
   0.8788128,
   0.9016196,
   0.9302827,
   0.9643244,
   1.003207,
   1.046353,
   1.093159,
   1.143009,
   1.195276,
   1.249323,
   1.304498,
   1.360132,
   1.415543,
   1.470053,
   1.523016,
   1.573863,
   1.622156,
   1.667636,
   1.710268,
   1.750258,
   1.788047,
   1.824266,
   1.859677,
   1.895092,
   1.9313,
   1.969002,
   2.008776,
   2.051066,
   2.096201,
   2.144436,
   2.196002,
   2.251179,
   2.310366,
   2.374162,
   2.443443,
   2.519426,
   2.603699,
   2.698193,
   2.805069,
   2.926504,
   3.064419,
   3.220324,
   3.395526,
   3.591985,
   3.813816,
   4.068997,
   4.370544,
   4.736825,
   5.191923,
   5.76788,
   6.509329,
   7.476943,
   8.744413,
   10.39301,
   12.52718,
   15.3374,
   19.18818,
   21.66668,
   24.60126,
   28.03757,
   32.00475,
   36.53527,
   41.68351,
   47.50907,
   54.02197,
   61.14133,
   68.7273,
   76.68652,
   85.07106,
   94.02514,
   103.4896,
   112.9532,
   121.7849,
   129.7894,
   137.1259,
   151.2233,
   165.9339,
   169.0368,
   171.7159,
   173.9521,
   175.8157,
   178.6942,
   181.089,
   183.5415,
   185.4623,
   185.8588,
   185.8781,
   185.2647,
   183.9573,
   182.6898,
   180.9527,
   176.9795,
   175.4551,
   174.4645,
   172.4969,
   170.0175,
   166.4737,
   159.4696,
   156.0856,
   152.2287,
   143.3781,
   135.6158,
   131.9843,
   128.894,
   123.2887,
   116.1114,
   113.5631,
   111.8273,
   109.9182,
   107.2681,
   100.9642,
   95.10539,
   90.47384,
   86.56538,
   82.65396,
   78.01653,
   73.84241,
   70.65349,
   67.4961,
   64.00281,
   61.10241,
   59.19728,
   58.40189,
   58.40189,
   58.40189,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(204.4659);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[137] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[137] = {
   0,
   187.8424,
   187.8424,
   187.1889,
   186.6111,
   186.1148,
   185.7066,
   185.3938,
   185.1849,
   185.0892,
   185.1179,
   185.2837,
   185.6012,
   186.0877,
   186.7633,
   187.6514,
   188.7799,
   190.1814,
   191.8949,
   193.9668,
   196.4532,
   199.4216,
   202.9543,
   207.1518,
   212.1383,
   218.0677,
   225.1329,
   233.5772,
   243.7108,
   255.9338,
   270.7683,
   288.9054,
   311.2739,
   339.1428,
   374.2802,
   419.2019,
   477.5758,
   554.9009,
   659.6928,
   805.6499,
   1015.832,
   1156.722,
   1328.313,
   1529.572,
   1764.647,
   2038.477,
   2356.352,
   2723.775,
   3146.238,
   3628.9,
   4176.146,
   4791.01,
   5474.481,
   6224.696,
   7036.09,
   7898.581,
   8796.926,
   10612.97,
   11474.12,
   12260.36,
   12614.65,
   12937.47,
   13224.87,
   13473.24,
   13679.33,
   13840.4,
   13954.27,
   14019.37,
   14034.79,
   14000.33,
   13916.45,
   13784.31,
   13605.74,
   13383.12,
   13119.39,
   12817.96,
   12482.57,
   12117.27,
   11313.88,
   10442.07,
   9534.928,
   7729.077,
   6875.149,
   6074.699,
   5336.914,
   4666.616,
   4065.092,
   3530.949,
   3060.898,
   2650.436,
   2294.382,
   1987.283,
   1723.708,
   1498.455,
   1306.693,
   1144.056,
   890.9726,
   716.0903,
   600.7357,
   525.2466,
   474.932,
   439.0628,
   414.2045,
   398.7721,
   384.967,
   371.3623,
   360.4934,
   347.8396,
   333.2331,
   318.1464,
   308.9249,
   296.7238,
   284.4108,
   272.5683,
   259.6965,
   248.3926,
   238.5282,
   230.1143,
   220.4098,
   213.8369,
   207.1919,
   198.9761,
   191.355,
   185.0906,
   179.6616,
   174.3277,
   168.3537,
   162.9187,
   158.5357,
   154.2435,
   149.6682,
   145.7329,
   142.8353,
   141.0855,
   141.0855,
   141.0855,
   0};
   graph = new TGraph(137,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",137,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(15438.27);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   220,
   194,
   189,
   176,
   187,
   163,
   154,
   189,
   199,
   189,
   197,
   187,
   216,
   173,
   194,
   190,
   201,
   177,
   186,
   193,
   208,
   204,
   195,
   221,
   207,
   223,
   226,
   292,
   293,
   281,
   318,
   346,
   402,
   470,
   543,
   634,
   716,
   975,
   1270,
   1487,
   2120,
   2752,
   3727,
   4666,
   6096,
   7873,
   9709,
   11354,
   12920,
   13767,
   13940,
   13628,
   12189,
   10489,
   8471,
   6940,
   5363,
   4071,
   2989,
   2222,
   1685,
   1284,
   1042,
   841,
   635,
   561,
   537,
   458,
   409,
   394,
   397,
   370,
   374,
   360,
   311,
   346,
   336,
   306,
   298,
   273,
   240,
   257,
   242,
   244,
   209,
   230,
   198,
   182,
   219,
   162,
   203,
   175,
   165,
   172,
   155,
   169,
   151,
   144,
   149,
   150};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   14.34082,
   13.43736,
   13.25682,
   12.77592,
   13.18393,
   12.27693,
   11.91974,
   13.25682,
   13.61559,
   13.25682,
   13.54457,
   13.18393,
   14.20544,
   12.66245,
   13.43736,
   13.29311,
   13.68626,
   12.81353,
   13.14734,
   13.40144,
   13.93087,
   13.79161,
   13.47319,
   14.37447,
   13.89618,
   14.44155,
   14.54161,
   16.59532,
   16.62454,
   16.27051,
   17.33956,
   18.10779,
   19.55617,
   21.18525,
   22.80772,
   24.68432,
   26.26285,
   30.72899,
   35.14057,
   38.06488,
   45.54617,
   51.96189,
   60.55121,
   67.80996,
   77.57849,
   88.23134,
   98.03553,
   106.0563,
   113.1673,
   116.8339,
   117.5688,
   116.2401,
   109.9049,
   101.917,
   91.53939,
   82.80816,
   72.73421,
   63.30635,
   54.17403,
   46.64075,
   40.5518,
   35.33643,
   31.7839,
   28.50431,
   24.70417,
   23.19072,
   22.67865,
   20.90677,
   19.72993,
   19.35573,
   19.43113,
   18.74188,
   18.84554,
   18.48025,
   17.14228,
   18.10779,
   17.83712,
   17,
   16.76992,
   16.03028,
   15,
   15.53901,
   15.06438,
   15.1285,
   13.96548,
   14.67399,
   13.58013,
   13,
   14.30709,
   12.23774,
   13.75658,
   12.7382,
   12.35496,
   12.6244,
   11.95994,
   12.50961,
   11.79837,
   11.51041,
   11.71679,
   11.75765};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   15.34082,
   14.43736,
   14.25682,
   13.77592,
   14.18393,
   13.27693,
   12.91974,
   14.25682,
   14.61559,
   14.25682,
   14.54457,
   14.18393,
   15.20544,
   13.66245,
   14.43736,
   14.29311,
   14.68626,
   13.81353,
   14.14734,
   14.40144,
   14.93087,
   14.79161,
   14.47319,
   15.37447,
   14.89618,
   15.44155,
   15.54161,
   17.59532,
   17.62454,
   17.27051,
   18.33956,
   19.10779,
   20.55617,
   22.18525,
   23.80772,
   25.68432,
   27.26285,
   31.72899,
   36.14057,
   39.06488,
   46.54617,
   52.96189,
   61.55121,
   68.80996,
   78.57849,
   89.23134,
   99.03553,
   107.0563,
   114.1673,
   117.8339,
   118.5688,
   117.2401,
   110.9049,
   102.917,
   92.53939,
   83.80816,
   73.73421,
   64.30635,
   55.17403,
   47.64075,
   41.5518,
   36.33643,
   32.7839,
   29.50431,
   25.70417,
   24.19072,
   23.67865,
   21.90677,
   20.72993,
   20.35573,
   20.43113,
   19.74188,
   19.84554,
   19.48025,
   18.14228,
   19.10779,
   18.83712,
   18,
   17.76992,
   17.03028,
   16,
   16.53901,
   16.06438,
   16.1285,
   14.96548,
   15.67399,
   14.58013,
   14,
   15.30709,
   13.23774,
   14.75658,
   13.7382,
   13.35496,
   13.6244,
   12.95994,
   13.50961,
   12.79837,
   12.51041,
   12.71679,
   12.75765};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(119.2406);
   Graph_h_data3002->SetMaximum(15451.18);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_6e0e930__2 = new TH1D("frame_6e0e930__2","Plot",100,5179.25,5379.25);
   frame_6e0e930__2->SetBinContent(1,14761.5);
   frame_6e0e930__2->SetMaximum(14761.5);
   frame_6e0e930__2->SetEntries(1);
   frame_6e0e930__2->SetDirectory(0);
   frame_6e0e930__2->SetStats(0);
   frame_6e0e930__2->SetLineWidth(2);
   frame_6e0e930__2->SetMarkerStyle(20);
   frame_6e0e930__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6e0e930__2->GetXaxis()->SetNdivisions(505);
   frame_6e0e930__2->GetXaxis()->SetLabelFont(132);
   frame_6e0e930__2->GetXaxis()->SetLabelOffset(0.01);
   frame_6e0e930__2->GetXaxis()->SetLabelSize(0.06);
   frame_6e0e930__2->GetXaxis()->SetTitleSize(0.072);
   frame_6e0e930__2->GetXaxis()->SetTitleOffset(0.95);
   frame_6e0e930__2->GetXaxis()->SetTitleFont(132);
   frame_6e0e930__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6e0e930__2->GetYaxis()->SetNdivisions(4000510);
   frame_6e0e930__2->GetYaxis()->SetLabelFont(132);
   frame_6e0e930__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6e0e930__2->GetYaxis()->SetLabelSize(0.06);
   frame_6e0e930__2->GetYaxis()->SetTitleSize(0.072);
   frame_6e0e930__2->GetYaxis()->SetTitleOffset(0.95);
   frame_6e0e930__2->GetYaxis()->SetTitleFont(132);
   frame_6e0e930__2->GetZaxis()->SetLabelFont(132);
   frame_6e0e930__2->GetZaxis()->SetLabelSize(0.06);
   frame_6e0e930__2->GetZaxis()->SetTitleSize(0.072);
   frame_6e0e930__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6e0e930__2->GetZaxis()->SetTitleFont(132);
   frame_6e0e930__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2015","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"0.3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25c.pdf");
   can_p->SaveAs("Fig25c.eps");
   can_p->SaveAs("Fig25c.png");
   
}


==> figs/Fig25d.C <==
void Fig25d()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 12:09:21 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-19746.56,5391.596,103669.4);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5d5dba0__1 = new TH1D("frame_5d5dba0__1","Plot",100,5179.25,5379.25);
   frame_5d5dba0__1->SetBinContent(1,95030.32);
   frame_5d5dba0__1->SetMaximum(95030.32);
   frame_5d5dba0__1->SetEntries(2);
   frame_5d5dba0__1->SetDirectory(0);
   frame_5d5dba0__1->SetStats(0);
   frame_5d5dba0__1->SetLineWidth(2);
   frame_5d5dba0__1->SetMarkerStyle(20);
   frame_5d5dba0__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5d5dba0__1->GetXaxis()->SetNdivisions(505);
   frame_5d5dba0__1->GetXaxis()->SetLabelFont(132);
   frame_5d5dba0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__1->GetXaxis()->SetLabelSize(0.06);
   frame_5d5dba0__1->GetXaxis()->SetTitleSize(0.072);
   frame_5d5dba0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__1->GetXaxis()->SetTitleFont(132);
   frame_5d5dba0__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5d5dba0__1->GetYaxis()->SetMaxDigits(3);
   frame_5d5dba0__1->GetYaxis()->SetNdivisions(4000510);
   frame_5d5dba0__1->GetYaxis()->SetLabelFont(132);
   frame_5d5dba0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__1->GetYaxis()->SetLabelSize(0.06);
   frame_5d5dba0__1->GetYaxis()->SetTitleSize(0.072);
   frame_5d5dba0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__1->GetYaxis()->SetTitleFont(132);
   frame_5d5dba0__1->GetZaxis()->SetLabelFont(132);
   frame_5d5dba0__1->GetZaxis()->SetLabelSize(0.06);
   frame_5d5dba0__1->GetZaxis()->SetTitleSize(0.072);
   frame_5d5dba0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5d5dba0__1->GetZaxis()->SetTitleFont(132);
   frame_5d5dba0__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   1133,
   1170,
   1244,
   1232,
   1159,
   1130,
   1178,
   1160,
   1159,
   1132,
   1210,
   1103,
   1191,
   1114,
   1218,
   1198,
   1153,
   1175,
   1178,
   1216,
   1282,
   1287,
   1387,
   1306,
   1465,
   1421,
   1550,
   1531,
   1736,
   1804,
   1878,
   2157,
   2301,
   2703,
   3138,
   3733,
   4598,
   5637,
   7194,
   9465,
   12762,
   16734,
   22854,
   30531,
   40164,
   50766,
   62969,
   74665,
   84221,
   88947,
   89470,
   85091,
   75093,
   64337,
   51650,
   40301,
   30861,
   22832,
   16935,
   12663,
   9427,
   7170,
   5724,
   4700,
   3893,
   3261,
   3032,
   2627,
   2538,
   2497,
   2380,
   2294,
   2250,
   2124,
   2058,
   2036,
   1877,
   1871,
   1774,
   1684,
   1573,
   1490,
   1538,
   1412,
   1431,
   1315,
   1269,
   1295,
   1159,
   1188,
   1156,
   1060,
   1039,
   1056,
   1012,
   987,
   994,
   866,
   944,
   891};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   33.16378,
   33.70892,
   34.77393,
   34.60342,
   33.54776,
   33.11919,
   33.82565,
   33.56244,
   33.54776,
   33.14892,
   34.28865,
   32.71521,
   34.01449,
   32.88038,
   34.40344,
   34.11575,
   33.45953,
   33.78192,
   33.82565,
   34.37478,
   35.30852,
   35.37827,
   36.74581,
   35.64208,
   37.77858,
   37.19947,
   38.87321,
   38.63119,
   41.16833,
   41.97646,
   42.83878,
   45.94621,
   47.47135,
   51.49279,
   55.52009,
   60.60033,
   67.3104,
   74.58162,
   84.31892,
   96.78952,
   112.4701,
   128.8609,
   150.6762,
   174.2319,
   199.9102,
   224.8137,
   250.4367,
   272.7494,
   289.709,
   297.7403,
   298.6158,
   291.204,
   273.5315,
   253.1479,
   226.7669,
   200.2517,
   175.1737,
   150.6034,
   129.6355,
   112.0311,
   96.59403,
   84.17733,
   75.15877,
   68.05837,
   61.89591,
   56.60736,
   54.56587,
   50.75671,
   49.88105,
   49.47249,
   48.28781,
   47.39833,
   46.9368,
   45.58959,
   44.86794,
   44.62483,
   42.82724,
   42.75795,
   41.62185,
   40.53962,
   39.16422,
   38.10376,
   38.72053,
   37.07991,
   37.33186,
   35.76638,
   35.12654,
   35.48958,
   33.54776,
   33.971,
   33.50368,
   32.06148,
   31.7374,
   32,
   31.31588,
   30.92053,
   31.03173,
   28.93213,
   30.22865,
   29.35381};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   34.16378,
   34.70892,
   35.77393,
   35.60342,
   34.54776,
   34.11919,
   34.82565,
   34.56244,
   34.54776,
   34.14892,
   35.28865,
   33.71521,
   35.01449,
   33.88038,
   35.40344,
   35.11575,
   34.45953,
   34.78192,
   34.82565,
   35.37478,
   36.30852,
   36.37827,
   37.74581,
   36.64208,
   38.77858,
   38.19947,
   39.87321,
   39.63119,
   42.16833,
   42.97646,
   43.83878,
   46.94621,
   48.47135,
   52.49279,
   56.52009,
   61.60033,
   68.3104,
   75.58162,
   85.31892,
   97.78952,
   113.4701,
   129.8609,
   151.6762,
   175.2319,
   200.9102,
   225.8137,
   251.4367,
   273.7494,
   290.709,
   298.7403,
   299.6158,
   292.204,
   274.5315,
   254.1479,
   227.7669,
   201.2517,
   176.1737,
   151.6034,
   130.6355,
   113.0311,
   97.59403,
   85.17733,
   76.15877,
   69.05837,
   62.89591,
   57.60736,
   55.56587,
   51.75671,
   50.88105,
   50.47249,
   49.28781,
   48.39833,
   47.9368,
   46.58959,
   45.86794,
   45.62483,
   43.82724,
   43.75795,
   42.62185,
   41.53962,
   40.16422,
   39.10376,
   39.72053,
   38.07991,
   38.33186,
   36.76638,
   36.12654,
   36.48958,
   34.54776,
   34.971,
   34.50368,
   33.06148,
   32.7374,
   33,
   32.31588,
   31.92053,
   32.03173,
   29.93213,
   31.22865,
   30.35381};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(753.3611);
   Graph_data3001->SetMaximum(98662.87);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   1087.793,
   1087.793,
   1079.36,
   1070.992,
   1062.69,
   1054.452,
   1046.277,
   1038.166,
   1030.118,
   1022.132,
   1014.208,
   1006.346,
   998.5446,
   990.8036,
   983.1227,
   975.5013,
   967.9389,
   960.4352,
   952.9897,
   945.6018,
   938.2713,
   930.9976,
   923.7802,
   916.6188,
   909.513,
   902.4622,
   895.4661,
   888.5242,
   881.6361,
   874.8014,
   868.0197,
   861.2906,
   854.6137,
   847.9885,
   841.4147,
   834.8918,
   828.4195,
   821.9974,
   815.625,
   809.3021,
   803.0282,
   796.8029,
   790.6259,
   784.4967,
   778.4151,
   772.3806,
   766.3929,
   760.4516,
   754.5564,
   748.7069,
   742.9027,
   737.1436,
   731.429,
   725.7588,
   720.1325,
   714.5499,
   709.0105,
   703.5141,
   698.0602,
   692.6487,
   687.2791,
   681.9511,
   676.6645,
   671.4188,
   666.2138,
   661.0491,
   655.9245,
   650.8396,
   645.7941,
   640.7878,
   635.8202,
   630.8912,
   626.0003,
   621.1474,
   616.3321,
   611.5541,
   606.8132,
   602.109,
   597.4413,
   592.8098,
   588.2142,
   583.6542,
   579.1296,
   574.64,
   570.1852,
   565.765,
   561.3791,
   557.0271,
   552.7089,
   548.4241,
   544.1726,
   539.954,
   535.7682,
   531.6148,
   527.4935,
   523.4043,
   519.3467,
   515.3206,
   511.3257,
   507.3618,
   503.4286,
   499.5259,
   499.5259,
   499.5259,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(1196.572);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[134] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[134] = {
   0,
   82.53463,
   82.53463,
   86.90828,
   91.621,
   96.70781,
   102.2083,
   108.1672,
   114.6356,
   121.6716,
   129.3417,
   137.7224,
   146.9016,
   156.9813,
   168.0799,
   180.3353,
   193.9096,
   208.9934,
   225.8127,
   244.6364,
   265.7866,
   289.6517,
   316.7031,
   347.517,
   382.8036,
   423.4457,
   470.5507,
   525.5217,
   590.1572,
   666.7893,
   758.4839,
   869.3318,
   1004.882,
   1172.804,
   1383.923,
   1653.891,
   2005.973,
   2475.881,
   3120.561,
   4035.029,
   5386.887,
   7368.577,
   8627.676,
   10104.65,
   11833.28,
   13850.32,
   16194.62,
   18905.79,
   22021.99,
   25576.87,
   29595.43,
   34088.82,
   39048.19,
   44437.98,
   50189.28,
   56194.46,
   68328.7,
   74043.93,
   79204.31,
   81498.13,
   83560.77,
   85364.24,
   86883.24,
   88095.83,
   88984.14,
   89534.83,
   89739.55,
   89595.16,
   89103.88,
   88273.17,
   87115.52,
   85648.08,
   83892.11,
   81872.37,
   79616.45,
   74515.9,
   68838.77,
   56721.35,
   50700.62,
   44922.52,
   39498.21,
   34499.76,
   29965.37,
   25905.94,
   22311.77,
   19158.85,
   16414.11,
   14039.63,
   11995.84,
   10243.75,
   8746.382,
   7469.686,
   5458.862,
   4006.29,
   2984.821,
   2280.18,
   1779.137,
   1413.513,
   1140.706,
   933.186,
   772.6368,
   646.5573,
   546.222,
   465.4179,
   399.6415,
   345.5756,
   300.7408,
   263.2599,
   231.6938,
   204.9272,
   182.087,
   162.4834,
   145.5662,
   130.8935,
   118.1073,
   106.9159,
   97.07969,
   88.40097,
   80.71544,
   73.88589,
   67.79718,
   62.35216,
   57.46853,
   53.07623,
   49.1154,
   45.53469,
   42.28987,
   39.34272,
   36.6601,
   34.21319,
   31.97682,
   31.97682,
   31.97682,
   0};
   graph = new TGraph(134,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",134,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(98713.5);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   5.086353,
   5.086353,
   5.105986,
   5.1659,
   5.265071,
   5.401709,
   5.573433,
   5.777381,
   6.010331,
   6.268822,
   6.549243,
   6.847899,
   7.161037,
   7.48484,
   7.815401,
   8.148711,
   8.480687,
   8.807261,
   9.124568,
   9.429199,
   9.718525,
   9.991,
   10.24641,
   10.486,
   10.7124,
   10.92939,
   11.14154,
   11.35372,
   11.57064,
   11.79652,
   12.03481,
   12.28818,
   12.55859,
   12.84757,
   13.15651,
   13.48708,
   13.84167,
   14.22388,
   14.63896,
   15.09418,
   15.59907,
   16.16519,
   16.8055,
   17.53303,
   18.3593,
   19.29334,
   20.343,
   21.52001,
   22.84902,
   24.37784,
   26.18444,
   28.37888,
   31.10542,
   34.55605,
   38.99815,
   44.79524,
   52.3888,
   62.26572,
   75.05181,
   91.88818,
   114.9586,
   129.8076,
   147.389,
   167.9764,
   191.7442,
   218.8871,
   249.7308,
   284.6324,
   323.652,
   366.3049,
   411.7533,
   459.438,
   509.6707,
   563.3157,
   620.0181,
   676.7161,
   729.6275,
   777.5837,
   821.5371,
   905.9964,
   994.1294,
   1012.719,
   1028.77,
   1042.167,
   1053.332,
   1070.578,
   1084.925,
   1099.619,
   1111.127,
   1113.502,
   1113.617,
   1109.943,
   1102.11,
   1094.516,
   1084.109,
   1060.305,
   1051.172,
   1045.237,
   1033.449,
   1018.595,
   997.3633,
   955.4013,
   935.1273,
   912.0199,
   858.9949,
   812.4902,
   790.7336,
   772.2192,
   738.6373,
   695.6371,
   680.3699,
   669.9707,
   658.5326,
   642.6556,
   604.8885,
   569.7876,
   542.0394,
   518.6233,
   495.1896,
   467.4062,
   442.3986,
   423.2933,
   404.3771,
   383.4483,
   366.0717,
   354.6578,
   349.8926,
   349.8926,
   349.8926,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(1224.979);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[134] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[134] = {
   0,
   1175.414,
   1175.414,
   1171.374,
   1167.779,
   1164.663,
   1162.062,
   1160.018,
   1158.579,
   1157.8,
   1157.743,
   1158.48,
   1160.096,
   1162.687,
   1166.368,
   1171.273,
   1177.56,
   1185.413,
   1195.055,
   1206.751,
   1220.818,
   1237.642,
   1257.692,
   1281.544,
   1309.908,
   1343.671,
   1383.942,
   1432.129,
   1490.035,
   1559.996,
   1645.082,
   1749.386,
   1878.461,
   2039.976,
   2244.759,
   2508.462,
   2854.352,
   3318.143,
   3956.782,
   4865.293,
   6211.284,
   8187.205,
   9443.459,
   10917.62,
   12643.47,
   14657.75,
   16999.33,
   19707.82,
   22821.38,
   26373.65,
   30389.64,
   34880.49,
   39837.38,
   45224.72,
   50973.61,
   56976.43,
   69106.1,
   74819.14,
   79977.39,
   82270.18,
   84331.81,
   86134.29,
   87652.32,
   88863.98,
   89751.38,
   90301.2,
   90505.07,
   90359.88,
   89867.82,
   89036.39,
   87878.06,
   86409.98,
   84653.42,
   82633.16,
   80376.76,
   75275.47,
   69597.9,
   57480.69,
   51460.74,
   45683.92,
   40261.48,
   35265.54,
   30734.4,
   26679.05,
   23089.98,
   19943.39,
   17206.53,
   14841.87,
   12810.26,
   11073.09,
   9593.661,
   8338.095,
   6380.011,
   4996.156,
   4057.623,
   3445.775,
   3049.995,
   2788.935,
   2603.031,
   2475.003,
   2397.657,
   2325.89,
   2252.295,
   2192.877,
   2121.138,
   2036.498,
   1948.087,
   1894.15,
   1821.867,
   1748.543,
   1677.761,
   1600.608,
   1532.696,
   1473.298,
   1422.51,
   1363.932,
   1324.078,
   1283.765,
   1234.028,
   1187.846,
   1149.791,
   1116.744,
   1084.273,
   1047.976,
   1014.918,
   988.1747,
   961.9875,
   934.1167,
   910.0936,
   892.2996,
   881.3953,
   881.3953,
   881.3953,
   0};
   graph = new TGraph(134,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",134,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(99555.58);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   1133,
   1170,
   1244,
   1232,
   1159,
   1130,
   1178,
   1160,
   1159,
   1132,
   1210,
   1103,
   1191,
   1114,
   1218,
   1198,
   1153,
   1175,
   1178,
   1216,
   1282,
   1287,
   1387,
   1306,
   1465,
   1421,
   1550,
   1531,
   1736,
   1804,
   1878,
   2157,
   2301,
   2703,
   3138,
   3733,
   4598,
   5637,
   7194,
   9465,
   12762,
   16734,
   22854,
   30531,
   40164,
   50766,
   62969,
   74665,
   84221,
   88947,
   89470,
   85091,
   75093,
   64337,
   51650,
   40301,
   30861,
   22832,
   16935,
   12663,
   9427,
   7170,
   5724,
   4700,
   3893,
   3261,
   3032,
   2627,
   2538,
   2497,
   2380,
   2294,
   2250,
   2124,
   2058,
   2036,
   1877,
   1871,
   1774,
   1684,
   1573,
   1490,
   1538,
   1412,
   1431,
   1315,
   1269,
   1295,
   1159,
   1188,
   1156,
   1060,
   1039,
   1056,
   1012,
   987,
   994,
   866,
   944,
   891};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   33.16378,
   33.70892,
   34.77393,
   34.60342,
   33.54776,
   33.11919,
   33.82565,
   33.56244,
   33.54776,
   33.14892,
   34.28865,
   32.71521,
   34.01449,
   32.88038,
   34.40344,
   34.11575,
   33.45953,
   33.78192,
   33.82565,
   34.37478,
   35.30852,
   35.37827,
   36.74581,
   35.64208,
   37.77858,
   37.19947,
   38.87321,
   38.63119,
   41.16833,
   41.97646,
   42.83878,
   45.94621,
   47.47135,
   51.49279,
   55.52009,
   60.60033,
   67.3104,
   74.58162,
   84.31892,
   96.78952,
   112.4701,
   128.8609,
   150.6762,
   174.2319,
   199.9102,
   224.8137,
   250.4367,
   272.7494,
   289.709,
   297.7403,
   298.6158,
   291.204,
   273.5315,
   253.1479,
   226.7669,
   200.2517,
   175.1737,
   150.6034,
   129.6355,
   112.0311,
   96.59403,
   84.17733,
   75.15877,
   68.05837,
   61.89591,
   56.60736,
   54.56587,
   50.75671,
   49.88105,
   49.47249,
   48.28781,
   47.39833,
   46.9368,
   45.58959,
   44.86794,
   44.62483,
   42.82724,
   42.75795,
   41.62185,
   40.53962,
   39.16422,
   38.10376,
   38.72053,
   37.07991,
   37.33186,
   35.76638,
   35.12654,
   35.48958,
   33.54776,
   33.971,
   33.50368,
   32.06148,
   31.7374,
   32,
   31.31588,
   30.92053,
   31.03173,
   28.93213,
   30.22865,
   29.35381};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   34.16378,
   34.70892,
   35.77393,
   35.60342,
   34.54776,
   34.11919,
   34.82565,
   34.56244,
   34.54776,
   34.14892,
   35.28865,
   33.71521,
   35.01449,
   33.88038,
   35.40344,
   35.11575,
   34.45953,
   34.78192,
   34.82565,
   35.37478,
   36.30852,
   36.37827,
   37.74581,
   36.64208,
   38.77858,
   38.19947,
   39.87321,
   39.63119,
   42.16833,
   42.97646,
   43.83878,
   46.94621,
   48.47135,
   52.49279,
   56.52009,
   61.60033,
   68.3104,
   75.58162,
   85.31892,
   97.78952,
   113.4701,
   129.8609,
   151.6762,
   175.2319,
   200.9102,
   225.8137,
   251.4367,
   273.7494,
   290.709,
   298.7403,
   299.6158,
   292.204,
   274.5315,
   254.1479,
   227.7669,
   201.2517,
   176.1737,
   151.6034,
   130.6355,
   113.0311,
   97.59403,
   85.17733,
   76.15877,
   69.05837,
   62.89591,
   57.60736,
   55.56587,
   51.75671,
   50.88105,
   50.47249,
   49.28781,
   48.39833,
   47.9368,
   46.58959,
   45.86794,
   45.62483,
   43.82724,
   43.75795,
   42.62185,
   41.53962,
   40.16422,
   39.10376,
   39.72053,
   38.07991,
   38.33186,
   36.76638,
   36.12654,
   36.48958,
   34.54776,
   34.971,
   34.50368,
   33.06148,
   32.7374,
   33,
   32.31588,
   31.92053,
   32.03173,
   29.93213,
   31.22865,
   30.35381};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(753.3611);
   Graph_h_data3002->SetMaximum(98662.87);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5d5dba0__2 = new TH1D("frame_5d5dba0__2","Plot",100,5179.25,5379.25);
   frame_5d5dba0__2->SetBinContent(1,95030.32);
   frame_5d5dba0__2->SetMaximum(95030.32);
   frame_5d5dba0__2->SetEntries(2);
   frame_5d5dba0__2->SetDirectory(0);
   frame_5d5dba0__2->SetStats(0);
   frame_5d5dba0__2->SetLineWidth(2);
   frame_5d5dba0__2->SetMarkerStyle(20);
   frame_5d5dba0__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5d5dba0__2->GetXaxis()->SetNdivisions(505);
   frame_5d5dba0__2->GetXaxis()->SetLabelFont(132);
   frame_5d5dba0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__2->GetXaxis()->SetLabelSize(0.06);
   frame_5d5dba0__2->GetXaxis()->SetTitleSize(0.072);
   frame_5d5dba0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__2->GetXaxis()->SetTitleFont(132);
   frame_5d5dba0__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5d5dba0__2->GetYaxis()->SetNdivisions(4000510);
   frame_5d5dba0__2->GetYaxis()->SetLabelFont(132);
   frame_5d5dba0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__2->GetYaxis()->SetLabelSize(0.06);
   frame_5d5dba0__2->GetYaxis()->SetTitleSize(0.072);
   frame_5d5dba0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__2->GetYaxis()->SetTitleFont(132);
   frame_5d5dba0__2->GetZaxis()->SetLabelFont(132);
   frame_5d5dba0__2->GetZaxis()->SetLabelSize(0.06);
   frame_5d5dba0__2->GetZaxis()->SetTitleSize(0.072);
   frame_5d5dba0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5d5dba0__2->GetZaxis()->SetTitleFont(132);
   frame_5d5dba0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2016","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25d.pdf");
   can_p->SaveAs("Fig25d.png");
   can_p->SaveAs("Fig25d.eps");

}


==> figs/Fig25e.C <==
void Fig25e()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 12:48:54 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-20660.54,5391.596,108467.8);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_68aad30__1 = new TH1D("frame_68aad30__1","Plot",100,5179.25,5379.25);
   frame_68aad30__1->SetBinContent(1,99428.83);
   frame_68aad30__1->SetMaximum(99428.83);
   frame_68aad30__1->SetEntries(2);
   frame_68aad30__1->SetDirectory(0);
   frame_68aad30__1->SetStats(0);
   frame_68aad30__1->SetLineWidth(2);
   frame_68aad30__1->SetMarkerStyle(20);
   frame_68aad30__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_68aad30__1->GetXaxis()->SetNdivisions(505);
   frame_68aad30__1->GetXaxis()->SetLabelFont(132);
   frame_68aad30__1->GetXaxis()->SetLabelOffset(0.01);
   frame_68aad30__1->GetXaxis()->SetLabelSize(0.06);
   frame_68aad30__1->GetXaxis()->SetTitleSize(0.072);
   frame_68aad30__1->GetXaxis()->SetTitleOffset(0.95);
   frame_68aad30__1->GetXaxis()->SetTitleFont(132);
   frame_68aad30__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_68aad30__1->GetYaxis()->SetMaxDigits(3);
   frame_68aad30__1->GetYaxis()->SetNdivisions(4000510);
   frame_68aad30__1->GetYaxis()->SetLabelFont(132);
   frame_68aad30__1->GetYaxis()->SetLabelOffset(0.01);
   frame_68aad30__1->GetYaxis()->SetLabelSize(0.06);
   frame_68aad30__1->GetYaxis()->SetTitleSize(0.072);
   frame_68aad30__1->GetYaxis()->SetTitleOffset(0.95);
   frame_68aad30__1->GetYaxis()->SetTitleFont(132);
   frame_68aad30__1->GetZaxis()->SetLabelFont(132);
   frame_68aad30__1->GetZaxis()->SetLabelSize(0.06);
   frame_68aad30__1->GetZaxis()->SetTitleSize(0.072);
   frame_68aad30__1->GetZaxis()->SetTitleOffset(1.2);
   frame_68aad30__1->GetZaxis()->SetTitleFont(132);
   frame_68aad30__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   1259,
   1290,
   1197,
   1264,
   1218,
   1238,
   1204,
   1162,
   1218,
   1192,
   1187,
   1175,
   1249,
   1161,
   1234,
   1186,
   1193,
   1231,
   1275,
   1235,
   1190,
   1291,
   1279,
   1381,
   1477,
   1493,
   1508,
   1663,
   1765,
   1861,
   1942,
   2127,
   2372,
   2695,
   3035,
   3749,
   4724,
   5753,
   7468,
   9496,
   12767,
   17072,
   23268,
   30862,
   40297,
   51202,
   64479,
   77257,
   86886,
   93180,
   94385,
   89548,
   80462,
   68252,
   55835,
   43430,
   32620,
   24538,
   17993,
   13508,
   10048,
   7576,
   5895,
   4720,
   4018,
   3594,
   2962,
   2869,
   2678,
   2538,
   2392,
   2371,
   2316,
   2148,
   2151,
   1982,
   1983,
   1976,
   1820,
   1788,
   1669,
   1560,
   1506,
   1401,
   1385,
   1282,
   1339,
   1355,
   1252,
   1149,
   1182,
   1126,
   1075,
   1045,
   1026,
   1026,
   984,
   968,
   926,
   954};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   34.98591,
   35.42005,
   34.1013,
   35.05629,
   34.40344,
   34.68878,
   34.20231,
   33.59179,
   34.40344,
   34.02897,
   33.95649,
   33.78192,
   34.84473,
   33.57712,
   34.63189,
   33.94198,
   34.04345,
   34.58917,
   35.21064,
   34.64612,
   34,
   35.43397,
   35.2666,
   36.66517,
   37.93501,
   38.14259,
   38.33619,
   40.28296,
   41.51488,
   42.64221,
   43.57097,
   45.62212,
   48.20575,
   51.4158,
   54.5931,
   60.73112,
   68.23318,
   75.35018,
   85.91904,
   96.9487,
   112.4923,
   130.1608,
   152.0393,
   175.1765,
   200.2417,
   225.7791,
   253.4276,
   277.4519,
   294.2647,
   304.7544,
   306.7218,
   298.7461,
   283.1587,
   260.7513,
   235.7948,
   207.8993,
   180.1108,
   156.1469,
   133.6389,
   115.725,
   99.74096,
   86.54166,
   76.28053,
   68.20408,
   62.88967,
   59.45206,
   53.92656,
   53.06538,
   51.25181,
   49.88105,
   48.41063,
   48.19548,
   47.62744,
   45.84922,
   45.88157,
   44.02247,
   44.0337,
   43.95503,
   42.16439,
   41.78771,
   40.35646,
   39,
   38.31044,
   36.93327,
   36.71895,
   35.30852,
   36.09576,
   36.31372,
   34.88714,
   33.40059,
   33.88386,
   33.05965,
   32.291,
   31.83033,
   31.53514,
   31.53514,
   30.87276,
   30.61672,
   29.93436,
   30.39094};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   35.98591,
   36.42005,
   35.1013,
   36.05629,
   35.40344,
   35.68878,
   35.20231,
   34.59179,
   35.40344,
   35.02897,
   34.95649,
   34.78192,
   35.84473,
   34.57712,
   35.63189,
   34.94198,
   35.04345,
   35.58917,
   36.21064,
   35.64612,
   35,
   36.43397,
   36.2666,
   37.66517,
   38.93501,
   39.14259,
   39.33619,
   41.28296,
   42.51488,
   43.64221,
   44.57097,
   46.62212,
   49.20575,
   52.4158,
   55.5931,
   61.73112,
   69.23318,
   76.35018,
   86.91904,
   97.9487,
   113.4923,
   131.1608,
   153.0393,
   176.1765,
   201.2417,
   226.7791,
   254.4276,
   278.4519,
   295.2647,
   305.7544,
   307.7218,
   299.7461,
   284.1587,
   261.7513,
   236.7948,
   208.8993,
   181.1108,
   157.1469,
   134.6389,
   116.725,
   100.741,
   87.54166,
   77.28053,
   69.20408,
   63.88967,
   60.45206,
   54.92656,
   54.06538,
   52.25181,
   50.88105,
   49.41063,
   49.19548,
   48.62744,
   46.84922,
   46.88157,
   45.02247,
   45.0337,
   44.95503,
   43.16439,
   42.78771,
   41.35646,
   40,
   39.31044,
   37.93327,
   37.71895,
   36.30852,
   37.09576,
   37.31372,
   35.88714,
   34.40059,
   34.88386,
   34.05965,
   33.291,
   32.83033,
   32.53514,
   32.53514,
   31.87276,
   31.61672,
   30.93436,
   31.39094};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(806.4591);
   Graph_data3001->SetMaximum(104072.4);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   1152.674,
   1152.674,
   1143.289,
   1133.981,
   1124.748,
   1115.591,
   1106.508,
   1097.499,
   1088.564,
   1079.701,
   1070.911,
   1062.191,
   1053.543,
   1044.966,
   1036.458,
   1028.019,
   1019.65,
   1011.348,
   1003.114,
   994.9468,
   986.8463,
   978.8117,
   970.8425,
   962.9382,
   955.0982,
   947.3221,
   939.6093,
   931.9593,
   924.3716,
   916.8456,
   909.3809,
   901.977,
   894.6334,
   887.3496,
   880.1251,
   872.9593,
   865.852,
   858.8025,
   851.8104,
   844.8752,
   837.9965,
   831.1737,
   824.4066,
   817.6945,
   811.0371,
   804.4339,
   797.8844,
   791.3883,
   784.945,
   778.5543,
   772.2155,
   765.9284,
   759.6924,
   753.5072,
   747.3724,
   741.2875,
   735.2522,
   729.266,
   723.3285,
   717.4394,
   711.5982,
   705.8046,
   700.0582,
   694.3585,
   688.7052,
   683.098,
   677.5364,
   672.0201,
   666.5488,
   661.1219,
   655.7393,
   650.4004,
   645.1051,
   639.8528,
   634.6433,
   629.4763,
   624.3513,
   619.268,
   614.2261,
   609.2252,
   604.2651,
   599.3454,
   594.4657,
   589.6257,
   584.8252,
   580.0637,
   575.341,
   570.6567,
   566.0106,
   561.4023,
   556.8316,
   552.298,
   547.8014,
   543.3414,
   538.9176,
   534.5299,
   530.1779,
   525.8614,
   521.58,
   517.3334,
   513.1215,
   508.9438,
   508.9438,
   508.9438,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(1267.941);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[136] = {
   0,
   68.70745,
   68.70745,
   72.71466,
   77.05144,
   81.75314,
   86.85981,
   92.41702,
   98.47669,
   105.0982,
   112.3497,
   120.3097,
   129.0687,
   138.7321,
   149.4222,
   161.2823,
   174.4807,
   189.216,
   205.724,
   224.2857,
   245.2384,
   268.989,
   296.0319,
   326.9718,
   362.5541,
   403.7046,
   451.5839,
   507.6603,
   573.8106,
   652.4609,
   746.7861,
   860.9978,
   1000.767,
   1173.858,
   1391.102,
   1667.927,
   2026.845,
   2501.61,
   3144.465,
   4039.33,
   5327.087,
   6189.616,
   7253.997,
   8523.691,
   10017.13,
   11769.55,
   13819.43,
   16207.6,
   18975.89,
   22164.91,
   25811,
   29942.01,
   34572.02,
   39695.09,
   45278.37,
   51255.24,
   57519.62,
   70272.85,
   76342.85,
   81880.3,
   84368.03,
   86626.1,
   88624.74,
   90336.62,
   91737.65,
   92807.65,
   93530.88,
   93896.61,
   93899.33,
   93539.01,
   92821.05,
   91756.13,
   90359.91,
   88652.51,
   86657.97,
   84403.56,
   81919.03,
   79235.88,
   73403.71,
   60762.69,
   54406.66,
   48267.98,
   42474.27,
   37111.59,
   32229.09,
   27845.51,
   23956.09,
   20539.23,
   17562.33,
   14986.47,
   12770.12,
   10871.73,
   9251.479,
   7872.43,
   5707.519,
   4166.174,
   3111.22,
   2374.034,
   1845.515,
   1458.089,
   1168.517,
   948.3432,
   778.3674,
   645.3452,
   539.9587,
   455.5356,
   387.2208,
   331.4298,
   285.4806,
   247.3423,
   215.4597,
   188.6292,
   165.9109,
   146.5638,
   129.9994,
   115.7462,
   103.424,
   92.72421,
   83.39453,
   75.22764,
   68.05215,
   61.72565,
   56.12917,
   51.16291,
   46.74271,
   42.79736,
   39.26631,
   36.09789,
   33.24786,
   30.67818,
   28.35607,
   26.25314,
   24.34477,
   24.34477,
   24.34477,
   0};
   graph = new TGraph(136,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(103289.3);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   5.337318,
   5.337318,
   5.35792,
   5.42079,
   5.524854,
   5.668234,
   5.848431,
   6.062441,
   6.306886,
   6.578131,
   6.872388,
   7.18578,
   7.514369,
   7.854148,
   8.201019,
   8.550776,
   8.899131,
   9.241819,
   9.574782,
   9.894444,
   10.19805,
   10.48396,
   10.75198,
   11.00339,
   11.24096,
   11.46866,
   11.69128,
   11.91392,
   12.14155,
   12.37857,
   12.62862,
   12.89448,
   13.17824,
   13.48148,
   13.80566,
   14.15254,
   14.52463,
   14.9257,
   15.36125,
   15.83894,
   16.36874,
   16.96279,
   17.6347,
   18.39812,
   19.26516,
   20.24529,
   21.34674,
   22.58182,
   23.97641,
   25.58066,
   27.47641,
   29.77912,
   32.64019,
   36.26107,
   40.92235,
   47.00548,
   54.97371,
   65.33796,
   78.75493,
   96.42202,
   120.6308,
   136.2125,
   154.6613,
   176.2645,
   201.205,
   229.6872,
   262.0527,
   298.6765,
   339.6213,
   384.3787,
   432.0696,
   482.107,
   534.8183,
   591.1101,
   650.6103,
   710.1058,
   765.628,
   815.9504,
   862.0725,
   950.699,
   1043.181,
   1062.688,
   1079.53,
   1093.589,
   1105.305,
   1123.401,
   1138.456,
   1153.875,
   1165.951,
   1168.443,
   1168.564,
   1164.708,
   1156.489,
   1148.52,
   1137.6,
   1112.622,
   1103.038,
   1096.81,
   1084.44,
   1068.853,
   1046.574,
   1002.542,
   981.2673,
   957.0197,
   901.3784,
   852.5792,
   829.7491,
   810.3211,
   775.0823,
   729.9605,
   713.94,
   703.0277,
   691.0251,
   674.3648,
   634.7342,
   597.9014,
   568.7841,
   544.2127,
   519.6227,
   490.4684,
   464.2269,
   444.179,
   424.3294,
   402.368,
   384.134,
   372.157,
   367.1566,
   367.1566,
   367.1566,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(1285.42);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[136] = {
   0,
   1226.719,
   1226.719,
   1221.362,
   1216.453,
   1212.026,
   1208.119,
   1204.774,
   1202.039,
   1199.969,
   1198.629,
   1198.093,
   1198.446,
   1199.79,
   1202.242,
   1205.941,
   1211.051,
   1217.765,
   1226.314,
   1236.974,
   1250.08,
   1266.033,
   1285.328,
   1308.566,
   1336.496,
   1370.044,
   1410.375,
   1458.961,
   1517.684,
   1588.974,
   1676.01,
   1783.007,
   1915.639,
   2081.67,
   2291.933,
   2561.858,
   2913.957,
   3381.986,
   4018.193,
   4906.501,
   6187.801,
   7047.141,
   8108.363,
   9374.926,
   10865.26,
   12614.63,
   14661.47,
   17046.65,
   19811.98,
   22998.09,
   26641.31,
   30769.48,
   35396.7,
   40517.03,
   46097.6,
   52071.82,
   58333.59,
   71081.78,
   77149.35,
   82684.43,
   85171.01,
   87427.97,
   89425.5,
   91136.31,
   92536.3,
   93605.28,
   94327.54,
   94692.31,
   94694.13,
   94332.94,
   93614.16,
   92548.47,
   91151.52,
   89443.44,
   87448.29,
   85193.33,
   82708.32,
   80024.76,
   74192.01,
   61550.99,
   55195.65,
   49058.21,
   43266.35,
   37906.19,
   33026.99,
   28647.6,
   24763.41,
   21353.09,
   18384.35,
   15818.7,
   13615.03,
   11732.19,
   10130.67,
   8773.693,
   6663.93,
   5194.501,
   4226.388,
   3586.388,
   3168.146,
   2890.265,
   2691.711,
   2554.781,
   2471.948,
   2395.755,
   2318.268,
   2256.13,
   2181.405,
   2093.381,
   2001.559,
   1946.009,
   1871.259,
   1795.436,
   1722.276,
   1642.408,
   1572.204,
   1510.892,
   1458.57,
   1398.026,
   1357.079,
   1315.603,
   1264.189,
   1216.459,
   1177.211,
   1143.177,
   1109.707,
   1072.183,
   1038.023,
   1010.455,
   983.4386,
   954.6262,
   929.8235,
   911.5316,
   900.4451,
   900.4451,
   900.4451,
   0};
   graph = new TGraph(136,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(104163.5);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   1259,
   1290,
   1197,
   1264,
   1218,
   1238,
   1204,
   1162,
   1218,
   1192,
   1187,
   1175,
   1249,
   1161,
   1234,
   1186,
   1193,
   1231,
   1275,
   1235,
   1190,
   1291,
   1279,
   1381,
   1477,
   1493,
   1508,
   1663,
   1765,
   1861,
   1942,
   2127,
   2372,
   2695,
   3035,
   3749,
   4724,
   5753,
   7468,
   9496,
   12767,
   17072,
   23268,
   30862,
   40297,
   51202,
   64479,
   77257,
   86886,
   93180,
   94385,
   89548,
   80462,
   68252,
   55835,
   43430,
   32620,
   24538,
   17993,
   13508,
   10048,
   7576,
   5895,
   4720,
   4018,
   3594,
   2962,
   2869,
   2678,
   2538,
   2392,
   2371,
   2316,
   2148,
   2151,
   1982,
   1983,
   1976,
   1820,
   1788,
   1669,
   1560,
   1506,
   1401,
   1385,
   1282,
   1339,
   1355,
   1252,
   1149,
   1182,
   1126,
   1075,
   1045,
   1026,
   1026,
   984,
   968,
   926,
   954};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   34.98591,
   35.42005,
   34.1013,
   35.05629,
   34.40344,
   34.68878,
   34.20231,
   33.59179,
   34.40344,
   34.02897,
   33.95649,
   33.78192,
   34.84473,
   33.57712,
   34.63189,
   33.94198,
   34.04345,
   34.58917,
   35.21064,
   34.64612,
   34,
   35.43397,
   35.2666,
   36.66517,
   37.93501,
   38.14259,
   38.33619,
   40.28296,
   41.51488,
   42.64221,
   43.57097,
   45.62212,
   48.20575,
   51.4158,
   54.5931,
   60.73112,
   68.23318,
   75.35018,
   85.91904,
   96.9487,
   112.4923,
   130.1608,
   152.0393,
   175.1765,
   200.2417,
   225.7791,
   253.4276,
   277.4519,
   294.2647,
   304.7544,
   306.7218,
   298.7461,
   283.1587,
   260.7513,
   235.7948,
   207.8993,
   180.1108,
   156.1469,
   133.6389,
   115.725,
   99.74096,
   86.54166,
   76.28053,
   68.20408,
   62.88967,
   59.45206,
   53.92656,
   53.06538,
   51.25181,
   49.88105,
   48.41063,
   48.19548,
   47.62744,
   45.84922,
   45.88157,
   44.02247,
   44.0337,
   43.95503,
   42.16439,
   41.78771,
   40.35646,
   39,
   38.31044,
   36.93327,
   36.71895,
   35.30852,
   36.09576,
   36.31372,
   34.88714,
   33.40059,
   33.88386,
   33.05965,
   32.291,
   31.83033,
   31.53514,
   31.53514,
   30.87276,
   30.61672,
   29.93436,
   30.39094};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   35.98591,
   36.42005,
   35.1013,
   36.05629,
   35.40344,
   35.68878,
   35.20231,
   34.59179,
   35.40344,
   35.02897,
   34.95649,
   34.78192,
   35.84473,
   34.57712,
   35.63189,
   34.94198,
   35.04345,
   35.58917,
   36.21064,
   35.64612,
   35,
   36.43397,
   36.2666,
   37.66517,
   38.93501,
   39.14259,
   39.33619,
   41.28296,
   42.51488,
   43.64221,
   44.57097,
   46.62212,
   49.20575,
   52.4158,
   55.5931,
   61.73112,
   69.23318,
   76.35018,
   86.91904,
   97.9487,
   113.4923,
   131.1608,
   153.0393,
   176.1765,
   201.2417,
   226.7791,
   254.4276,
   278.4519,
   295.2647,
   305.7544,
   307.7218,
   299.7461,
   284.1587,
   261.7513,
   236.7948,
   208.8993,
   181.1108,
   157.1469,
   134.6389,
   116.725,
   100.741,
   87.54166,
   77.28053,
   69.20408,
   63.88967,
   60.45206,
   54.92656,
   54.06538,
   52.25181,
   50.88105,
   49.41063,
   49.19548,
   48.62744,
   46.84922,
   46.88157,
   45.02247,
   45.0337,
   44.95503,
   43.16439,
   42.78771,
   41.35646,
   40,
   39.31044,
   37.93327,
   37.71895,
   36.30852,
   37.09576,
   37.31372,
   35.88714,
   34.40059,
   34.88386,
   34.05965,
   33.291,
   32.83033,
   32.53514,
   32.53514,
   31.87276,
   31.61672,
   30.93436,
   31.39094};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(806.4591);
   Graph_h_data3002->SetMaximum(104072.4);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_68aad30__2 = new TH1D("frame_68aad30__2","Plot",100,5179.25,5379.25);
   frame_68aad30__2->SetBinContent(1,99428.83);
   frame_68aad30__2->SetMaximum(99428.83);
   frame_68aad30__2->SetEntries(2);
   frame_68aad30__2->SetDirectory(0);
   frame_68aad30__2->SetStats(0);
   frame_68aad30__2->SetLineWidth(2);
   frame_68aad30__2->SetMarkerStyle(20);
   frame_68aad30__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_68aad30__2->GetXaxis()->SetNdivisions(505);
   frame_68aad30__2->GetXaxis()->SetLabelFont(132);
   frame_68aad30__2->GetXaxis()->SetLabelOffset(0.01);
   frame_68aad30__2->GetXaxis()->SetLabelSize(0.06);
   frame_68aad30__2->GetXaxis()->SetTitleSize(0.072);
   frame_68aad30__2->GetXaxis()->SetTitleOffset(0.95);
   frame_68aad30__2->GetXaxis()->SetTitleFont(132);
   frame_68aad30__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_68aad30__2->GetYaxis()->SetNdivisions(4000510);
   frame_68aad30__2->GetYaxis()->SetLabelFont(132);
   frame_68aad30__2->GetYaxis()->SetLabelOffset(0.01);
   frame_68aad30__2->GetYaxis()->SetLabelSize(0.06);
   frame_68aad30__2->GetYaxis()->SetTitleSize(0.072);
   frame_68aad30__2->GetYaxis()->SetTitleOffset(0.95);
   frame_68aad30__2->GetYaxis()->SetTitleFont(132);
   frame_68aad30__2->GetZaxis()->SetLabelFont(132);
   frame_68aad30__2->GetZaxis()->SetLabelSize(0.06);
   frame_68aad30__2->GetZaxis()->SetTitleSize(0.072);
   frame_68aad30__2->GetZaxis()->SetTitleOffset(1.2);
   frame_68aad30__2->GetZaxis()->SetTitleFont(132);
   frame_68aad30__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2017","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25e.pdf");
   can_p->SaveAs("Fig25e.eps");
   can_p->SaveAs("Fig25e.png");
   
}


==> figs/Fig25f.C <==
void Fig25f()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 12:54:40 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-25331.35,5391.596,132989.6);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_6c91330__1 = new TH1D("frame_6c91330__1","Plot",100,5179.25,5379.25);
   frame_6c91330__1->SetBinContent(1,121907.2);
   frame_6c91330__1->SetMaximum(121907.2);
   frame_6c91330__1->SetEntries(2);
   frame_6c91330__1->SetDirectory(0);
   frame_6c91330__1->SetStats(0);
   frame_6c91330__1->SetLineWidth(2);
   frame_6c91330__1->SetMarkerStyle(20);
   frame_6c91330__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6c91330__1->GetXaxis()->SetNdivisions(505);
   frame_6c91330__1->GetXaxis()->SetLabelFont(132);
   frame_6c91330__1->GetXaxis()->SetLabelOffset(0.01);
   frame_6c91330__1->GetXaxis()->SetLabelSize(0.06);
   frame_6c91330__1->GetXaxis()->SetTitleSize(0.072);
   frame_6c91330__1->GetXaxis()->SetTitleOffset(0.95);
   frame_6c91330__1->GetXaxis()->SetTitleFont(132);
   frame_6c91330__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6c91330__1->GetYaxis()->SetMaxDigits(4);
   frame_6c91330__1->GetYaxis()->SetNdivisions(4000510);
   frame_6c91330__1->GetYaxis()->SetLabelFont(132);
   frame_6c91330__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6c91330__1->GetYaxis()->SetLabelSize(0.06);
   frame_6c91330__1->GetYaxis()->SetTitleSize(0.072);
   frame_6c91330__1->GetYaxis()->SetTitleOffset(0.95);
   frame_6c91330__1->GetYaxis()->SetTitleFont(132);
   frame_6c91330__1->GetZaxis()->SetLabelFont(132);
   frame_6c91330__1->GetZaxis()->SetLabelSize(0.06);
   frame_6c91330__1->GetZaxis()->SetTitleSize(0.072);
   frame_6c91330__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6c91330__1->GetZaxis()->SetTitleFont(132);
   frame_6c91330__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   1489,
   1494,
   1538,
   1497,
   1453,
   1462,
   1496,
   1502,
   1485,
   1478,
   1427,
   1579,
   1514,
   1460,
   1511,
   1531,
   1481,
   1572,
   1626,
   1577,
   1638,
   1594,
   1724,
   1713,
   1735,
   1848,
   1855,
   2021,
   2009,
   2203,
   2262,
   2647,
   2905,
   3306,
   3810,
   4472,
   5423,
   6886,
   8590,
   11381,
   15064,
   20252,
   26972,
   36325,
   47910,
   61599,
   77006,
   92165,
   105207,
   113775,
   115486,
   110694,
   99926,
   85072,
   69621,
   54194,
   41170,
   31060,
   22823,
   16680,
   12429,
   9477,
   7383,
   5920,
   4969,
   4186,
   3826,
   3548,
   3217,
   3217,
   2921,
   2789,
   2815,
   2640,
   2599,
   2498,
   2418,
   2292,
   2137,
   2136,
   2082,
   1981,
   1982,
   1842,
   1780,
   1687,
   1629,
   1514,
   1510,
   1424,
   1430,
   1376,
   1289,
   1259,
   1277,
   1180,
   1201,
   1127,
   1104,
   1088};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   38.0908,
   38.15553,
   38.72053,
   38.19431,
   37.62152,
   37.73938,
   38.18139,
   38.25887,
   38.03894,
   37.94802,
   37.27896,
   39.23978,
   38.41337,
   37.71322,
   38.3748,
   38.63119,
   37.98701,
   39.15161,
   39.82679,
   39.21461,
   39.9753,
   39.42806,
   41.02409,
   40.89142,
   41.15633,
   42.49128,
   42.57261,
   44.45831,
   44.32466,
   46.43879,
   47.06312,
   50.95143,
   53.40037,
   57,
   61.22722,
   66.37488,
   73.14272,
   82.48343,
   92.1836,
   106.1829,
   122.2365,
   141.8104,
   163.7323,
   190.0918,
   218.3841,
   247.692,
   277,
   303.0873,
   323.8567,
   336.8059,
   339.3327,
   332.2075,
   315.6111,
   291.1715,
   263.3584,
   232.2966,
   202.4045,
   175.7392,
   150.5737,
   128.652,
   110.9865,
   96.85117,
   85.42584,
   76.44316,
   69.99291,
   64.20124,
   61.35669,
   59.06719,
   56.22081,
   56.22081,
   53.54859,
   52.31335,
   52.55893,
   50.88336,
   50.48284,
   49.4825,
   48.67571,
   47.37745,
   45.7304,
   45.71958,
   45.13168,
   44.01123,
   44.02247,
   42.42144,
   41.69301,
   40.57615,
   39.86397,
   38.41337,
   38.36194,
   37.23924,
   37.31865,
   36.59784,
   35.40613,
   34.98591,
   35.23863,
   33.85477,
   34.15905,
   33.07454,
   32.73026,
   32.48863};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   39.0908,
   39.15553,
   39.72053,
   39.19431,
   38.62152,
   38.73938,
   39.18139,
   39.25887,
   39.03894,
   38.94802,
   38.27896,
   40.23978,
   39.41337,
   38.71322,
   39.3748,
   39.63119,
   38.98701,
   40.15161,
   40.82679,
   40.21461,
   40.9753,
   40.42806,
   42.02409,
   41.89142,
   42.15633,
   43.49128,
   43.57261,
   45.45831,
   45.32466,
   47.43879,
   48.06312,
   51.95143,
   54.40037,
   58,
   62.22722,
   67.37488,
   74.14272,
   83.48343,
   93.1836,
   107.1829,
   123.2365,
   142.8104,
   164.7323,
   191.0918,
   219.3841,
   248.692,
   278,
   304.0873,
   324.8567,
   337.8059,
   340.3327,
   333.2075,
   316.6111,
   292.1715,
   264.3584,
   233.2966,
   203.4045,
   176.7392,
   151.5737,
   129.652,
   111.9865,
   97.85117,
   86.42584,
   77.44316,
   70.99291,
   65.20124,
   62.35669,
   60.06719,
   57.22081,
   57.22081,
   54.54859,
   53.31335,
   53.55893,
   51.88336,
   51.48284,
   50.4825,
   49.67571,
   48.37745,
   46.7304,
   46.71958,
   46.13168,
   45.01123,
   45.02247,
   43.42144,
   42.69301,
   41.57615,
   40.86397,
   39.41337,
   39.36194,
   38.23924,
   38.31865,
   37.59784,
   36.40613,
   35.98591,
   36.23863,
   34.85477,
   35.15905,
   34.07454,
   33.73026,
   33.48863};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(949.9602);
   Graph_data3001->SetMaximum(127303.4);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   1410.784,
   1410.784,
   1398.935,
   1387.186,
   1375.536,
   1363.983,
   1352.528,
   1341.168,
   1329.904,
   1318.735,
   1307.659,
   1296.677,
   1285.787,
   1274.988,
   1264.28,
   1253.661,
   1243.132,
   1232.692,
   1222.339,
   1212.073,
   1201.893,
   1191.799,
   1181.79,
   1171.864,
   1162.022,
   1152.263,
   1142.585,
   1132.989,
   1123.474,
   1114.038,
   1104.682,
   1095.404,
   1086.204,
   1077.081,
   1068.035,
   1059.065,
   1050.171,
   1041.351,
   1032.605,
   1023.932,
   1015.333,
   1006.805,
   998.3496,
   989.9649,
   981.6505,
   973.406,
   965.2308,
   957.1242,
   949.0857,
   941.1146,
   933.2106,
   925.3729,
   917.6011,
   909.8945,
   902.2526,
   894.675,
   887.1609,
   879.71,
   872.3217,
   864.9954,
   857.7306,
   850.5269,
   843.3836,
   836.3004,
   829.2766,
   822.3118,
   815.4055,
   808.5573,
   801.7665,
   795.0328,
   788.3556,
   781.7345,
   775.169,
   768.6587,
   762.203,
   755.8016,
   749.4539,
   743.1595,
   736.918,
   730.7289,
   724.5918,
   718.5062,
   712.4718,
   706.488,
   700.5545,
   694.6708,
   688.8365,
   683.0512,
   677.3146,
   671.6261,
   665.9853,
   660.392,
   654.8456,
   649.3458,
   643.8922,
   638.4844,
   633.122,
   627.8047,
   622.532,
   617.3036,
   612.1191,
   606.9781,
   606.9781,
   606.9781,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(1551.862);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[136] = {
   0,
   104.3733,
   104.3733,
   109.7826,
   115.6049,
   121.8823,
   128.6625,
   135.9993,
   143.9539,
   152.5959,
   162.005,
   172.2727,
   183.504,
   195.8205,
   209.3632,
   224.2965,
   240.8129,
   259.1385,
   279.5412,
   302.3392,
   327.9131,
   356.7213,
   389.319,
   426.384,
   468.7504,
   517.4528,
   573.7872,
   639.393,
   716.3666,
   807.4224,
   916.1211,
   1047.204,
   1207.09,
   1404.628,
   1652.286,
   1968.042,
   2378.56,
   2924.665,
   3671.291,
   4726.515,
   6280.49,
   8602.801,
   10089.55,
   11837.98,
   13890.05,
   16291.94,
   19093.28,
   22345.65,
   26100.31,
   30404.68,
   35297.63,
   40803.28,
   46923.46,
   53629.13,
   60851.53,
   68474.18,
   84186.93,
   91779.65,
   98795.86,
   101986,
   104910.3,
   107530,
   109809.2,
   111715.7,
   113221.5,
   114304.3,
   114947.6,
   115141.7,
   114883.6,
   114177.1,
   113033.2,
   111469.1,
   109508,
   107178.4,
   104513.3,
   101548.9,
   98324.27,
   91256.51,
   83635,
   75767.4,
   67923.82,
   60324.6,
   53135.6,
   46469.7,
   40392.55,
   34930.71,
   30080.5,
   25816.51,
   22099.1,
   18880.41,
   16109.09,
   13733.6,
   11704.53,
   9975.987,
   7258.383,
   5301.5,
   3907.762,
   2954.77,
   2286.983,
   1805.431,
   1449.602,
   1181.093,
   974.7417,
   813.5952,
   685.952,
   583.5596,
   500.4856,
   432.392,
   376.0573,
   329.0554,
   289.536,
   256.0712,
   227.5477,
   203.0885,
   181.9967,
   163.7138,
   147.7885,
   133.8538,
   121.6091,
   110.8063,
   101.24,
   92.73865,
   85.15853,
   78.37852,
   72.29606,
   66.82397,
   61.88778,
   57.42366,
   53.37665,
   49.6993,
   46.35047,
   43.29438,
   40.49983,
   40.49983,
   40.49983,
   0};
   graph = new TGraph(136,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(126655.9);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   6.474301,
   6.474301,
   6.499292,
   6.575555,
   6.701787,
   6.875711,
   7.094294,
   7.353894,
   7.650412,
   7.979439,
   8.33638,
   8.716532,
   9.115119,
   9.52728,
   9.948043,
   10.37231,
   10.79487,
   11.21056,
   11.61445,
   12.00221,
   12.37049,
   12.71731,
   13.04242,
   13.34739,
   13.63557,
   13.91177,
   14.18181,
   14.45189,
   14.72801,
   15.01552,
   15.31883,
   15.64134,
   15.98554,
   16.35337,
   16.74661,
   17.16739,
   17.61874,
   18.10525,
   18.63359,
   19.21303,
   19.85569,
   20.5763,
   21.39133,
   22.31739,
   23.36912,
   24.55805,
   25.89413,
   27.39232,
   29.08399,
   31.02999,
   33.32957,
   36.12282,
   39.59337,
   43.98559,
   49.63985,
   57.01883,
   66.6845,
   79.2566,
   95.53171,
   116.9623,
   146.3282,
   165.2291,
   187.6081,
   213.8132,
   244.0668,
   278.6163,
   317.8765,
   362.3021,
   411.9691,
   466.261,
   524.1113,
   584.808,
   648.748,
   717.0315,
   789.2067,
   861.3763,
   928.726,
   989.7684,
   1045.716,
   1153.222,
   1265.404,
   1289.067,
   1309.497,
   1326.551,
   1340.762,
   1362.714,
   1380.976,
   1399.679,
   1414.328,
   1417.351,
   1417.498,
   1412.82,
   1402.85,
   1393.184,
   1379.937,
   1349.638,
   1338.013,
   1330.458,
   1315.454,
   1296.546,
   1269.521,
   1216.108,
   1190.302,
   1160.889,
   1093.395,
   1034.2,
   1006.507,
   982.94,
   940.1943,
   885.4605,
   866.0272,
   852.7903,
   838.2309,
   818.0215,
   769.9486,
   725.2694,
   689.9495,
   660.1437,
   630.3154,
   594.9505,
   563.1189,
   538.8003,
   514.7222,
   488.0825,
   465.9643,
   451.4358,
   445.3702,
   445.3702,
   445.3702,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(1559.247);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[136] = {
   0,
   1521.632,
   1521.632,
   1515.217,
   1509.367,
   1504.12,
   1499.521,
   1495.621,
   1492.476,
   1490.151,
   1488.719,
   1488.269,
   1488.897,
   1490.722,
   1493.878,
   1498.524,
   1504.847,
   1513.066,
   1523.444,
   1536.293,
   1551.988,
   1570.985,
   1593.835,
   1621.216,
   1653.962,
   1693.111,
   1739.962,
   1796.16,
   1863.808,
   1945.624,
   2045.175,
   2167.205,
   2318.135,
   2506.818,
   2745.721,
   3052.824,
   3454.793,
   3992.454,
   4730.747,
   5777.753,
   7323.635,
   9637.989,
   11120.82,
   12865.36,
   14913.59,
   17311.68,
   20109.27,
   23357.94,
   27108.94,
   31409.7,
   36299.1,
   41801.25,
   47917.98,
   54620.25,
   61839.32,
   69458.7,
   85165.1,
   92754.76,
   99768.01,
   102956.7,
   105879.6,
   108497.9,
   110775.8,
   112680.9,
   114185.4,
   115267,
   115909.1,
   116102.1,
   115842.8,
   115135.3,
   113990.4,
   112425.4,
   110463.4,
   108133,
   105467.1,
   102502.1,
   99276.97,
   92208.41,
   84586.54,
   76719.09,
   68876.26,
   61278.45,
   54091.59,
   47428.66,
   41355.42,
   35898.56,
   31054.61,
   26798.47,
   23090.88,
   19884.47,
   17128.44,
   14771.73,
   12765.29,
   11063.44,
   8412.559,
   6542.745,
   5254.185,
   4418.923,
   3884.747,
   3535.924,
   3290.35,
   3122.671,
   3021.881,
   2929.526,
   2835.587,
   2760.09,
   2669.107,
   2561.783,
   2449.675,
   2381.427,
   2289.786,
   2196.771,
   2106.943,
   2008.955,
   1922.685,
   1847.208,
   1782.654,
   1708.151,
   1657.451,
   1606.142,
   1542.815,
   1483.993,
   1435.5,
   1393.368,
   1351.957,
   1305.667,
   1263.491,
   1229.346,
   1195.904,
   1160.314,
   1129.618,
   1106.849,
   1092.848,
   1092.848,
   1092.848,
   0};
   graph = new TGraph(136,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(127712.3);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   1489,
   1494,
   1538,
   1497,
   1453,
   1462,
   1496,
   1502,
   1485,
   1478,
   1427,
   1579,
   1514,
   1460,
   1511,
   1531,
   1481,
   1572,
   1626,
   1577,
   1638,
   1594,
   1724,
   1713,
   1735,
   1848,
   1855,
   2021,
   2009,
   2203,
   2262,
   2647,
   2905,
   3306,
   3810,
   4472,
   5423,
   6886,
   8590,
   11381,
   15064,
   20252,
   26972,
   36325,
   47910,
   61599,
   77006,
   92165,
   105207,
   113775,
   115486,
   110694,
   99926,
   85072,
   69621,
   54194,
   41170,
   31060,
   22823,
   16680,
   12429,
   9477,
   7383,
   5920,
   4969,
   4186,
   3826,
   3548,
   3217,
   3217,
   2921,
   2789,
   2815,
   2640,
   2599,
   2498,
   2418,
   2292,
   2137,
   2136,
   2082,
   1981,
   1982,
   1842,
   1780,
   1687,
   1629,
   1514,
   1510,
   1424,
   1430,
   1376,
   1289,
   1259,
   1277,
   1180,
   1201,
   1127,
   1104,
   1088};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   38.0908,
   38.15553,
   38.72053,
   38.19431,
   37.62152,
   37.73938,
   38.18139,
   38.25887,
   38.03894,
   37.94802,
   37.27896,
   39.23978,
   38.41337,
   37.71322,
   38.3748,
   38.63119,
   37.98701,
   39.15161,
   39.82679,
   39.21461,
   39.9753,
   39.42806,
   41.02409,
   40.89142,
   41.15633,
   42.49128,
   42.57261,
   44.45831,
   44.32466,
   46.43879,
   47.06312,
   50.95143,
   53.40037,
   57,
   61.22722,
   66.37488,
   73.14272,
   82.48343,
   92.1836,
   106.1829,
   122.2365,
   141.8104,
   163.7323,
   190.0918,
   218.3841,
   247.692,
   277,
   303.0873,
   323.8567,
   336.8059,
   339.3327,
   332.2075,
   315.6111,
   291.1715,
   263.3584,
   232.2966,
   202.4045,
   175.7392,
   150.5737,
   128.652,
   110.9865,
   96.85117,
   85.42584,
   76.44316,
   69.99291,
   64.20124,
   61.35669,
   59.06719,
   56.22081,
   56.22081,
   53.54859,
   52.31335,
   52.55893,
   50.88336,
   50.48284,
   49.4825,
   48.67571,
   47.37745,
   45.7304,
   45.71958,
   45.13168,
   44.01123,
   44.02247,
   42.42144,
   41.69301,
   40.57615,
   39.86397,
   38.41337,
   38.36194,
   37.23924,
   37.31865,
   36.59784,
   35.40613,
   34.98591,
   35.23863,
   33.85477,
   34.15905,
   33.07454,
   32.73026,
   32.48863};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   39.0908,
   39.15553,
   39.72053,
   39.19431,
   38.62152,
   38.73938,
   39.18139,
   39.25887,
   39.03894,
   38.94802,
   38.27896,
   40.23978,
   39.41337,
   38.71322,
   39.3748,
   39.63119,
   38.98701,
   40.15161,
   40.82679,
   40.21461,
   40.9753,
   40.42806,
   42.02409,
   41.89142,
   42.15633,
   43.49128,
   43.57261,
   45.45831,
   45.32466,
   47.43879,
   48.06312,
   51.95143,
   54.40037,
   58,
   62.22722,
   67.37488,
   74.14272,
   83.48343,
   93.1836,
   107.1829,
   123.2365,
   142.8104,
   164.7323,
   191.0918,
   219.3841,
   248.692,
   278,
   304.0873,
   324.8567,
   337.8059,
   340.3327,
   333.2075,
   316.6111,
   292.1715,
   264.3584,
   233.2966,
   203.4045,
   176.7392,
   151.5737,
   129.652,
   111.9865,
   97.85117,
   86.42584,
   77.44316,
   70.99291,
   65.20124,
   62.35669,
   60.06719,
   57.22081,
   57.22081,
   54.54859,
   53.31335,
   53.55893,
   51.88336,
   51.48284,
   50.4825,
   49.67571,
   48.37745,
   46.7304,
   46.71958,
   46.13168,
   45.01123,
   45.02247,
   43.42144,
   42.69301,
   41.57615,
   40.86397,
   39.41337,
   39.36194,
   38.23924,
   38.31865,
   37.59784,
   36.40613,
   35.98591,
   36.23863,
   34.85477,
   35.15905,
   34.07454,
   33.73026,
   33.48863};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(949.9602);
   Graph_h_data3002->SetMaximum(127303.4);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_6c91330__2 = new TH1D("frame_6c91330__2","Plot",100,5179.25,5379.25);
   frame_6c91330__2->SetBinContent(1,121907.2);
   frame_6c91330__2->SetMaximum(121907.2);
   frame_6c91330__2->SetEntries(2);
   frame_6c91330__2->SetDirectory(0);
   frame_6c91330__2->SetStats(0);
   frame_6c91330__2->SetLineWidth(2);
   frame_6c91330__2->SetMarkerStyle(20);
   frame_6c91330__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6c91330__2->GetXaxis()->SetNdivisions(505);
   frame_6c91330__2->GetXaxis()->SetLabelFont(132);
   frame_6c91330__2->GetXaxis()->SetLabelOffset(0.01);
   frame_6c91330__2->GetXaxis()->SetLabelSize(0.06);
   frame_6c91330__2->GetXaxis()->SetTitleSize(0.072);
   frame_6c91330__2->GetXaxis()->SetTitleOffset(0.95);
   frame_6c91330__2->GetXaxis()->SetTitleFont(132);
   frame_6c91330__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6c91330__2->GetYaxis()->SetNdivisions(4000510);
   frame_6c91330__2->GetYaxis()->SetLabelFont(132);
   frame_6c91330__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6c91330__2->GetYaxis()->SetLabelSize(0.06);
   frame_6c91330__2->GetYaxis()->SetTitleSize(0.072);
   frame_6c91330__2->GetYaxis()->SetTitleOffset(0.95);
   frame_6c91330__2->GetYaxis()->SetTitleFont(132);
   frame_6c91330__2->GetZaxis()->SetLabelFont(132);
   frame_6c91330__2->GetZaxis()->SetLabelSize(0.06);
   frame_6c91330__2->GetZaxis()->SetTitleSize(0.072);
   frame_6c91330__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6c91330__2->GetZaxis()->SetTitleFont(132);
   frame_6c91330__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2018","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"2.2 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25f.pdf");
   can_p->SaveAs("Fig25f.eps");
   can_p->SaveAs("Fig25f.png");
   
}


==> figs/Fig25g.C <==
void Fig25g()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Tue Apr 20 17:54:06 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-21532.2,5391.596,113044.1);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_58a0430__1 = new TH1D("frame_58a0430__1","Plot",100,5179.25,5379.25);
   frame_58a0430__1->SetBinContent(1,103623.7);
   frame_58a0430__1->SetMaximum(103623.7);
   frame_58a0430__1->SetEntries(2);
   frame_58a0430__1->SetDirectory(0);
   frame_58a0430__1->SetStats(0);
   frame_58a0430__1->SetLineWidth(2);
   frame_58a0430__1->SetMarkerStyle(20);
   frame_58a0430__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_58a0430__1->GetXaxis()->SetNdivisions(505);
   frame_58a0430__1->GetXaxis()->SetLabelFont(132);
   frame_58a0430__1->GetXaxis()->SetLabelOffset(0.01);
   frame_58a0430__1->GetXaxis()->SetLabelSize(0.06);
   frame_58a0430__1->GetXaxis()->SetTitleSize(0.072);
   frame_58a0430__1->GetXaxis()->SetTitleOffset(0.95);
   frame_58a0430__1->GetXaxis()->SetTitleFont(132);
   frame_58a0430__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_58a0430__1->GetYaxis()->SetMaxDigits(3);
   frame_58a0430__1->GetYaxis()->SetNdivisions(4000510);
   frame_58a0430__1->GetYaxis()->SetLabelFont(132);
   frame_58a0430__1->GetYaxis()->SetLabelOffset(0.01);
   frame_58a0430__1->GetYaxis()->SetLabelSize(0.06);
   frame_58a0430__1->GetYaxis()->SetTitleSize(0.072);
   frame_58a0430__1->GetYaxis()->SetTitleOffset(0.95);
   frame_58a0430__1->GetYaxis()->SetTitleFont(132);
   frame_58a0430__1->GetZaxis()->SetLabelFont(132);
   frame_58a0430__1->GetZaxis()->SetLabelSize(0.06);
   frame_58a0430__1->GetZaxis()->SetTitleSize(0.072);
   frame_58a0430__1->GetZaxis()->SetTitleOffset(1.2);
   frame_58a0430__1->GetZaxis()->SetTitleFont(132);
   frame_58a0430__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   1131,
   1201,
   1223,
   1175,
   1175,
   1176,
   1136,
   1175,
   1115,
   1142,
   1124,
   1178,
   1168,
   1127,
   1206,
   1131,
   1218,
   1188,
   1180,
   1276,
   1246,
   1320,
   1315,
   1314,
   1335,
   1461,
   1505,
   1655,
   1737,
   1864,
   1983,
   2249,
   2558,
   2875,
   3330,
   4079,
   5069,
   6145,
   7967,
   10570,
   14020,
   18819,
   25450,
   33257,
   43782,
   56200,
   69190,
   82094,
   92008,
   98069,
   97377,
   91617,
   81398,
   68422,
   54967,
   42246,
   31916,
   23970,
   17602,
   13024,
   9737,
   7599,
   5980,
   4745,
   3929,
   3493,
   3137,
   2815,
   2743,
   2608,
   2494,
   2390,
   2346,
   2247,
   2064,
   1984,
   1903,
   1870,
   1856,
   1701,
   1648,
   1575,
   1606,
   1473,
   1453,
   1383,
   1309,
   1325,
   1249,
   1187,
   1128,
   1172,
   1102,
   1032,
   946,
   991,
   996,
   895,
   917,
   926};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   33.13406,
   34.15905,
   34.47499,
   33.78192,
   33.78192,
   33.7965,
   33.20831,
   33.78192,
   32.89536,
   33.29719,
   33.02984,
   33.82565,
   33.67967,
   33.07454,
   34.23111,
   33.13406,
   34.40344,
   33.971,
   33.85477,
   35.22464,
   34.80227,
   35.83524,
   35.76638,
   35.75259,
   36.04107,
   37.7263,
   38.29755,
   40.18476,
   41.18033,
   42.67696,
   44.0337,
   46.92626,
   50.07915,
   53.12136,
   57.20832,
   63.36901,
   70.69867,
   77.89164,
   88.75945,
   102.3117,
   117.9071,
   136.6833,
   159.0313,
   181.8657,
   208.7421,
   236.5659,
   262.5404,
   286.0209,
   302.8286,
   312.6601,
   311.5533,
   302.1834,
   284.8038,
   261.0765,
   233.951,
   205.0389,
   178.1512,
   154.3233,
   132.1735,
   113.6238,
   98.17751,
   86.67368,
   76.83208,
   68.38578,
   62.18373,
   58.60372,
   55.51116,
   52.55893,
   51.87604,
   50.57103,
   49.44247,
   48.39018,
   47.9381,
   46.90517,
   44.93402,
   44.04492,
   43.12625,
   42.74639,
   42.58422,
   40.74621,
   40.09865,
   39.18942,
   39.57805,
   37.88294,
   37.62152,
   36.69207,
   35.68356,
   35.90398,
   34.84473,
   33.95649,
   33.08943,
   33.73814,
   32.70015,
   31.62865,
   30.26118,
   30.98412,
   31.06343,
   29.42073,
   29.78614,
   29.93436};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   34.13406,
   35.15905,
   35.47499,
   34.78192,
   34.78192,
   34.7965,
   34.20831,
   34.78192,
   33.89536,
   34.29719,
   34.02984,
   34.82565,
   34.67967,
   34.07454,
   35.23111,
   34.13406,
   35.40344,
   34.971,
   34.85477,
   36.22464,
   35.80227,
   36.83524,
   36.76638,
   36.75259,
   37.04107,
   38.7263,
   39.29755,
   41.18476,
   42.18033,
   43.67696,
   45.0337,
   47.92626,
   51.07915,
   54.12136,
   58.20832,
   64.36901,
   71.69867,
   78.89164,
   89.75945,
   103.3117,
   118.9071,
   137.6833,
   160.0313,
   182.8657,
   209.7421,
   237.5659,
   263.5404,
   287.0209,
   303.8286,
   313.6601,
   312.5533,
   303.1834,
   285.8038,
   262.0765,
   234.951,
   206.0389,
   179.1512,
   155.3233,
   133.1735,
   114.6238,
   99.17751,
   87.67368,
   77.83208,
   69.38578,
   63.18373,
   59.60372,
   56.51116,
   53.55893,
   52.87604,
   51.57103,
   50.44247,
   49.39018,
   48.9381,
   47.90517,
   45.93402,
   45.04492,
   44.12625,
   43.74639,
   43.58422,
   41.74621,
   41.09865,
   40.18942,
   40.57805,
   38.88294,
   38.62152,
   37.69207,
   36.68356,
   36.90398,
   35.84473,
   34.95649,
   34.08943,
   34.73814,
   33.70015,
   32.62865,
   31.26118,
   31.98412,
   32.06343,
   30.42073,
   30.78614,
   30.93436};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(779.0213);
   Graph_data3001->SetMaximum(108134.4);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   1108.22,
   1108.22,
   1099.276,
   1090.404,
   1081.604,
   1072.875,
   1064.216,
   1055.627,
   1047.108,
   1038.657,
   1030.275,
   1021.96,
   1013.712,
   1005.531,
   997.4155,
   989.3657,
   981.381,
   973.4607,
   965.6043,
   957.8114,
   950.0813,
   942.4136,
   934.8078,
   927.2634,
   919.7798,
   912.3567,
   904.9935,
   897.6897,
   890.4448,
   883.2584,
   876.13,
   869.0592,
   862.0454,
   855.0882,
   848.1871,
   841.3418,
   834.5517,
   827.8164,
   821.1355,
   814.5084,
   807.9349,
   801.4144,
   794.9465,
   788.5309,
   782.167,
   775.8545,
   769.5929,
   763.3818,
   757.2209,
   751.1097,
   745.0478,
   739.0349,
   733.0705,
   727.1542,
   721.2856,
   715.4645,
   709.6903,
   703.9627,
   698.2813,
   692.6458,
   687.0557,
   681.5108,
   676.0106,
   670.5548,
   665.1431,
   659.775,
   654.4503,
   649.1685,
   643.9293,
   638.7325,
   633.5775,
   628.4642,
   623.3921,
   618.361,
   613.3705,
   608.4202,
   603.51,
   598.6393,
   593.8079,
   589.0156,
   584.2619,
   579.5466,
   574.8693,
   570.2298,
   565.6277,
   561.0628,
   556.5347,
   552.0431,
   547.5878,
   543.1685,
   538.7848,
   534.4365,
   530.1233,
   525.8449,
   521.6011,
   517.3915,
   513.2158,
   509.0739,
   504.9654,
   500.89,
   496.8476,
   492.8377,
   492.8377,
   492.8377,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(1219.042);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[136] = {
   0,
   62.70704,
   62.70704,
   66.63485,
   70.90166,
   75.5451,
   80.60797,
   86.13908,
   92.19423,
   98.83745,
   106.1424,
   114.1943,
   123.0917,
   132.9495,
   143.9017,
   156.1058,
   169.7473,
   185.0457,
   202.2624,
   221.7101,
   243.7651,
   268.8829,
   297.6182,
   330.6517,
   368.8246,
   413.1847,
   465.0484,
   526.0849,
   598.4321,
   684.8585,
   788.9919,
   915.6491,
   1071.318,
   1264.88,
   1508.709,
   1820.395,
   2225.51,
   2762.205,
   3489.091,
   4499.357,
   5947.254,
   6912.197,
   8090.312,
   9481.977,
   11116.01,
   13030.17,
   15265.51,
   17865.43,
   20874.01,
   24333.53,
   28280.92,
   32743.01,
   37730.53,
   43231.1,
   49201.61,
   55560.82,
   62183.44,
   75485.41,
   81693.74,
   84569.65,
   87246.63,
   89690.36,
   91868.06,
   93749.42,
   95307.4,
   96518.99,
   97365.94,
   97835.3,
   97919.82,
   97618.19,
   96935.09,
   95881,
   94471.93,
   92728.87,
   90677.19,
   88345.88,
   85766.74,
   80001.09,
   73658.63,
   60302.54,
   53738.67,
   47478.15,
   41633.42,
   36274.31,
   31434.51,
   27119.15,
   23312.27,
   19983.68,
   17094.49,
   14601.61,
   12460.95,
   10629.63,
   9067.451,
   7737.68,
   5647.51,
   4172.991,
   3150.989,
   2424.51,
   1896.493,
   1505.161,
   1210.084,
   984.1395,
   808.7296,
   670.8492,
   561.2411,
   473.21,
   401.8422,
   343.4835,
   295.3827,
   255.4453,
   222.0598,
   193.9747,
   170.209,
   149.9876,
   132.6933,
   117.8307,
   104.9999,
   93.87556,
   84.19188,
   75.73007,
   68.30923,
   61.77904,
   56.0139,
   50.90847,
   46.37397,
   42.33528,
   38.72856,
   35.4994,
   32.60124,
   29.99406,
   27.64342,
   25.51953,
   23.59657,
   23.59657,
   23.59657,
   0};
   graph = new TGraph(136,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(107711.8);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   5.448722,
   5.448722,
   5.469754,
   5.533937,
   5.640173,
   5.786545,
   5.970503,
   6.188981,
   6.438528,
   6.715435,
   7.015834,
   7.335767,
   7.671214,
   8.018085,
   8.372197,
   8.729254,
   9.08488,
   9.434721,
   9.774633,
   10.10097,
   10.41091,
   10.70279,
   10.9764,
   11.23306,
   11.47559,
   11.70804,
   11.9353,
   12.1626,
   12.39498,
   12.63695,
   12.89221,
   13.16363,
   13.45331,
   13.76287,
   14.09382,
   14.44794,
   14.8278,
   15.23724,
   15.68188,
   16.16954,
   16.7104,
   17.31685,
   18.00278,
   18.78214,
   19.66727,
   20.66786,
   21.7923,
   23.05316,
   24.47686,
   26.1146,
   28.04991,
   30.40069,
   33.32148,
   37.01794,
   41.77651,
   47.98661,
   56.12116,
   66.70174,
   80.39875,
   98.43461,
   123.1487,
   139.0556,
   157.8895,
   179.9436,
   205.4047,
   234.4814,
   267.5224,
   304.9106,
   346.7101,
   392.4017,
   441.0881,
   492.1699,
   545.9814,
   603.4482,
   664.1903,
   724.9276,
   781.6087,
   832.9815,
   880.0662,
   970.5427,
   1064.955,
   1084.869,
   1102.063,
   1116.415,
   1128.375,
   1146.85,
   1162.219,
   1177.959,
   1190.287,
   1192.832,
   1192.955,
   1189.019,
   1180.628,
   1172.493,
   1161.344,
   1135.845,
   1126.061,
   1119.703,
   1107.076,
   1091.163,
   1068.419,
   1023.467,
   1001.749,
   976.9953,
   920.1926,
   870.3748,
   847.0682,
   827.2347,
   791.2603,
   745.1967,
   728.8418,
   717.7018,
   705.4487,
   688.4406,
   647.9829,
   610.3812,
   580.6562,
   555.5718,
   530.4686,
   500.7058,
   473.9165,
   453.4502,
   433.1863,
   410.7665,
   392.1519,
   379.9249,
   374.8201,
   374.8201,
   374.8201,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(1312.251);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[136] = {
   0,
   1176.376,
   1176.376,
   1171.381,
   1166.84,
   1162.789,
   1159.269,
   1156.326,
   1154.011,
   1152.384,
   1151.515,
   1151.485,
   1152.387,
   1154.333,
   1157.45,
   1161.893,
   1167.842,
   1175.512,
   1185.158,
   1197.089,
   1211.677,
   1229.375,
   1250.735,
   1276.436,
   1307.321,
   1344.44,
   1389.113,
   1443.014,
   1508.284,
   1587.698,
   1684.887,
   1804.671,
   1953.541,
   2140.379,
   2377.56,
   2682.676,
   3081.3,
   3611.584,
   4332.144,
   5336.174,
   6777.932,
   7739.844,
   8914.957,
   10303.65,
   11934.74,
   13845.99,
   16078.46,
   18675.54,
   21681.32,
   25138.08,
   29082.75,
   33542.16,
   38527.05,
   44025.03,
   49993,
   56349.7,
   62969.87,
   76267.11,
   82473.16,
   85347.96,
   88023.86,
   90466.51,
   92643.17,
   94523.51,
   96080.5,
   97291.12,
   98137.14,
   98605.6,
   98689.26,
   98386.8,
   97702.91,
   96648.09,
   95238.32,
   93494.62,
   91442.35,
   89110.52,
   86530.92,
   80764.55,
   74421.7,
   61065.99,
   54503.02,
   48243.96,
   42401.31,
   37044.98,
   32208.74,
   27897.83,
   24096.49,
   20774.76,
   17894.1,
   15411.82,
   13284.28,
   11469.03,
   9926.15,
   8619.095,
   6585.588,
   5184.844,
   4251.852,
   3624.942,
   3209.852,
   2930.699,
   2728.883,
   2588.26,
   2502.148,
   2422.617,
   2341.821,
   2276.868,
   2199.281,
   2108.338,
   2013.725,
   1956.329,
   1879.494,
   1801.704,
   1726.751,
   1645.05,
   1573.298,
   1510.693,
   1457.323,
   1395.607,
   1353.937,
   1311.759,
   1259.461,
   1210.945,
   1171.107,
   1136.604,
   1102.688,
   1064.642,
   1030.037,
   1002.165,
   974.8614,
   945.7259,
   920.6854,
   902.2919,
   891.2544,
   891.2544,
   891.2544,
   0};
   graph = new TGraph(136,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(108558.2);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   1131,
   1201,
   1223,
   1175,
   1175,
   1176,
   1136,
   1175,
   1115,
   1142,
   1124,
   1178,
   1168,
   1127,
   1206,
   1131,
   1218,
   1188,
   1180,
   1276,
   1246,
   1320,
   1315,
   1314,
   1335,
   1461,
   1505,
   1655,
   1737,
   1864,
   1983,
   2249,
   2558,
   2875,
   3330,
   4079,
   5069,
   6145,
   7967,
   10570,
   14020,
   18819,
   25450,
   33257,
   43782,
   56200,
   69190,
   82094,
   92008,
   98069,
   97377,
   91617,
   81398,
   68422,
   54967,
   42246,
   31916,
   23970,
   17602,
   13024,
   9737,
   7599,
   5980,
   4745,
   3929,
   3493,
   3137,
   2815,
   2743,
   2608,
   2494,
   2390,
   2346,
   2247,
   2064,
   1984,
   1903,
   1870,
   1856,
   1701,
   1648,
   1575,
   1606,
   1473,
   1453,
   1383,
   1309,
   1325,
   1249,
   1187,
   1128,
   1172,
   1102,
   1032,
   946,
   991,
   996,
   895,
   917,
   926};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   33.13406,
   34.15905,
   34.47499,
   33.78192,
   33.78192,
   33.7965,
   33.20831,
   33.78192,
   32.89536,
   33.29719,
   33.02984,
   33.82565,
   33.67967,
   33.07454,
   34.23111,
   33.13406,
   34.40344,
   33.971,
   33.85477,
   35.22464,
   34.80227,
   35.83524,
   35.76638,
   35.75259,
   36.04107,
   37.7263,
   38.29755,
   40.18476,
   41.18033,
   42.67696,
   44.0337,
   46.92626,
   50.07915,
   53.12136,
   57.20832,
   63.36901,
   70.69867,
   77.89164,
   88.75945,
   102.3117,
   117.9071,
   136.6833,
   159.0313,
   181.8657,
   208.7421,
   236.5659,
   262.5404,
   286.0209,
   302.8286,
   312.6601,
   311.5533,
   302.1834,
   284.8038,
   261.0765,
   233.951,
   205.0389,
   178.1512,
   154.3233,
   132.1735,
   113.6238,
   98.17751,
   86.67368,
   76.83208,
   68.38578,
   62.18373,
   58.60372,
   55.51116,
   52.55893,
   51.87604,
   50.57103,
   49.44247,
   48.39018,
   47.9381,
   46.90517,
   44.93402,
   44.04492,
   43.12625,
   42.74639,
   42.58422,
   40.74621,
   40.09865,
   39.18942,
   39.57805,
   37.88294,
   37.62152,
   36.69207,
   35.68356,
   35.90398,
   34.84473,
   33.95649,
   33.08943,
   33.73814,
   32.70015,
   31.62865,
   30.26118,
   30.98412,
   31.06343,
   29.42073,
   29.78614,
   29.93436};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   34.13406,
   35.15905,
   35.47499,
   34.78192,
   34.78192,
   34.7965,
   34.20831,
   34.78192,
   33.89536,
   34.29719,
   34.02984,
   34.82565,
   34.67967,
   34.07454,
   35.23111,
   34.13406,
   35.40344,
   34.971,
   34.85477,
   36.22464,
   35.80227,
   36.83524,
   36.76638,
   36.75259,
   37.04107,
   38.7263,
   39.29755,
   41.18476,
   42.18033,
   43.67696,
   45.0337,
   47.92626,
   51.07915,
   54.12136,
   58.20832,
   64.36901,
   71.69867,
   78.89164,
   89.75945,
   103.3117,
   118.9071,
   137.6833,
   160.0313,
   182.8657,
   209.7421,
   237.5659,
   263.5404,
   287.0209,
   303.8286,
   313.6601,
   312.5533,
   303.1834,
   285.8038,
   262.0765,
   234.951,
   206.0389,
   179.1512,
   155.3233,
   133.1735,
   114.6238,
   99.17751,
   87.67368,
   77.83208,
   69.38578,
   63.18373,
   59.60372,
   56.51116,
   53.55893,
   52.87604,
   51.57103,
   50.44247,
   49.39018,
   48.9381,
   47.90517,
   45.93402,
   45.04492,
   44.12625,
   43.74639,
   43.58422,
   41.74621,
   41.09865,
   40.18942,
   40.57805,
   38.88294,
   38.62152,
   37.69207,
   36.68356,
   36.90398,
   35.84473,
   34.95649,
   34.08943,
   34.73814,
   33.70015,
   32.62865,
   31.26118,
   31.98412,
   32.06343,
   30.42073,
   30.78614,
   30.93436};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(779.0213);
   Graph_h_data3002->SetMaximum(108134.4);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_58a0430__2 = new TH1D("frame_58a0430__2","Plot",100,5179.25,5379.25);
   frame_58a0430__2->SetBinContent(1,103623.7);
   frame_58a0430__2->SetMaximum(103623.7);
   frame_58a0430__2->SetEntries(2);
   frame_58a0430__2->SetDirectory(0);
   frame_58a0430__2->SetStats(0);
   frame_58a0430__2->SetLineWidth(2);
   frame_58a0430__2->SetMarkerStyle(20);
   frame_58a0430__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_58a0430__2->GetXaxis()->SetNdivisions(505);
   frame_58a0430__2->GetXaxis()->SetLabelFont(132);
   frame_58a0430__2->GetXaxis()->SetLabelOffset(0.01);
   frame_58a0430__2->GetXaxis()->SetLabelSize(0.06);
   frame_58a0430__2->GetXaxis()->SetTitleSize(0.072);
   frame_58a0430__2->GetXaxis()->SetTitleOffset(0.95);
   frame_58a0430__2->GetXaxis()->SetTitleFont(132);
   frame_58a0430__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_58a0430__2->GetYaxis()->SetNdivisions(4000510);
   frame_58a0430__2->GetYaxis()->SetLabelFont(132);
   frame_58a0430__2->GetYaxis()->SetLabelOffset(0.01);
   frame_58a0430__2->GetYaxis()->SetLabelSize(0.06);
   frame_58a0430__2->GetYaxis()->SetTitleSize(0.072);
   frame_58a0430__2->GetYaxis()->SetTitleOffset(0.95);
   frame_58a0430__2->GetYaxis()->SetTitleFont(132);
   frame_58a0430__2->GetZaxis()->SetLabelFont(132);
   frame_58a0430__2->GetZaxis()->SetLabelSize(0.06);
   frame_58a0430__2->GetZaxis()->SetTitleSize(0.072);
   frame_58a0430__2->GetZaxis()->SetTitleOffset(1.2);
   frame_58a0430__2->GetZaxis()->SetTitleFont(132);
   frame_58a0430__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25g.pdf");
   can_p->SaveAs("Fig25g.png");
   can_p->SaveAs("Fig25g.eps");

}


==> figs/Fig25h.C <==
void Fig25h()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Tue Apr 20 18:45:50 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-68896.77,5391.596,361708.1);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5efa5d0__1 = new TH1D("frame_5efa5d0__1","Plot",100,5179.25,5379.25);
   frame_5efa5d0__1->SetBinContent(1,331565.7);
   frame_5efa5d0__1->SetMaximum(331565.7);
   frame_5efa5d0__1->SetEntries(2);
   frame_5efa5d0__1->SetDirectory(0);
   frame_5efa5d0__1->SetStats(0);
   frame_5efa5d0__1->SetLineWidth(2);
   frame_5efa5d0__1->SetMarkerStyle(20);
   frame_5efa5d0__1->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5efa5d0__1->GetXaxis()->SetNdivisions(505);
   frame_5efa5d0__1->GetXaxis()->SetLabelFont(132);
   frame_5efa5d0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__1->GetXaxis()->SetLabelSize(0.06);
   frame_5efa5d0__1->GetXaxis()->SetTitleSize(0.072);
   frame_5efa5d0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__1->GetXaxis()->SetTitleFont(132);
   frame_5efa5d0__1->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5efa5d0__1->GetYaxis()->SetMaxDigits(4);
   frame_5efa5d0__1->GetYaxis()->SetNdivisions(4000510);
   frame_5efa5d0__1->GetYaxis()->SetLabelFont(132);
   frame_5efa5d0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__1->GetYaxis()->SetLabelSize(0.06);
   frame_5efa5d0__1->GetYaxis()->SetTitleSize(0.072);
   frame_5efa5d0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__1->GetYaxis()->SetTitleFont(132);
   frame_5efa5d0__1->GetZaxis()->SetLabelFont(132);
   frame_5efa5d0__1->GetZaxis()->SetLabelSize(0.06);
   frame_5efa5d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_5efa5d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5efa5d0__1->GetZaxis()->SetTitleFont(132);
   frame_5efa5d0__1->Draw("FUNC");
   
   Double_t data_fx3001[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3001[100] = {
   4101,
   4148,
   4168,
   4169,
   4017,
   3993,
   4032,
   4013,
   4061,
   3991,
   4021,
   4044,
   4170,
   3908,
   4157,
   4105,
   4028,
   4155,
   4265,
   4221,
   4318,
   4376,
   4585,
   4621,
   4884,
   4985,
   5139,
   5507,
   5803,
   6149,
   6400,
   7277,
   7980,
   9174,
   10526,
   12588,
   15461,
   19251,
   24522,
   31829,
   42713,
   56810,
   76821,
   102384,
   134467,
   171440,
   214163,
   255441,
   289234,
   309669,
   313281,
   298961,
   267670,
   228150,
   185577,
   144865,
   110014,
   82501,
   60740,
   45073,
   33589,
   25507,
   20044,
   16181,
   13515,
   11602,
   10357,
   9502,
   8842,
   8646,
   8090,
   7824,
   7755,
   7272,
   7119,
   6862,
   6614,
   6445,
   6029,
   5881,
   5564,
   5288,
   5268,
   4899,
   4805,
   4514,
   4435,
   4346,
   4140,
   3923,
   3971,
   3737,
   3568,
   3532,
   3470,
   3362,
   3330,
   3105,
   3123,
   3083};
   Double_t data_felx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[100] = {
   63.541,
   63.90691,
   64.06199,
   64.06973,
   62.88178,
   62.69217,
   63,
   62.85022,
   63.22794,
   62.67634,
   62.91333,
   63.09442,
   64.07747,
   62.016,
   63.97674,
   63.57222,
   62.9685,
   63.96123,
   64.80888,
   64.47115,
   65.21339,
   65.65323,
   67.21447,
   67.47978,
   69.38741,
   70.1063,
   71.18856,
   73.71085,
   75.67907,
   77.91715,
   79.50156,
   84.8068,
   88.83225,
   95.28231,
   102.0975,
   111.6974,
   123.8433,
   138.2489,
   156.0958,
   177.9075,
   206.1718,
   237.849,
   276.6665,
   319.4754,
   366.1978,
   413.5534,
   462.2778,
   504.912,
   537.305,
   555.9793,
   559.2153,
   546.2735,
   516.8686,
   477.1508,
   430.2868,
   380.1117,
   331.184,
   286.7303,
   245.9554,
   211.8046,
   182.7737,
   159.2099,
   141.0777,
   126.7055,
   115.7551,
   107.2137,
   101.2706,
   96.97949,
   93.53324,
   92.48521,
   89.44582,
   87.95479,
   87.5639,
   84.77749,
   83.87565,
   82.3387,
   80.82804,
   79.78231,
   77.14825,
   76.18931,
   74.0939,
   72.22035,
   72.08271,
   69.49464,
   68.81991,
   66.68817,
   66.09767,
   65.42609,
   63.84477,
   62.13585,
   62.51785,
   60.63305,
   59.23483,
   58.93274,
   58.40883,
   57.48491,
   57.20832,
   55.22477,
   55.38604,
   55.02702};
   Double_t data_fehx3001[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[100] = {
   64.541,
   64.90691,
   65.06199,
   65.06973,
   63.88178,
   63.69217,
   64,
   63.85022,
   64.22794,
   63.67634,
   63.91333,
   64.09442,
   65.07747,
   63.016,
   64.97674,
   64.57222,
   63.9685,
   64.96123,
   65.80888,
   65.47115,
   66.21339,
   66.65323,
   68.21447,
   68.47978,
   70.38741,
   71.1063,
   72.18856,
   74.71085,
   76.67907,
   78.91715,
   80.50156,
   85.8068,
   89.83225,
   96.28231,
   103.0975,
   112.6974,
   124.8433,
   139.2489,
   157.0958,
   178.9075,
   207.1718,
   238.849,
   277.6665,
   320.4754,
   367.1978,
   414.5534,
   463.2778,
   505.912,
   538.305,
   556.9793,
   560.2153,
   547.2735,
   517.8686,
   478.1508,
   431.2868,
   381.1117,
   332.184,
   287.7303,
   246.9554,
   212.8046,
   183.7737,
   160.2099,
   142.0777,
   127.7055,
   116.7551,
   108.2137,
   102.2706,
   97.97949,
   94.53324,
   93.48521,
   90.44582,
   88.95479,
   88.5639,
   85.77749,
   84.87565,
   83.3387,
   81.82804,
   80.78231,
   78.14825,
   77.18931,
   75.0939,
   73.22035,
   73.08271,
   70.49464,
   69.81991,
   67.68817,
   67.09767,
   66.42609,
   64.84477,
   63.13585,
   63.51785,
   61.63305,
   60.23483,
   59.93274,
   59.40883,
   58.48491,
   58.20832,
   56.22477,
   56.38604,
   56.02702};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_data3001->SetMinimum(2725.176);
   Graph_data3001->SetMaximum(344922.5);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_fx1[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy1[106] = {
   0,
   3828.497,
   3828.497,
   3797.762,
   3767.274,
   3737.03,
   3707.029,
   3677.269,
   3647.748,
   3618.464,
   3589.415,
   3560.599,
   3532.015,
   3503.66,
   3475.533,
   3447.631,
   3419.954,
   3392.498,
   3365.263,
   3338.247,
   3311.447,
   3284.863,
   3258.492,
   3232.333,
   3206.384,
   3180.643,
   3155.109,
   3129.78,
   3104.654,
   3079.73,
   3055.006,
   3030.48,
   3006.152,
   2982.018,
   2958.079,
   2934.331,
   2910.774,
   2887.407,
   2864.227,
   2841.233,
   2818.423,
   2795.797,
   2773.352,
   2751.088,
   2729.002,
   2707.094,
   2685.361,
   2663.803,
   2642.418,
   2621.205,
   2600.162,
   2579.288,
   2558.581,
   2538.041,
   2517.666,
   2497.454,
   2477.404,
   2457.516,
   2437.787,
   2418.216,
   2398.803,
   2379.545,
   2360.442,
   2341.493,
   2322.695,
   2304.049,
   2285.552,
   2267.203,
   2249.002,
   2230.947,
   2213.037,
   2195.271,
   2177.647,
   2160.165,
   2142.823,
   2125.621,
   2108.556,
   2091.629,
   2074.837,
   2058.181,
   2041.658,
   2025.267,
   2009.008,
   1992.88,
   1976.881,
   1961.011,
   1945.268,
   1929.651,
   1914.16,
   1898.793,
   1883.55,
   1868.429,
   1853.429,
   1838.549,
   1823.79,
   1809.148,
   1794.624,
   1780.217,
   1765.926,
   1751.749,
   1737.686,
   1723.736,
   1709.898,
   1709.898,
   1709.898,
   0};
   TGraph *graph = new TGraph(106,comb_fx1,comb_fy1);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb1 = new TH1F("Graph_comb1","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_comb1->SetMinimum(0);
   Graph_comb1->SetMaximum(4211.347);
   Graph_comb1->SetDirectory(0);
   Graph_comb1->SetStats(0);
   Graph_comb1->SetLineWidth(2);
   Graph_comb1->SetMarkerStyle(20);
   Graph_comb1->GetXaxis()->SetNdivisions(505);
   Graph_comb1->GetXaxis()->SetLabelFont(132);
   Graph_comb1->GetXaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetXaxis()->SetLabelSize(0.06);
   Graph_comb1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetXaxis()->SetTitleFont(132);
   Graph_comb1->GetYaxis()->SetLabelFont(132);
   Graph_comb1->GetYaxis()->SetLabelOffset(0.01);
   Graph_comb1->GetYaxis()->SetLabelSize(0.06);
   Graph_comb1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb1->GetYaxis()->SetTitleFont(132);
   Graph_comb1->GetZaxis()->SetLabelFont(132);
   Graph_comb1->GetZaxis()->SetLabelSize(0.06);
   Graph_comb1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb1);
   
   graph->Draw("l");
   
   Double_t sig_fx2[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy2[135] = {
   0,
   267.4766,
   267.4766,
   281.8627,
   297.3745,
   314.1289,
   332.2581,
   351.9122,
   373.2616,
   396.5009,
   421.8529,
   449.5736,
   479.958,
   513.3479,
   550.1402,
   590.7987,
   635.867,
   685.9858,
   741.9142,
   804.5564,
   874.996,
   954.5397,
   1044.774,
   1147.638,
   1265.525,
   1401.406,
   1559.011,
   1743.069,
   1959.634,
   2216.562,
   2524.175,
   2896.238,
   3351.413,
   3915.47,
   4624.739,
   5531.666,
   6714.046,
   8290.981,
   10451.71,
   13510.54,
   18018.42,
   24618.85,
   28815.13,
   33740.83,
   39511.17,
   46252.41,
   54099.55,
   63192.01,
   73666.9,
   85649.18,
   99238.12,
   114490,
   131397.1,
   149864,
   169683.7,
   190516.4,
   233128.9,
   253512.6,
   272172.6,
   280578.7,
   288223.6,
   295004.4,
   300826.3,
   305605.6,
   309271.6,
   311769.2,
   313060.2,
   313124.7,
   311961.7,
   309589.1,
   306043.2,
   301377.6,
   295661.3,
   288976.8,
   281417.8,
   273086.4,
   264090.6,
   244549.9,
   202287.9,
   181094.5,
   160664,
   141416.1,
   123629,
   107456.7,
   92952.51,
   80092.65,
   68799.21,
   58959.51,
   50441.72,
   43106.65,
   36816.21,
   31438.91,
   26853.21,
   19629.36,
   14410.26,
   10687.33,
   8128.197,
   6322.296,
   5012.226,
   4039.191,
   3301.641,
   2732.588,
   2286.64,
   1932.304,
   1647.264,
   1415.415,
   1224.935,
   1067.016,
   935.0042,
   823.8098,
   729.4961,
   648.9854,
   579.8485,
   520.1509,
   468.3391,
   423.1561,
   383.5777,
   348.7633,
   318.019,
   290.7685,
   266.5306,
   244.9013,
   225.5399,
   208.1576,
   192.5084,
   178.3822,
   165.5986,
   154.0024,
   143.459,
   133.8522,
   125.0803,
   117.0549,
   117.0549,
   117.0549,
   0};
   graph = new TGraph(135,sig_fx2,sig_fy2);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig2 = new TH1F("Graph_sig2","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_sig2->SetMinimum(0);
   Graph_sig2->SetMaximum(344437.1);
   Graph_sig2->SetDirectory(0);
   Graph_sig2->SetStats(0);
   Graph_sig2->SetLineWidth(2);
   Graph_sig2->SetMarkerStyle(20);
   Graph_sig2->GetXaxis()->SetNdivisions(505);
   Graph_sig2->GetXaxis()->SetLabelFont(132);
   Graph_sig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetXaxis()->SetLabelSize(0.06);
   Graph_sig2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetXaxis()->SetTitleFont(132);
   Graph_sig2->GetYaxis()->SetLabelFont(132);
   Graph_sig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sig2->GetYaxis()->SetLabelSize(0.06);
   Graph_sig2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig2->GetYaxis()->SetTitleFont(132);
   Graph_sig2->GetZaxis()->SetLabelFont(132);
   Graph_sig2->GetZaxis()->SetLabelSize(0.06);
   Graph_sig2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig2);
   
   graph->Draw("l");
   
   Double_t misid_fx3[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy3[131] = {
   0,
   17.32145,
   17.32145,
   17.38831,
   17.59234,
   17.93007,
   18.39538,
   18.98018,
   19.67472,
   20.46803,
   21.34832,
   22.30328,
   23.32035,
   24.38673,
   25.48943,
   26.61515,
   27.75023,
   28.88077,
   29.99291,
   31.07348,
   32.1109,
   33.09619,
   34.0241,
   34.8939,
   35.70982,
   36.48081,
   37.21977,
   37.94224,
   38.6648,
   39.40353,
   40.17275,
   40.98424,
   41.84707,
   42.76796,
   43.75207,
   44.80415,
   45.9299,
   47.13746,
   48.43907,
   49.85259,
   51.40285,
   53.12223,
   55.05015,
   57.2307,
   59.70828,
   62.52212,
   65.70298,
   69.27756,
   73.28583,
   77.81176,
   83.01811,
   89.17046,
   96.64355,
   105.9287,
   117.6797,
   132.8072,
   152.5491,
   178.4088,
   212.0443,
   255.587,
   312.9229,
   391.4888,
   442.0566,
   501.9297,
   572.0393,
   652.98,
   745.4145,
   850.4518,
   969.3086,
   1102.189,
   1247.442,
   1402.216,
   1564.604,
   1735.671,
   1918.357,
   2111.456,
   2304.539,
   2484.728,
   2648.042,
   2797.724,
   3085.348,
   3385.482,
   3448.791,
   3503.45,
   3549.075,
   3587.096,
   3645.826,
   3694.686,
   3744.723,
   3783.914,
   3792.003,
   3792.395,
   3779.881,
   3753.207,
   3727.347,
   3691.905,
   3610.843,
   3579.74,
   3559.529,
   3519.385,
   3468.799,
   3396.495,
   3253.595,
   3184.552,
   3105.861,
   2925.285,
   2766.915,
   2692.823,
   2629.773,
   2515.411,
   2368.975,
   2316.983,
   2281.568,
   2242.616,
   2188.548,
   2059.933,
   1940.397,
   1845.902,
   1766.159,
   1686.356,
   1591.74,
   1506.577,
   1441.515,
   1377.096,
   1305.824,
   1246.648,
   1207.778,
   1191.55,
   1191.55,
   1191.55,
   0};
   graph = new TGraph(131,misid_fx3,misid_fy3);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid3 = new TH1F("Graph_misid3","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_misid3->SetMinimum(0);
   Graph_misid3->SetMaximum(4171.635);
   Graph_misid3->SetDirectory(0);
   Graph_misid3->SetStats(0);
   Graph_misid3->SetLineWidth(2);
   Graph_misid3->SetMarkerStyle(20);
   Graph_misid3->GetXaxis()->SetNdivisions(505);
   Graph_misid3->GetXaxis()->SetLabelFont(132);
   Graph_misid3->GetXaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetXaxis()->SetLabelSize(0.06);
   Graph_misid3->GetXaxis()->SetTitleSize(0.072);
   Graph_misid3->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetXaxis()->SetTitleFont(132);
   Graph_misid3->GetYaxis()->SetLabelFont(132);
   Graph_misid3->GetYaxis()->SetLabelOffset(0.01);
   Graph_misid3->GetYaxis()->SetLabelSize(0.06);
   Graph_misid3->GetYaxis()->SetTitleSize(0.072);
   Graph_misid3->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid3->GetYaxis()->SetTitleFont(132);
   Graph_misid3->GetZaxis()->SetLabelFont(132);
   Graph_misid3->GetZaxis()->SetLabelSize(0.06);
   Graph_misid3->GetZaxis()->SetTitleSize(0.072);
   Graph_misid3->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid3);
   
   graph->Draw("l");
   
   Double_t full_fx4[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy4[135] = {
   0,
   4113.296,
   4113.296,
   4097.013,
   4082.241,
   4069.089,
   4057.683,
   4048.162,
   4040.685,
   4035.433,
   4032.616,
   4032.476,
   4035.293,
   4041.395,
   4051.162,
   4065.045,
   4083.571,
   4107.365,
   4137.17,
   4173.877,
   4218.554,
   4272.499,
   4337.29,
   4414.865,
   4507.618,
   4618.53,
   4751.34,
   4910.791,
   5102.953,
   5335.696,
   5619.354,
   5967.703,
   6399.412,
   6940.256,
   7626.57,
   8510.801,
   9670.75,
   11225.53,
   13364.37,
   16401.62,
   20888.25,
   27467.76,
   31653.74,
   36569.24,
   42329.47,
   49060.73,
   56898,
   65980.72,
   76446,
   88418.79,
   101998.4,
   117241.1,
   134139.1,
   152597.1,
   172408,
   193232.1,
   235828,
   256203.5,
   274855.8,
   283258.1,
   290899.3,
   297676.4,
   303494.8,
   308270.6,
   311933.2,
   314427.6,
   315715.4,
   315776.9,
   314611,
   312235.7,
   308687.2,
   304019.1,
   298300.5,
   291614,
   284053.1,
   275720.1,
   266722.8,
   247180.1,
   204917.8,
   183726.5,
   163299.9,
   144057.9,
   126278.8,
   110117.1,
   95626.31,
   82783.31,
   71510.94,
   61697.59,
   53212.75,
   45918.68,
   39678.58,
   34361.9,
   29847.69,
   22802.51,
   17816.49,
   14375.1,
   12131.07,
   10682.75,
   9727.901,
   9049.952,
   8582.26,
   8295.718,
   8033.902,
   7769.813,
   7556.799,
   7303.853,
   7008.469,
   6701.382,
   6512.57,
   6261.963,
   6008.358,
   5763.854,
   5498.014,
   5263.947,
   5059.123,
   4883.835,
   4682.204,
   4544.492,
   4405.36,
   4234.251,
   4075.356,
   3944.232,
   3830.248,
   3718.303,
   3593.397,
   3479.584,
   3387.331,
   3297.024,
   3201.031,
   3118.186,
   3056.594,
   3018.503,
   3018.503,
   3018.503,
   0};
   graph = new TGraph(135,full_fx4,full_fy4);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full4 = new TH1F("Graph_full4","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_full4->SetMinimum(0);
   Graph_full4->SetMaximum(347354.6);
   Graph_full4->SetDirectory(0);
   Graph_full4->SetStats(0);
   Graph_full4->SetLineWidth(2);
   Graph_full4->SetMarkerStyle(20);
   Graph_full4->GetXaxis()->SetNdivisions(505);
   Graph_full4->GetXaxis()->SetLabelFont(132);
   Graph_full4->GetXaxis()->SetLabelOffset(0.01);
   Graph_full4->GetXaxis()->SetLabelSize(0.06);
   Graph_full4->GetXaxis()->SetTitleSize(0.072);
   Graph_full4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full4->GetXaxis()->SetTitleFont(132);
   Graph_full4->GetYaxis()->SetLabelFont(132);
   Graph_full4->GetYaxis()->SetLabelOffset(0.01);
   Graph_full4->GetYaxis()->SetLabelSize(0.06);
   Graph_full4->GetYaxis()->SetTitleSize(0.072);
   Graph_full4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full4->GetYaxis()->SetTitleFont(132);
   Graph_full4->GetZaxis()->SetLabelFont(132);
   Graph_full4->GetZaxis()->SetLabelSize(0.06);
   Graph_full4->GetZaxis()->SetTitleSize(0.072);
   Graph_full4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3002[100] = {
   4101,
   4148,
   4168,
   4169,
   4017,
   3993,
   4032,
   4013,
   4061,
   3991,
   4021,
   4044,
   4170,
   3908,
   4157,
   4105,
   4028,
   4155,
   4265,
   4221,
   4318,
   4376,
   4585,
   4621,
   4884,
   4985,
   5139,
   5507,
   5803,
   6149,
   6400,
   7277,
   7980,
   9174,
   10526,
   12588,
   15461,
   19251,
   24522,
   31829,
   42713,
   56810,
   76821,
   102384,
   134467,
   171440,
   214163,
   255441,
   289234,
   309669,
   313281,
   298961,
   267670,
   228150,
   185577,
   144865,
   110014,
   82501,
   60740,
   45073,
   33589,
   25507,
   20044,
   16181,
   13515,
   11602,
   10357,
   9502,
   8842,
   8646,
   8090,
   7824,
   7755,
   7272,
   7119,
   6862,
   6614,
   6445,
   6029,
   5881,
   5564,
   5288,
   5268,
   4899,
   4805,
   4514,
   4435,
   4346,
   4140,
   3923,
   3971,
   3737,
   3568,
   3532,
   3470,
   3362,
   3330,
   3105,
   3123,
   3083};
   Double_t h_data_felx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[100] = {
   63.541,
   63.90691,
   64.06199,
   64.06973,
   62.88178,
   62.69217,
   63,
   62.85022,
   63.22794,
   62.67634,
   62.91333,
   63.09442,
   64.07747,
   62.016,
   63.97674,
   63.57222,
   62.9685,
   63.96123,
   64.80888,
   64.47115,
   65.21339,
   65.65323,
   67.21447,
   67.47978,
   69.38741,
   70.1063,
   71.18856,
   73.71085,
   75.67907,
   77.91715,
   79.50156,
   84.8068,
   88.83225,
   95.28231,
   102.0975,
   111.6974,
   123.8433,
   138.2489,
   156.0958,
   177.9075,
   206.1718,
   237.849,
   276.6665,
   319.4754,
   366.1978,
   413.5534,
   462.2778,
   504.912,
   537.305,
   555.9793,
   559.2153,
   546.2735,
   516.8686,
   477.1508,
   430.2868,
   380.1117,
   331.184,
   286.7303,
   245.9554,
   211.8046,
   182.7737,
   159.2099,
   141.0777,
   126.7055,
   115.7551,
   107.2137,
   101.2706,
   96.97949,
   93.53324,
   92.48521,
   89.44582,
   87.95479,
   87.5639,
   84.77749,
   83.87565,
   82.3387,
   80.82804,
   79.78231,
   77.14825,
   76.18931,
   74.0939,
   72.22035,
   72.08271,
   69.49464,
   68.81991,
   66.68817,
   66.09767,
   65.42609,
   63.84477,
   62.13585,
   62.51785,
   60.63305,
   59.23483,
   58.93274,
   58.40883,
   57.48491,
   57.20832,
   55.22477,
   55.38604,
   55.02702};
   Double_t h_data_fehx3002[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[100] = {
   64.541,
   64.90691,
   65.06199,
   65.06973,
   63.88178,
   63.69217,
   64,
   63.85022,
   64.22794,
   63.67634,
   63.91333,
   64.09442,
   65.07747,
   63.016,
   64.97674,
   64.57222,
   63.9685,
   64.96123,
   65.80888,
   65.47115,
   66.21339,
   66.65323,
   68.21447,
   68.47978,
   70.38741,
   71.1063,
   72.18856,
   74.71085,
   76.67907,
   78.91715,
   80.50156,
   85.8068,
   89.83225,
   96.28231,
   103.0975,
   112.6974,
   124.8433,
   139.2489,
   157.0958,
   178.9075,
   207.1718,
   238.849,
   277.6665,
   320.4754,
   367.1978,
   414.5534,
   463.2778,
   505.912,
   538.305,
   556.9793,
   560.2153,
   547.2735,
   517.8686,
   478.1508,
   431.2868,
   381.1117,
   332.184,
   287.7303,
   246.9554,
   212.8046,
   183.7737,
   160.2099,
   142.0777,
   127.7055,
   116.7551,
   108.2137,
   102.2706,
   97.97949,
   94.53324,
   93.48521,
   90.44582,
   88.95479,
   88.5639,
   85.77749,
   84.87565,
   83.3387,
   81.82804,
   80.78231,
   78.14825,
   77.18931,
   75.0939,
   73.22035,
   73.08271,
   70.49464,
   69.81991,
   67.68817,
   67.09767,
   66.42609,
   64.84477,
   63.13585,
   63.51785,
   61.63305,
   60.23483,
   59.93274,
   59.40883,
   58.48491,
   58.20832,
   56.22477,
   56.38604,
   56.02702};
   grae = new TGraphAsymmErrors(100,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_h_data3002->SetMinimum(2725.176);
   Graph_h_data3002->SetMaximum(344922.5);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5efa5d0__2 = new TH1D("frame_5efa5d0__2","Plot",100,5179.25,5379.25);
   frame_5efa5d0__2->SetBinContent(1,331565.7);
   frame_5efa5d0__2->SetMaximum(331565.7);
   frame_5efa5d0__2->SetEntries(2);
   frame_5efa5d0__2->SetDirectory(0);
   frame_5efa5d0__2->SetStats(0);
   frame_5efa5d0__2->SetLineWidth(2);
   frame_5efa5d0__2->SetMarkerStyle(20);
   frame_5efa5d0__2->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5efa5d0__2->GetXaxis()->SetNdivisions(505);
   frame_5efa5d0__2->GetXaxis()->SetLabelFont(132);
   frame_5efa5d0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__2->GetXaxis()->SetLabelSize(0.06);
   frame_5efa5d0__2->GetXaxis()->SetTitleSize(0.072);
   frame_5efa5d0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__2->GetXaxis()->SetTitleFont(132);
   frame_5efa5d0__2->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5efa5d0__2->GetYaxis()->SetNdivisions(4000510);
   frame_5efa5d0__2->GetYaxis()->SetLabelFont(132);
   frame_5efa5d0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__2->GetYaxis()->SetLabelSize(0.06);
   frame_5efa5d0__2->GetYaxis()->SetTitleSize(0.072);
   frame_5efa5d0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__2->GetYaxis()->SetTitleFont(132);
   frame_5efa5d0__2->GetZaxis()->SetLabelFont(132);
   frame_5efa5d0__2->GetZaxis()->SetLabelSize(0.06);
   frame_5efa5d0__2->GetZaxis()->SetTitleSize(0.072);
   frame_5efa5d0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5efa5d0__2->GetZaxis()->SetTitleFont(132);
   frame_5efa5d0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data ","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"6 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25h.pdf");
   can_p->SaveAs("Fig25h.eps");
   can_p->SaveAs("Fig25h.png");
   
}


==> figs/Fig25i.C <==
void Fig25i()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Tue Apr 20 17:54:07 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-21532.2,5391.596,113044.1);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_58a0430__3 = new TH1D("frame_58a0430__3","Plot",100,5179.25,5379.25);
   frame_58a0430__3->SetBinContent(1,103623.7);
   frame_58a0430__3->SetMaximum(103623.7);
   frame_58a0430__3->SetEntries(2);
   frame_58a0430__3->SetDirectory(0);
   frame_58a0430__3->SetStats(0);
   frame_58a0430__3->SetLineWidth(2);
   frame_58a0430__3->SetMarkerStyle(20);
   frame_58a0430__3->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_58a0430__3->GetXaxis()->SetNdivisions(505);
   frame_58a0430__3->GetXaxis()->SetLabelFont(132);
   frame_58a0430__3->GetXaxis()->SetLabelOffset(0.01);
   frame_58a0430__3->GetXaxis()->SetLabelSize(0.06);
   frame_58a0430__3->GetXaxis()->SetTitleSize(0.072);
   frame_58a0430__3->GetXaxis()->SetTitleOffset(0.95);
   frame_58a0430__3->GetXaxis()->SetTitleFont(132);
   frame_58a0430__3->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_58a0430__3->GetYaxis()->SetMaxDigits(3);
   frame_58a0430__3->GetYaxis()->SetNdivisions(4000510);
   frame_58a0430__3->GetYaxis()->SetLabelFont(132);
   frame_58a0430__3->GetYaxis()->SetLabelOffset(0.01);
   frame_58a0430__3->GetYaxis()->SetLabelSize(0.06);
   frame_58a0430__3->GetYaxis()->SetTitleSize(0.072);
   frame_58a0430__3->GetYaxis()->SetTitleOffset(0.95);
   frame_58a0430__3->GetYaxis()->SetTitleFont(132);
   frame_58a0430__3->GetZaxis()->SetLabelFont(132);
   frame_58a0430__3->GetZaxis()->SetLabelSize(0.06);
   frame_58a0430__3->GetZaxis()->SetTitleSize(0.072);
   frame_58a0430__3->GetZaxis()->SetTitleOffset(1.2);
   frame_58a0430__3->GetZaxis()->SetTitleFont(132);
   frame_58a0430__3->Draw("FUNC");
   
   Double_t data_fx3003[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3003[100] = {
   1131,
   1201,
   1223,
   1175,
   1175,
   1176,
   1136,
   1175,
   1115,
   1142,
   1124,
   1178,
   1168,
   1127,
   1206,
   1131,
   1218,
   1188,
   1180,
   1276,
   1246,
   1320,
   1315,
   1314,
   1335,
   1461,
   1505,
   1655,
   1737,
   1864,
   1983,
   2249,
   2558,
   2875,
   3330,
   4079,
   5069,
   6145,
   7967,
   10570,
   14020,
   18819,
   25450,
   33257,
   43782,
   56200,
   69190,
   82094,
   92008,
   98069,
   97377,
   91617,
   81398,
   68422,
   54967,
   42246,
   31916,
   23970,
   17602,
   13024,
   9737,
   7599,
   5980,
   4745,
   3929,
   3493,
   3137,
   2815,
   2743,
   2608,
   2494,
   2390,
   2346,
   2247,
   2064,
   1984,
   1903,
   1870,
   1856,
   1701,
   1648,
   1575,
   1606,
   1473,
   1453,
   1383,
   1309,
   1325,
   1249,
   1187,
   1128,
   1172,
   1102,
   1032,
   946,
   991,
   996,
   895,
   917,
   926};
   Double_t data_felx3003[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3003[100] = {
   33.13406,
   34.15905,
   34.47499,
   33.78192,
   33.78192,
   33.7965,
   33.20831,
   33.78192,
   32.89536,
   33.29719,
   33.02984,
   33.82565,
   33.67967,
   33.07454,
   34.23111,
   33.13406,
   34.40344,
   33.971,
   33.85477,
   35.22464,
   34.80227,
   35.83524,
   35.76638,
   35.75259,
   36.04107,
   37.7263,
   38.29755,
   40.18476,
   41.18033,
   42.67696,
   44.0337,
   46.92626,
   50.07915,
   53.12136,
   57.20832,
   63.36901,
   70.69867,
   77.89164,
   88.75945,
   102.3117,
   117.9071,
   136.6833,
   159.0313,
   181.8657,
   208.7421,
   236.5659,
   262.5404,
   286.0209,
   302.8286,
   312.6601,
   311.5533,
   302.1834,
   284.8038,
   261.0765,
   233.951,
   205.0389,
   178.1512,
   154.3233,
   132.1735,
   113.6238,
   98.17751,
   86.67368,
   76.83208,
   68.38578,
   62.18373,
   58.60372,
   55.51116,
   52.55893,
   51.87604,
   50.57103,
   49.44247,
   48.39018,
   47.9381,
   46.90517,
   44.93402,
   44.04492,
   43.12625,
   42.74639,
   42.58422,
   40.74621,
   40.09865,
   39.18942,
   39.57805,
   37.88294,
   37.62152,
   36.69207,
   35.68356,
   35.90398,
   34.84473,
   33.95649,
   33.08943,
   33.73814,
   32.70015,
   31.62865,
   30.26118,
   30.98412,
   31.06343,
   29.42073,
   29.78614,
   29.93436};
   Double_t data_fehx3003[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3003[100] = {
   34.13406,
   35.15905,
   35.47499,
   34.78192,
   34.78192,
   34.7965,
   34.20831,
   34.78192,
   33.89536,
   34.29719,
   34.02984,
   34.82565,
   34.67967,
   34.07454,
   35.23111,
   34.13406,
   35.40344,
   34.971,
   34.85477,
   36.22464,
   35.80227,
   36.83524,
   36.76638,
   36.75259,
   37.04107,
   38.7263,
   39.29755,
   41.18476,
   42.18033,
   43.67696,
   45.0337,
   47.92626,
   51.07915,
   54.12136,
   58.20832,
   64.36901,
   71.69867,
   78.89164,
   89.75945,
   103.3117,
   118.9071,
   137.6833,
   160.0313,
   182.8657,
   209.7421,
   237.5659,
   263.5404,
   287.0209,
   303.8286,
   313.6601,
   312.5533,
   303.1834,
   285.8038,
   262.0765,
   234.951,
   206.0389,
   179.1512,
   155.3233,
   133.1735,
   114.6238,
   99.17751,
   87.67368,
   77.83208,
   69.38578,
   63.18373,
   59.60372,
   56.51116,
   53.55893,
   52.87604,
   51.57103,
   50.44247,
   49.39018,
   48.9381,
   47.90517,
   45.93402,
   45.04492,
   44.12625,
   43.74639,
   43.58422,
   41.74621,
   41.09865,
   40.18942,
   40.57805,
   38.88294,
   38.62152,
   37.69207,
   36.68356,
   36.90398,
   35.84473,
   34.95649,
   34.08943,
   34.73814,
   33.70015,
   32.62865,
   31.26118,
   31.98412,
   32.06343,
   30.42073,
   30.78614,
   30.93436};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_data30013003 = new TH1F("Graph_Graph_data30013003","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_data30013003->SetMinimum(779.0213);
   Graph_Graph_data30013003->SetMaximum(108134.4);
   Graph_Graph_data30013003->SetDirectory(0);
   Graph_Graph_data30013003->SetStats(0);
   Graph_Graph_data30013003->SetLineWidth(2);
   Graph_Graph_data30013003->SetMarkerStyle(20);
   Graph_Graph_data30013003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_data30013003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_data30013003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_data30013003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_data30013003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_data30013003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_data30013003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_data30013003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_data30013003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_data30013003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_data30013003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_data30013003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_data30013003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_data30013003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_data30013003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_data30013003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_data30013003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_data30013003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_data30013003);
   
   grae->Draw("p");
   
   Double_t comb_fx5[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy5[106] = {
   0,
   1108.22,
   1108.22,
   1099.276,
   1090.404,
   1081.604,
   1072.875,
   1064.216,
   1055.627,
   1047.108,
   1038.657,
   1030.275,
   1021.96,
   1013.712,
   1005.531,
   997.4155,
   989.3657,
   981.381,
   973.4607,
   965.6043,
   957.8114,
   950.0813,
   942.4136,
   934.8078,
   927.2634,
   919.7798,
   912.3567,
   904.9935,
   897.6897,
   890.4448,
   883.2584,
   876.13,
   869.0592,
   862.0454,
   855.0882,
   848.1871,
   841.3418,
   834.5517,
   827.8164,
   821.1355,
   814.5084,
   807.9349,
   801.4144,
   794.9465,
   788.5309,
   782.167,
   775.8545,
   769.5929,
   763.3818,
   757.2209,
   751.1097,
   745.0478,
   739.0349,
   733.0705,
   727.1542,
   721.2856,
   715.4645,
   709.6903,
   703.9627,
   698.2813,
   692.6458,
   687.0557,
   681.5108,
   676.0106,
   670.5548,
   665.1431,
   659.775,
   654.4503,
   649.1685,
   643.9293,
   638.7325,
   633.5775,
   628.4642,
   623.3921,
   618.361,
   613.3705,
   608.4202,
   603.51,
   598.6393,
   593.8079,
   589.0156,
   584.2619,
   579.5466,
   574.8693,
   570.2298,
   565.6277,
   561.0628,
   556.5347,
   552.0431,
   547.5878,
   543.1685,
   538.7848,
   534.4365,
   530.1233,
   525.8449,
   521.6011,
   517.3915,
   513.2158,
   509.0739,
   504.9654,
   500.89,
   496.8476,
   492.8377,
   492.8377,
   492.8377,
   0};
   TGraph *graph = new TGraph(106,comb_fx5,comb_fy5);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_comb15 = new TH1F("Graph_Graph_comb15","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_comb15->SetMinimum(0);
   Graph_Graph_comb15->SetMaximum(1219.042);
   Graph_Graph_comb15->SetDirectory(0);
   Graph_Graph_comb15->SetStats(0);
   Graph_Graph_comb15->SetLineWidth(2);
   Graph_Graph_comb15->SetMarkerStyle(20);
   Graph_Graph_comb15->GetXaxis()->SetNdivisions(505);
   Graph_Graph_comb15->GetXaxis()->SetLabelFont(132);
   Graph_Graph_comb15->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_comb15->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_comb15->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_comb15->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_comb15->GetXaxis()->SetTitleFont(132);
   Graph_Graph_comb15->GetYaxis()->SetLabelFont(132);
   Graph_Graph_comb15->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_comb15->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_comb15->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_comb15->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_comb15->GetYaxis()->SetTitleFont(132);
   Graph_Graph_comb15->GetZaxis()->SetLabelFont(132);
   Graph_Graph_comb15->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_comb15->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_comb15->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_comb15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_comb15);
   
   graph->Draw("l");
   
   Double_t sig_fx6[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy6[136] = {
   0,
   62.70704,
   62.70704,
   66.63485,
   70.90166,
   75.5451,
   80.60797,
   86.13908,
   92.19423,
   98.83745,
   106.1424,
   114.1943,
   123.0917,
   132.9495,
   143.9017,
   156.1058,
   169.7473,
   185.0457,
   202.2624,
   221.7101,
   243.7651,
   268.8829,
   297.6182,
   330.6517,
   368.8246,
   413.1847,
   465.0484,
   526.0849,
   598.4321,
   684.8585,
   788.9919,
   915.6491,
   1071.318,
   1264.88,
   1508.709,
   1820.395,
   2225.51,
   2762.205,
   3489.091,
   4499.357,
   5947.254,
   6912.197,
   8090.312,
   9481.977,
   11116.01,
   13030.17,
   15265.51,
   17865.43,
   20874.01,
   24333.53,
   28280.92,
   32743.01,
   37730.53,
   43231.1,
   49201.61,
   55560.82,
   62183.44,
   75485.41,
   81693.74,
   84569.65,
   87246.63,
   89690.36,
   91868.06,
   93749.42,
   95307.4,
   96518.99,
   97365.94,
   97835.3,
   97919.82,
   97618.19,
   96935.09,
   95881,
   94471.93,
   92728.87,
   90677.19,
   88345.88,
   85766.74,
   80001.09,
   73658.63,
   60302.54,
   53738.67,
   47478.15,
   41633.42,
   36274.31,
   31434.51,
   27119.15,
   23312.27,
   19983.68,
   17094.49,
   14601.61,
   12460.95,
   10629.63,
   9067.451,
   7737.68,
   5647.51,
   4172.991,
   3150.989,
   2424.51,
   1896.493,
   1505.161,
   1210.084,
   984.1395,
   808.7296,
   670.8492,
   561.2411,
   473.21,
   401.8422,
   343.4835,
   295.3827,
   255.4453,
   222.0598,
   193.9747,
   170.209,
   149.9876,
   132.6933,
   117.8307,
   104.9999,
   93.87556,
   84.19188,
   75.73007,
   68.30923,
   61.77904,
   56.0139,
   50.90847,
   46.37397,
   42.33528,
   38.72856,
   35.4994,
   32.60124,
   29.99406,
   27.64342,
   25.51953,
   23.59657,
   23.59657,
   23.59657,
   0};
   graph = new TGraph(136,sig_fx6,sig_fy6);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_sig26 = new TH1F("Graph_Graph_sig26","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_sig26->SetMinimum(0);
   Graph_Graph_sig26->SetMaximum(107711.8);
   Graph_Graph_sig26->SetDirectory(0);
   Graph_Graph_sig26->SetStats(0);
   Graph_Graph_sig26->SetLineWidth(2);
   Graph_Graph_sig26->SetMarkerStyle(20);
   Graph_Graph_sig26->GetXaxis()->SetNdivisions(505);
   Graph_Graph_sig26->GetXaxis()->SetLabelFont(132);
   Graph_Graph_sig26->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig26->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_sig26->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_sig26->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig26->GetXaxis()->SetTitleFont(132);
   Graph_Graph_sig26->GetYaxis()->SetLabelFont(132);
   Graph_Graph_sig26->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig26->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_sig26->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_sig26->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig26->GetYaxis()->SetTitleFont(132);
   Graph_Graph_sig26->GetZaxis()->SetLabelFont(132);
   Graph_Graph_sig26->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_sig26->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_sig26->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_sig26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_sig26);
   
   graph->Draw("l");
   
   Double_t misid_fx7[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy7[131] = {
   0,
   5.448722,
   5.448722,
   5.469754,
   5.533937,
   5.640173,
   5.786545,
   5.970503,
   6.188981,
   6.438528,
   6.715435,
   7.015834,
   7.335767,
   7.671214,
   8.018085,
   8.372197,
   8.729254,
   9.08488,
   9.434721,
   9.774633,
   10.10097,
   10.41091,
   10.70279,
   10.9764,
   11.23306,
   11.47559,
   11.70804,
   11.9353,
   12.1626,
   12.39498,
   12.63695,
   12.89221,
   13.16363,
   13.45331,
   13.76287,
   14.09382,
   14.44794,
   14.8278,
   15.23724,
   15.68188,
   16.16954,
   16.7104,
   17.31685,
   18.00278,
   18.78214,
   19.66727,
   20.66786,
   21.7923,
   23.05316,
   24.47686,
   26.1146,
   28.04991,
   30.40069,
   33.32148,
   37.01794,
   41.77651,
   47.98661,
   56.12116,
   66.70174,
   80.39875,
   98.43461,
   123.1487,
   139.0556,
   157.8895,
   179.9436,
   205.4047,
   234.4814,
   267.5224,
   304.9106,
   346.7101,
   392.4017,
   441.0881,
   492.1699,
   545.9814,
   603.4482,
   664.1903,
   724.9276,
   781.6087,
   832.9815,
   880.0662,
   970.5427,
   1064.955,
   1084.869,
   1102.063,
   1116.415,
   1128.375,
   1146.85,
   1162.219,
   1177.959,
   1190.287,
   1192.832,
   1192.955,
   1189.019,
   1180.628,
   1172.493,
   1161.344,
   1135.845,
   1126.061,
   1119.703,
   1107.076,
   1091.163,
   1068.419,
   1023.467,
   1001.749,
   976.9953,
   920.1926,
   870.3748,
   847.0682,
   827.2347,
   791.2603,
   745.1967,
   728.8418,
   717.7018,
   705.4487,
   688.4406,
   647.9829,
   610.3812,
   580.6562,
   555.5718,
   530.4686,
   500.7058,
   473.9165,
   453.4502,
   433.1863,
   410.7665,
   392.1519,
   379.9249,
   374.8201,
   374.8201,
   374.8201,
   0};
   graph = new TGraph(131,misid_fx7,misid_fy7);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_misid37 = new TH1F("Graph_Graph_misid37","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_misid37->SetMinimum(0);
   Graph_Graph_misid37->SetMaximum(1312.251);
   Graph_Graph_misid37->SetDirectory(0);
   Graph_Graph_misid37->SetStats(0);
   Graph_Graph_misid37->SetLineWidth(2);
   Graph_Graph_misid37->SetMarkerStyle(20);
   Graph_Graph_misid37->GetXaxis()->SetNdivisions(505);
   Graph_Graph_misid37->GetXaxis()->SetLabelFont(132);
   Graph_Graph_misid37->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_misid37->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_misid37->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_misid37->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_misid37->GetXaxis()->SetTitleFont(132);
   Graph_Graph_misid37->GetYaxis()->SetLabelFont(132);
   Graph_Graph_misid37->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_misid37->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_misid37->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_misid37->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_misid37->GetYaxis()->SetTitleFont(132);
   Graph_Graph_misid37->GetZaxis()->SetLabelFont(132);
   Graph_Graph_misid37->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_misid37->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_misid37->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_misid37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_misid37);
   
   graph->Draw("l");
   
   Double_t full_fx8[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy8[136] = {
   0,
   1176.376,
   1176.376,
   1171.381,
   1166.84,
   1162.789,
   1159.269,
   1156.326,
   1154.011,
   1152.384,
   1151.515,
   1151.485,
   1152.387,
   1154.333,
   1157.45,
   1161.893,
   1167.842,
   1175.512,
   1185.158,
   1197.089,
   1211.677,
   1229.375,
   1250.735,
   1276.436,
   1307.321,
   1344.44,
   1389.113,
   1443.014,
   1508.284,
   1587.698,
   1684.887,
   1804.671,
   1953.541,
   2140.379,
   2377.56,
   2682.676,
   3081.3,
   3611.584,
   4332.144,
   5336.174,
   6777.932,
   7739.844,
   8914.957,
   10303.65,
   11934.74,
   13845.99,
   16078.46,
   18675.54,
   21681.32,
   25138.08,
   29082.75,
   33542.16,
   38527.05,
   44025.03,
   49993,
   56349.7,
   62969.87,
   76267.11,
   82473.16,
   85347.96,
   88023.86,
   90466.51,
   92643.17,
   94523.51,
   96080.5,
   97291.12,
   98137.14,
   98605.6,
   98689.26,
   98386.8,
   97702.91,
   96648.09,
   95238.32,
   93494.62,
   91442.35,
   89110.52,
   86530.92,
   80764.55,
   74421.7,
   61065.99,
   54503.02,
   48243.96,
   42401.31,
   37044.98,
   32208.74,
   27897.83,
   24096.49,
   20774.76,
   17894.1,
   15411.82,
   13284.28,
   11469.03,
   9926.15,
   8619.095,
   6585.588,
   5184.844,
   4251.852,
   3624.942,
   3209.852,
   2930.699,
   2728.883,
   2588.26,
   2502.148,
   2422.617,
   2341.821,
   2276.868,
   2199.281,
   2108.338,
   2013.725,
   1956.329,
   1879.494,
   1801.704,
   1726.751,
   1645.05,
   1573.298,
   1510.693,
   1457.323,
   1395.607,
   1353.937,
   1311.759,
   1259.461,
   1210.945,
   1171.107,
   1136.604,
   1102.688,
   1064.642,
   1030.037,
   1002.165,
   974.8614,
   945.7259,
   920.6854,
   902.2919,
   891.2544,
   891.2544,
   891.2544,
   0};
   graph = new TGraph(136,full_fx8,full_fy8);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_full48 = new TH1F("Graph_Graph_full48","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_full48->SetMinimum(0);
   Graph_Graph_full48->SetMaximum(108558.2);
   Graph_Graph_full48->SetDirectory(0);
   Graph_Graph_full48->SetStats(0);
   Graph_Graph_full48->SetLineWidth(2);
   Graph_Graph_full48->SetMarkerStyle(20);
   Graph_Graph_full48->GetXaxis()->SetNdivisions(505);
   Graph_Graph_full48->GetXaxis()->SetLabelFont(132);
   Graph_Graph_full48->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_full48->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_full48->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_full48->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_full48->GetXaxis()->SetTitleFont(132);
   Graph_Graph_full48->GetYaxis()->SetLabelFont(132);
   Graph_Graph_full48->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_full48->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_full48->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_full48->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_full48->GetYaxis()->SetTitleFont(132);
   Graph_Graph_full48->GetZaxis()->SetLabelFont(132);
   Graph_Graph_full48->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_full48->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_full48->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_full48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_full48);
   
   graph->Draw("l");
   
   Double_t h_data_fx3004[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3004[100] = {
   1131,
   1201,
   1223,
   1175,
   1175,
   1176,
   1136,
   1175,
   1115,
   1142,
   1124,
   1178,
   1168,
   1127,
   1206,
   1131,
   1218,
   1188,
   1180,
   1276,
   1246,
   1320,
   1315,
   1314,
   1335,
   1461,
   1505,
   1655,
   1737,
   1864,
   1983,
   2249,
   2558,
   2875,
   3330,
   4079,
   5069,
   6145,
   7967,
   10570,
   14020,
   18819,
   25450,
   33257,
   43782,
   56200,
   69190,
   82094,
   92008,
   98069,
   97377,
   91617,
   81398,
   68422,
   54967,
   42246,
   31916,
   23970,
   17602,
   13024,
   9737,
   7599,
   5980,
   4745,
   3929,
   3493,
   3137,
   2815,
   2743,
   2608,
   2494,
   2390,
   2346,
   2247,
   2064,
   1984,
   1903,
   1870,
   1856,
   1701,
   1648,
   1575,
   1606,
   1473,
   1453,
   1383,
   1309,
   1325,
   1249,
   1187,
   1128,
   1172,
   1102,
   1032,
   946,
   991,
   996,
   895,
   917,
   926};
   Double_t h_data_felx3004[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3004[100] = {
   33.13406,
   34.15905,
   34.47499,
   33.78192,
   33.78192,
   33.7965,
   33.20831,
   33.78192,
   32.89536,
   33.29719,
   33.02984,
   33.82565,
   33.67967,
   33.07454,
   34.23111,
   33.13406,
   34.40344,
   33.971,
   33.85477,
   35.22464,
   34.80227,
   35.83524,
   35.76638,
   35.75259,
   36.04107,
   37.7263,
   38.29755,
   40.18476,
   41.18033,
   42.67696,
   44.0337,
   46.92626,
   50.07915,
   53.12136,
   57.20832,
   63.36901,
   70.69867,
   77.89164,
   88.75945,
   102.3117,
   117.9071,
   136.6833,
   159.0313,
   181.8657,
   208.7421,
   236.5659,
   262.5404,
   286.0209,
   302.8286,
   312.6601,
   311.5533,
   302.1834,
   284.8038,
   261.0765,
   233.951,
   205.0389,
   178.1512,
   154.3233,
   132.1735,
   113.6238,
   98.17751,
   86.67368,
   76.83208,
   68.38578,
   62.18373,
   58.60372,
   55.51116,
   52.55893,
   51.87604,
   50.57103,
   49.44247,
   48.39018,
   47.9381,
   46.90517,
   44.93402,
   44.04492,
   43.12625,
   42.74639,
   42.58422,
   40.74621,
   40.09865,
   39.18942,
   39.57805,
   37.88294,
   37.62152,
   36.69207,
   35.68356,
   35.90398,
   34.84473,
   33.95649,
   33.08943,
   33.73814,
   32.70015,
   31.62865,
   30.26118,
   30.98412,
   31.06343,
   29.42073,
   29.78614,
   29.93436};
   Double_t h_data_fehx3004[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3004[100] = {
   34.13406,
   35.15905,
   35.47499,
   34.78192,
   34.78192,
   34.7965,
   34.20831,
   34.78192,
   33.89536,
   34.29719,
   34.02984,
   34.82565,
   34.67967,
   34.07454,
   35.23111,
   34.13406,
   35.40344,
   34.971,
   34.85477,
   36.22464,
   35.80227,
   36.83524,
   36.76638,
   36.75259,
   37.04107,
   38.7263,
   39.29755,
   41.18476,
   42.18033,
   43.67696,
   45.0337,
   47.92626,
   51.07915,
   54.12136,
   58.20832,
   64.36901,
   71.69867,
   78.89164,
   89.75945,
   103.3117,
   118.9071,
   137.6833,
   160.0313,
   182.8657,
   209.7421,
   237.5659,
   263.5404,
   287.0209,
   303.8286,
   313.6601,
   312.5533,
   303.1834,
   285.8038,
   262.0765,
   234.951,
   206.0389,
   179.1512,
   155.3233,
   133.1735,
   114.6238,
   99.17751,
   87.67368,
   77.83208,
   69.38578,
   63.18373,
   59.60372,
   56.51116,
   53.55893,
   52.87604,
   51.57103,
   50.44247,
   49.39018,
   48.9381,
   47.90517,
   45.93402,
   45.04492,
   44.12625,
   43.74639,
   43.58422,
   41.74621,
   41.09865,
   40.18942,
   40.57805,
   38.88294,
   38.62152,
   37.69207,
   36.68356,
   36.90398,
   35.84473,
   34.95649,
   34.08943,
   34.73814,
   33.70015,
   32.62865,
   31.26118,
   31.98412,
   32.06343,
   30.42073,
   30.78614,
   30.93436};
   grae = new TGraphAsymmErrors(100,h_data_fx3004,h_data_fy3004,h_data_felx3004,h_data_fehx3004,h_data_fely3004,h_data_fehy3004);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_h_data30023004 = new TH1F("Graph_Graph_h_data30023004","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_h_data30023004->SetMinimum(779.0213);
   Graph_Graph_h_data30023004->SetMaximum(108134.4);
   Graph_Graph_h_data30023004->SetDirectory(0);
   Graph_Graph_h_data30023004->SetStats(0);
   Graph_Graph_h_data30023004->SetLineWidth(2);
   Graph_Graph_h_data30023004->SetMarkerStyle(20);
   Graph_Graph_h_data30023004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_data30023004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_data30023004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_h_data30023004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_h_data30023004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_h_data30023004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_h_data30023004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_data30023004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_data30023004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_h_data30023004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_h_data30023004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_h_data30023004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_h_data30023004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_data30023004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_data30023004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_h_data30023004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_h_data30023004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_h_data30023004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_data30023004);
   
   grae->Draw("p");
   
   TH1D *frame_58a0430__4 = new TH1D("frame_58a0430__4","Plot",100,5179.25,5379.25);
   frame_58a0430__4->SetBinContent(1,103623.7);
   frame_58a0430__4->SetMaximum(103623.7);
   frame_58a0430__4->SetEntries(2);
   frame_58a0430__4->SetDirectory(0);
   frame_58a0430__4->SetStats(0);
   frame_58a0430__4->SetLineWidth(2);
   frame_58a0430__4->SetMarkerStyle(20);
   frame_58a0430__4->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_58a0430__4->GetXaxis()->SetNdivisions(505);
   frame_58a0430__4->GetXaxis()->SetLabelFont(132);
   frame_58a0430__4->GetXaxis()->SetLabelOffset(0.01);
   frame_58a0430__4->GetXaxis()->SetLabelSize(0.06);
   frame_58a0430__4->GetXaxis()->SetTitleSize(0.072);
   frame_58a0430__4->GetXaxis()->SetTitleOffset(0.95);
   frame_58a0430__4->GetXaxis()->SetTitleFont(132);
   frame_58a0430__4->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_58a0430__4->GetYaxis()->SetNdivisions(4000510);
   frame_58a0430__4->GetYaxis()->SetLabelFont(132);
   frame_58a0430__4->GetYaxis()->SetLabelOffset(0.01);
   frame_58a0430__4->GetYaxis()->SetLabelSize(0.06);
   frame_58a0430__4->GetYaxis()->SetTitleSize(0.072);
   frame_58a0430__4->GetYaxis()->SetTitleOffset(0.95);
   frame_58a0430__4->GetYaxis()->SetTitleFont(132);
   frame_58a0430__4->GetZaxis()->SetLabelFont(132);
   frame_58a0430__4->GetZaxis()->SetLabelSize(0.06);
   frame_58a0430__4->GetZaxis()->SetTitleSize(0.072);
   frame_58a0430__4->GetZaxis()->SetTitleOffset(1.2);
   frame_58a0430__4->GetZaxis()->SetTitleFont(132);
   frame_58a0430__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();

   TLegend *leg = new TLegend(0.2,0.5,0.5,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 3 fb^{#minus 1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25i.pdf");
   can_p->SaveAs("Fig25i.eps");
   can_p->SaveAs("Fig25i.png");
   
}


==> figs/Fig25j.C <==
void Fig25j()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Tue Apr 20 18:45:51 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-68896.77,5391.596,361708.1);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.07);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5efa5d0__3 = new TH1D("frame_5efa5d0__3","Plot",100,5179.25,5379.25);
   frame_5efa5d0__3->SetBinContent(1,331565.7);
   frame_5efa5d0__3->SetMaximum(331565.7);
   frame_5efa5d0__3->SetEntries(2);
   frame_5efa5d0__3->SetDirectory(0);
   frame_5efa5d0__3->SetStats(0);
   frame_5efa5d0__3->SetLineWidth(2);
   frame_5efa5d0__3->SetMarkerStyle(20);
   frame_5efa5d0__3->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5efa5d0__3->GetXaxis()->SetNdivisions(505);
   frame_5efa5d0__3->GetXaxis()->SetLabelFont(132);
   frame_5efa5d0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__3->GetXaxis()->SetLabelSize(0.06);
   frame_5efa5d0__3->GetXaxis()->SetTitleSize(0.072);
   frame_5efa5d0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__3->GetXaxis()->SetTitleFont(132);
   frame_5efa5d0__3->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5efa5d0__3->GetYaxis()->SetMaxDigits(4);
   frame_5efa5d0__3->GetYaxis()->SetNdivisions(4000510);
   frame_5efa5d0__3->GetYaxis()->SetLabelFont(132);
   frame_5efa5d0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__3->GetYaxis()->SetLabelSize(0.06);
   frame_5efa5d0__3->GetYaxis()->SetTitleSize(0.072);
   frame_5efa5d0__3->GetYaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__3->GetYaxis()->SetTitleFont(132);
   frame_5efa5d0__3->GetZaxis()->SetLabelFont(132);
   frame_5efa5d0__3->GetZaxis()->SetLabelSize(0.06);
   frame_5efa5d0__3->GetZaxis()->SetTitleSize(0.072);
   frame_5efa5d0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_5efa5d0__3->GetZaxis()->SetTitleFont(132);
   frame_5efa5d0__3->Draw("FUNC");
   
   Double_t data_fx3003[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3003[100] = {
   4101,
   4148,
   4168,
   4169,
   4017,
   3993,
   4032,
   4013,
   4061,
   3991,
   4021,
   4044,
   4170,
   3908,
   4157,
   4105,
   4028,
   4155,
   4265,
   4221,
   4318,
   4376,
   4585,
   4621,
   4884,
   4985,
   5139,
   5507,
   5803,
   6149,
   6400,
   7277,
   7980,
   9174,
   10526,
   12588,
   15461,
   19251,
   24522,
   31829,
   42713,
   56810,
   76821,
   102384,
   134467,
   171440,
   214163,
   255441,
   289234,
   309669,
   313281,
   298961,
   267670,
   228150,
   185577,
   144865,
   110014,
   82501,
   60740,
   45073,
   33589,
   25507,
   20044,
   16181,
   13515,
   11602,
   10357,
   9502,
   8842,
   8646,
   8090,
   7824,
   7755,
   7272,
   7119,
   6862,
   6614,
   6445,
   6029,
   5881,
   5564,
   5288,
   5268,
   4899,
   4805,
   4514,
   4435,
   4346,
   4140,
   3923,
   3971,
   3737,
   3568,
   3532,
   3470,
   3362,
   3330,
   3105,
   3123,
   3083};
   Double_t data_felx3003[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3003[100] = {
   63.541,
   63.90691,
   64.06199,
   64.06973,
   62.88178,
   62.69217,
   63,
   62.85022,
   63.22794,
   62.67634,
   62.91333,
   63.09442,
   64.07747,
   62.016,
   63.97674,
   63.57222,
   62.9685,
   63.96123,
   64.80888,
   64.47115,
   65.21339,
   65.65323,
   67.21447,
   67.47978,
   69.38741,
   70.1063,
   71.18856,
   73.71085,
   75.67907,
   77.91715,
   79.50156,
   84.8068,
   88.83225,
   95.28231,
   102.0975,
   111.6974,
   123.8433,
   138.2489,
   156.0958,
   177.9075,
   206.1718,
   237.849,
   276.6665,
   319.4754,
   366.1978,
   413.5534,
   462.2778,
   504.912,
   537.305,
   555.9793,
   559.2153,
   546.2735,
   516.8686,
   477.1508,
   430.2868,
   380.1117,
   331.184,
   286.7303,
   245.9554,
   211.8046,
   182.7737,
   159.2099,
   141.0777,
   126.7055,
   115.7551,
   107.2137,
   101.2706,
   96.97949,
   93.53324,
   92.48521,
   89.44582,
   87.95479,
   87.5639,
   84.77749,
   83.87565,
   82.3387,
   80.82804,
   79.78231,
   77.14825,
   76.18931,
   74.0939,
   72.22035,
   72.08271,
   69.49464,
   68.81991,
   66.68817,
   66.09767,
   65.42609,
   63.84477,
   62.13585,
   62.51785,
   60.63305,
   59.23483,
   58.93274,
   58.40883,
   57.48491,
   57.20832,
   55.22477,
   55.38604,
   55.02702};
   Double_t data_fehx3003[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3003[100] = {
   64.541,
   64.90691,
   65.06199,
   65.06973,
   63.88178,
   63.69217,
   64,
   63.85022,
   64.22794,
   63.67634,
   63.91333,
   64.09442,
   65.07747,
   63.016,
   64.97674,
   64.57222,
   63.9685,
   64.96123,
   65.80888,
   65.47115,
   66.21339,
   66.65323,
   68.21447,
   68.47978,
   70.38741,
   71.1063,
   72.18856,
   74.71085,
   76.67907,
   78.91715,
   80.50156,
   85.8068,
   89.83225,
   96.28231,
   103.0975,
   112.6974,
   124.8433,
   139.2489,
   157.0958,
   178.9075,
   207.1718,
   238.849,
   277.6665,
   320.4754,
   367.1978,
   414.5534,
   463.2778,
   505.912,
   538.305,
   556.9793,
   560.2153,
   547.2735,
   517.8686,
   478.1508,
   431.2868,
   381.1117,
   332.184,
   287.7303,
   246.9554,
   212.8046,
   183.7737,
   160.2099,
   142.0777,
   127.7055,
   116.7551,
   108.2137,
   102.2706,
   97.97949,
   94.53324,
   93.48521,
   90.44582,
   88.95479,
   88.5639,
   85.77749,
   84.87565,
   83.3387,
   81.82804,
   80.78231,
   78.14825,
   77.18931,
   75.0939,
   73.22035,
   73.08271,
   70.49464,
   69.81991,
   67.68817,
   67.09767,
   66.42609,
   64.84477,
   63.13585,
   63.51785,
   61.63305,
   60.23483,
   59.93274,
   59.40883,
   58.48491,
   58.20832,
   56.22477,
   56.38604,
   56.02702};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_data30013003 = new TH1F("Graph_Graph_data30013003","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_data30013003->SetMinimum(2725.176);
   Graph_Graph_data30013003->SetMaximum(344922.5);
   Graph_Graph_data30013003->SetDirectory(0);
   Graph_Graph_data30013003->SetStats(0);
   Graph_Graph_data30013003->SetLineWidth(2);
   Graph_Graph_data30013003->SetMarkerStyle(20);
   Graph_Graph_data30013003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_data30013003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_data30013003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_data30013003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_data30013003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_data30013003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_data30013003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_data30013003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_data30013003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_data30013003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_data30013003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_data30013003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_data30013003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_data30013003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_data30013003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_data30013003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_data30013003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_data30013003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_data30013003);
   
   grae->Draw("p");
   
   Double_t comb_fx5[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy5[106] = {
   0,
   3828.497,
   3828.497,
   3797.762,
   3767.274,
   3737.03,
   3707.029,
   3677.269,
   3647.748,
   3618.464,
   3589.415,
   3560.599,
   3532.015,
   3503.66,
   3475.533,
   3447.631,
   3419.954,
   3392.498,
   3365.263,
   3338.247,
   3311.447,
   3284.863,
   3258.492,
   3232.333,
   3206.384,
   3180.643,
   3155.109,
   3129.78,
   3104.654,
   3079.73,
   3055.006,
   3030.48,
   3006.152,
   2982.018,
   2958.079,
   2934.331,
   2910.774,
   2887.407,
   2864.227,
   2841.233,
   2818.423,
   2795.797,
   2773.352,
   2751.088,
   2729.002,
   2707.094,
   2685.361,
   2663.803,
   2642.418,
   2621.205,
   2600.162,
   2579.288,
   2558.581,
   2538.041,
   2517.666,
   2497.454,
   2477.404,
   2457.516,
   2437.787,
   2418.216,
   2398.803,
   2379.545,
   2360.442,
   2341.493,
   2322.695,
   2304.049,
   2285.552,
   2267.203,
   2249.002,
   2230.947,
   2213.037,
   2195.271,
   2177.647,
   2160.165,
   2142.823,
   2125.621,
   2108.556,
   2091.629,
   2074.837,
   2058.181,
   2041.658,
   2025.267,
   2009.008,
   1992.88,
   1976.881,
   1961.011,
   1945.268,
   1929.651,
   1914.16,
   1898.793,
   1883.55,
   1868.429,
   1853.429,
   1838.549,
   1823.79,
   1809.148,
   1794.624,
   1780.217,
   1765.926,
   1751.749,
   1737.686,
   1723.736,
   1709.898,
   1709.898,
   1709.898,
   0};
   TGraph *graph = new TGraph(106,comb_fx5,comb_fy5);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_comb15 = new TH1F("Graph_Graph_comb15","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_comb15->SetMinimum(0);
   Graph_Graph_comb15->SetMaximum(4211.347);
   Graph_Graph_comb15->SetDirectory(0);
   Graph_Graph_comb15->SetStats(0);
   Graph_Graph_comb15->SetLineWidth(2);
   Graph_Graph_comb15->SetMarkerStyle(20);
   Graph_Graph_comb15->GetXaxis()->SetNdivisions(505);
   Graph_Graph_comb15->GetXaxis()->SetLabelFont(132);
   Graph_Graph_comb15->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_comb15->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_comb15->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_comb15->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_comb15->GetXaxis()->SetTitleFont(132);
   Graph_Graph_comb15->GetYaxis()->SetLabelFont(132);
   Graph_Graph_comb15->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_comb15->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_comb15->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_comb15->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_comb15->GetYaxis()->SetTitleFont(132);
   Graph_Graph_comb15->GetZaxis()->SetLabelFont(132);
   Graph_Graph_comb15->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_comb15->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_comb15->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_comb15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_comb15);
   
   graph->Draw("l");
   
   Double_t sig_fx6[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy6[135] = {
   0,
   267.4766,
   267.4766,
   281.8627,
   297.3745,
   314.1289,
   332.2581,
   351.9122,
   373.2616,
   396.5009,
   421.8529,
   449.5736,
   479.958,
   513.3479,
   550.1402,
   590.7987,
   635.867,
   685.9858,
   741.9142,
   804.5564,
   874.996,
   954.5397,
   1044.774,
   1147.638,
   1265.525,
   1401.406,
   1559.011,
   1743.069,
   1959.634,
   2216.562,
   2524.175,
   2896.238,
   3351.413,
   3915.47,
   4624.739,
   5531.666,
   6714.046,
   8290.981,
   10451.71,
   13510.54,
   18018.42,
   24618.85,
   28815.13,
   33740.83,
   39511.17,
   46252.41,
   54099.55,
   63192.01,
   73666.9,
   85649.18,
   99238.12,
   114490,
   131397.1,
   149864,
   169683.7,
   190516.4,
   233128.9,
   253512.6,
   272172.6,
   280578.7,
   288223.6,
   295004.4,
   300826.3,
   305605.6,
   309271.6,
   311769.2,
   313060.2,
   313124.7,
   311961.7,
   309589.1,
   306043.2,
   301377.6,
   295661.3,
   288976.8,
   281417.8,
   273086.4,
   264090.6,
   244549.9,
   202287.9,
   181094.5,
   160664,
   141416.1,
   123629,
   107456.7,
   92952.51,
   80092.65,
   68799.21,
   58959.51,
   50441.72,
   43106.65,
   36816.21,
   31438.91,
   26853.21,
   19629.36,
   14410.26,
   10687.33,
   8128.197,
   6322.296,
   5012.226,
   4039.191,
   3301.641,
   2732.588,
   2286.64,
   1932.304,
   1647.264,
   1415.415,
   1224.935,
   1067.016,
   935.0042,
   823.8098,
   729.4961,
   648.9854,
   579.8485,
   520.1509,
   468.3391,
   423.1561,
   383.5777,
   348.7633,
   318.019,
   290.7685,
   266.5306,
   244.9013,
   225.5399,
   208.1576,
   192.5084,
   178.3822,
   165.5986,
   154.0024,
   143.459,
   133.8522,
   125.0803,
   117.0549,
   117.0549,
   117.0549,
   0};
   graph = new TGraph(135,sig_fx6,sig_fy6);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_sig26 = new TH1F("Graph_Graph_sig26","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_sig26->SetMinimum(0);
   Graph_Graph_sig26->SetMaximum(344437.1);
   Graph_Graph_sig26->SetDirectory(0);
   Graph_Graph_sig26->SetStats(0);
   Graph_Graph_sig26->SetLineWidth(2);
   Graph_Graph_sig26->SetMarkerStyle(20);
   Graph_Graph_sig26->GetXaxis()->SetNdivisions(505);
   Graph_Graph_sig26->GetXaxis()->SetLabelFont(132);
   Graph_Graph_sig26->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig26->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_sig26->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_sig26->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig26->GetXaxis()->SetTitleFont(132);
   Graph_Graph_sig26->GetYaxis()->SetLabelFont(132);
   Graph_Graph_sig26->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_sig26->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_sig26->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_sig26->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_sig26->GetYaxis()->SetTitleFont(132);
   Graph_Graph_sig26->GetZaxis()->SetLabelFont(132);
   Graph_Graph_sig26->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_sig26->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_sig26->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_sig26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_sig26);
   
   graph->Draw("l");
   
   Double_t misid_fx7[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy7[131] = {
   0,
   17.32145,
   17.32145,
   17.38831,
   17.59234,
   17.93007,
   18.39538,
   18.98018,
   19.67472,
   20.46803,
   21.34832,
   22.30328,
   23.32035,
   24.38673,
   25.48943,
   26.61515,
   27.75023,
   28.88077,
   29.99291,
   31.07348,
   32.1109,
   33.09619,
   34.0241,
   34.8939,
   35.70982,
   36.48081,
   37.21977,
   37.94224,
   38.6648,
   39.40353,
   40.17275,
   40.98424,
   41.84707,
   42.76796,
   43.75207,
   44.80415,
   45.9299,
   47.13746,
   48.43907,
   49.85259,
   51.40285,
   53.12223,
   55.05015,
   57.2307,
   59.70828,
   62.52212,
   65.70298,
   69.27756,
   73.28583,
   77.81176,
   83.01811,
   89.17046,
   96.64355,
   105.9287,
   117.6797,
   132.8072,
   152.5491,
   178.4088,
   212.0443,
   255.587,
   312.9229,
   391.4888,
   442.0566,
   501.9297,
   572.0393,
   652.98,
   745.4145,
   850.4518,
   969.3086,
   1102.189,
   1247.442,
   1402.216,
   1564.604,
   1735.671,
   1918.357,
   2111.456,
   2304.539,
   2484.728,
   2648.042,
   2797.724,
   3085.348,
   3385.482,
   3448.791,
   3503.45,
   3549.075,
   3587.096,
   3645.826,
   3694.686,
   3744.723,
   3783.914,
   3792.003,
   3792.395,
   3779.881,
   3753.207,
   3727.347,
   3691.905,
   3610.843,
   3579.74,
   3559.529,
   3519.385,
   3468.799,
   3396.495,
   3253.595,
   3184.552,
   3105.861,
   2925.285,
   2766.915,
   2692.823,
   2629.773,
   2515.411,
   2368.975,
   2316.983,
   2281.568,
   2242.616,
   2188.548,
   2059.933,
   1940.397,
   1845.902,
   1766.159,
   1686.356,
   1591.74,
   1506.577,
   1441.515,
   1377.096,
   1305.824,
   1246.648,
   1207.778,
   1191.55,
   1191.55,
   1191.55,
   0};
   graph = new TGraph(131,misid_fx7,misid_fy7);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_misid37 = new TH1F("Graph_Graph_misid37","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_misid37->SetMinimum(0);
   Graph_Graph_misid37->SetMaximum(4171.635);
   Graph_Graph_misid37->SetDirectory(0);
   Graph_Graph_misid37->SetStats(0);
   Graph_Graph_misid37->SetLineWidth(2);
   Graph_Graph_misid37->SetMarkerStyle(20);
   Graph_Graph_misid37->GetXaxis()->SetNdivisions(505);
   Graph_Graph_misid37->GetXaxis()->SetLabelFont(132);
   Graph_Graph_misid37->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_misid37->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_misid37->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_misid37->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_misid37->GetXaxis()->SetTitleFont(132);
   Graph_Graph_misid37->GetYaxis()->SetLabelFont(132);
   Graph_Graph_misid37->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_misid37->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_misid37->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_misid37->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_misid37->GetYaxis()->SetTitleFont(132);
   Graph_Graph_misid37->GetZaxis()->SetLabelFont(132);
   Graph_Graph_misid37->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_misid37->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_misid37->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_misid37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_misid37);
   
   graph->Draw("l");
   
   Double_t full_fx8[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy8[135] = {
   0,
   4113.296,
   4113.296,
   4097.013,
   4082.241,
   4069.089,
   4057.683,
   4048.162,
   4040.685,
   4035.433,
   4032.616,
   4032.476,
   4035.293,
   4041.395,
   4051.162,
   4065.045,
   4083.571,
   4107.365,
   4137.17,
   4173.877,
   4218.554,
   4272.499,
   4337.29,
   4414.865,
   4507.618,
   4618.53,
   4751.34,
   4910.791,
   5102.953,
   5335.696,
   5619.354,
   5967.703,
   6399.412,
   6940.256,
   7626.57,
   8510.801,
   9670.75,
   11225.53,
   13364.37,
   16401.62,
   20888.25,
   27467.76,
   31653.74,
   36569.24,
   42329.47,
   49060.73,
   56898,
   65980.72,
   76446,
   88418.79,
   101998.4,
   117241.1,
   134139.1,
   152597.1,
   172408,
   193232.1,
   235828,
   256203.5,
   274855.8,
   283258.1,
   290899.3,
   297676.4,
   303494.8,
   308270.6,
   311933.2,
   314427.6,
   315715.4,
   315776.9,
   314611,
   312235.7,
   308687.2,
   304019.1,
   298300.5,
   291614,
   284053.1,
   275720.1,
   266722.8,
   247180.1,
   204917.8,
   183726.5,
   163299.9,
   144057.9,
   126278.8,
   110117.1,
   95626.31,
   82783.31,
   71510.94,
   61697.59,
   53212.75,
   45918.68,
   39678.58,
   34361.9,
   29847.69,
   22802.51,
   17816.49,
   14375.1,
   12131.07,
   10682.75,
   9727.901,
   9049.952,
   8582.26,
   8295.718,
   8033.902,
   7769.813,
   7556.799,
   7303.853,
   7008.469,
   6701.382,
   6512.57,
   6261.963,
   6008.358,
   5763.854,
   5498.014,
   5263.947,
   5059.123,
   4883.835,
   4682.204,
   4544.492,
   4405.36,
   4234.251,
   4075.356,
   3944.232,
   3830.248,
   3718.303,
   3593.397,
   3479.584,
   3387.331,
   3297.024,
   3201.031,
   3118.186,
   3056.594,
   3018.503,
   3018.503,
   3018.503,
   0};
   graph = new TGraph(135,full_fx8,full_fy8);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_full48 = new TH1F("Graph_Graph_full48","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_full48->SetMinimum(0);
   Graph_Graph_full48->SetMaximum(347354.6);
   Graph_Graph_full48->SetDirectory(0);
   Graph_Graph_full48->SetStats(0);
   Graph_Graph_full48->SetLineWidth(2);
   Graph_Graph_full48->SetMarkerStyle(20);
   Graph_Graph_full48->GetXaxis()->SetNdivisions(505);
   Graph_Graph_full48->GetXaxis()->SetLabelFont(132);
   Graph_Graph_full48->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_full48->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_full48->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_full48->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_full48->GetXaxis()->SetTitleFont(132);
   Graph_Graph_full48->GetYaxis()->SetLabelFont(132);
   Graph_Graph_full48->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_full48->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_full48->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_full48->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_full48->GetYaxis()->SetTitleFont(132);
   Graph_Graph_full48->GetZaxis()->SetLabelFont(132);
   Graph_Graph_full48->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_full48->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_full48->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_full48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_full48);
   
   graph->Draw("l");
   
   Double_t h_data_fx3004[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3004[100] = {
   4101,
   4148,
   4168,
   4169,
   4017,
   3993,
   4032,
   4013,
   4061,
   3991,
   4021,
   4044,
   4170,
   3908,
   4157,
   4105,
   4028,
   4155,
   4265,
   4221,
   4318,
   4376,
   4585,
   4621,
   4884,
   4985,
   5139,
   5507,
   5803,
   6149,
   6400,
   7277,
   7980,
   9174,
   10526,
   12588,
   15461,
   19251,
   24522,
   31829,
   42713,
   56810,
   76821,
   102384,
   134467,
   171440,
   214163,
   255441,
   289234,
   309669,
   313281,
   298961,
   267670,
   228150,
   185577,
   144865,
   110014,
   82501,
   60740,
   45073,
   33589,
   25507,
   20044,
   16181,
   13515,
   11602,
   10357,
   9502,
   8842,
   8646,
   8090,
   7824,
   7755,
   7272,
   7119,
   6862,
   6614,
   6445,
   6029,
   5881,
   5564,
   5288,
   5268,
   4899,
   4805,
   4514,
   4435,
   4346,
   4140,
   3923,
   3971,
   3737,
   3568,
   3532,
   3470,
   3362,
   3330,
   3105,
   3123,
   3083};
   Double_t h_data_felx3004[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3004[100] = {
   63.541,
   63.90691,
   64.06199,
   64.06973,
   62.88178,
   62.69217,
   63,
   62.85022,
   63.22794,
   62.67634,
   62.91333,
   63.09442,
   64.07747,
   62.016,
   63.97674,
   63.57222,
   62.9685,
   63.96123,
   64.80888,
   64.47115,
   65.21339,
   65.65323,
   67.21447,
   67.47978,
   69.38741,
   70.1063,
   71.18856,
   73.71085,
   75.67907,
   77.91715,
   79.50156,
   84.8068,
   88.83225,
   95.28231,
   102.0975,
   111.6974,
   123.8433,
   138.2489,
   156.0958,
   177.9075,
   206.1718,
   237.849,
   276.6665,
   319.4754,
   366.1978,
   413.5534,
   462.2778,
   504.912,
   537.305,
   555.9793,
   559.2153,
   546.2735,
   516.8686,
   477.1508,
   430.2868,
   380.1117,
   331.184,
   286.7303,
   245.9554,
   211.8046,
   182.7737,
   159.2099,
   141.0777,
   126.7055,
   115.7551,
   107.2137,
   101.2706,
   96.97949,
   93.53324,
   92.48521,
   89.44582,
   87.95479,
   87.5639,
   84.77749,
   83.87565,
   82.3387,
   80.82804,
   79.78231,
   77.14825,
   76.18931,
   74.0939,
   72.22035,
   72.08271,
   69.49464,
   68.81991,
   66.68817,
   66.09767,
   65.42609,
   63.84477,
   62.13585,
   62.51785,
   60.63305,
   59.23483,
   58.93274,
   58.40883,
   57.48491,
   57.20832,
   55.22477,
   55.38604,
   55.02702};
   Double_t h_data_fehx3004[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3004[100] = {
   64.541,
   64.90691,
   65.06199,
   65.06973,
   63.88178,
   63.69217,
   64,
   63.85022,
   64.22794,
   63.67634,
   63.91333,
   64.09442,
   65.07747,
   63.016,
   64.97674,
   64.57222,
   63.9685,
   64.96123,
   65.80888,
   65.47115,
   66.21339,
   66.65323,
   68.21447,
   68.47978,
   70.38741,
   71.1063,
   72.18856,
   74.71085,
   76.67907,
   78.91715,
   80.50156,
   85.8068,
   89.83225,
   96.28231,
   103.0975,
   112.6974,
   124.8433,
   139.2489,
   157.0958,
   178.9075,
   207.1718,
   238.849,
   277.6665,
   320.4754,
   367.1978,
   414.5534,
   463.2778,
   505.912,
   538.305,
   556.9793,
   560.2153,
   547.2735,
   517.8686,
   478.1508,
   431.2868,
   381.1117,
   332.184,
   287.7303,
   246.9554,
   212.8046,
   183.7737,
   160.2099,
   142.0777,
   127.7055,
   116.7551,
   108.2137,
   102.2706,
   97.97949,
   94.53324,
   93.48521,
   90.44582,
   88.95479,
   88.5639,
   85.77749,
   84.87565,
   83.3387,
   81.82804,
   80.78231,
   78.14825,
   77.18931,
   75.0939,
   73.22035,
   73.08271,
   70.49464,
   69.81991,
   67.68817,
   67.09767,
   66.42609,
   64.84477,
   63.13585,
   63.51785,
   61.63305,
   60.23483,
   59.93274,
   59.40883,
   58.48491,
   58.20832,
   56.22477,
   56.38604,
   56.02702};
   grae = new TGraphAsymmErrors(100,h_data_fx3004,h_data_fy3004,h_data_felx3004,h_data_fehx3004,h_data_fely3004,h_data_fehy3004);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_h_data30023004 = new TH1F("Graph_Graph_h_data30023004","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_h_data30023004->SetMinimum(2725.176);
   Graph_Graph_h_data30023004->SetMaximum(344922.5);
   Graph_Graph_h_data30023004->SetDirectory(0);
   Graph_Graph_h_data30023004->SetStats(0);
   Graph_Graph_h_data30023004->SetLineWidth(2);
   Graph_Graph_h_data30023004->SetMarkerStyle(20);
   Graph_Graph_h_data30023004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_data30023004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_data30023004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_h_data30023004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_h_data30023004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_h_data30023004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_h_data30023004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_data30023004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_data30023004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_h_data30023004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_h_data30023004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_h_data30023004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_h_data30023004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_data30023004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_data30023004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_h_data30023004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_h_data30023004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_h_data30023004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_data30023004);
   
   grae->Draw("p");
   
   TH1D *frame_5efa5d0__4 = new TH1D("frame_5efa5d0__4","Plot",100,5179.25,5379.25);
   frame_5efa5d0__4->SetBinContent(1,331565.7);
   frame_5efa5d0__4->SetMaximum(331565.7);
   frame_5efa5d0__4->SetEntries(2);
   frame_5efa5d0__4->SetDirectory(0);
   frame_5efa5d0__4->SetStats(0);
   frame_5efa5d0__4->SetLineWidth(2);
   frame_5efa5d0__4->SetMarkerStyle(20);
   frame_5efa5d0__4->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5efa5d0__4->GetXaxis()->SetNdivisions(505);
   frame_5efa5d0__4->GetXaxis()->SetLabelFont(132);
   frame_5efa5d0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__4->GetXaxis()->SetLabelSize(0.06);
   frame_5efa5d0__4->GetXaxis()->SetTitleSize(0.072);
   frame_5efa5d0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__4->GetXaxis()->SetTitleFont(132);
   frame_5efa5d0__4->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5efa5d0__4->GetYaxis()->SetNdivisions(4000510);
   frame_5efa5d0__4->GetYaxis()->SetLabelFont(132);
   frame_5efa5d0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_5efa5d0__4->GetYaxis()->SetLabelSize(0.06);
   frame_5efa5d0__4->GetYaxis()->SetTitleSize(0.072);
   frame_5efa5d0__4->GetYaxis()->SetTitleOffset(0.95);
   frame_5efa5d0__4->GetYaxis()->SetTitleFont(132);
   frame_5efa5d0__4->GetZaxis()->SetLabelFont(132);
   frame_5efa5d0__4->GetZaxis()->SetLabelSize(0.06);
   frame_5efa5d0__4->GetZaxis()->SetTitleSize(0.072);
   frame_5efa5d0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_5efa5d0__4->GetZaxis()->SetTitleFont(132);
   frame_5efa5d0__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();

   TLegend *leg = new TLegend(0.2,0.5,0.5,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 6 fb^{#minus 1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig25j.pdf");
   can_p->SaveAs("Fig25j.png");
   can_p->SaveAs("Fig25j.eps");

}


==> figs/Fig26_bottom.C <==
void Fig26_bottom()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Feb 26 10:44:00 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   c1->Range(-1.656,-10611.04,14.904,95499.36);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   c1->SetLeftMargin(0.20);
   c1->SetBottomMargin(0.19);
   
   TH1D *frame_c116ca0__1 = new TH1D("frame_c116ca0__1","",15,0,13.248);
   frame_c116ca0__1->SetBinContent(1,84888.32);
   frame_c116ca0__1->SetMaximum(84888.32);
   frame_c116ca0__1->SetEntries(2);
   frame_c116ca0__1->SetDirectory(0);
   frame_c116ca0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_c116ca0__1->SetLineColor(ci);
   frame_c116ca0__1->GetXaxis()->SetTitle("Decay time [ps]");
   frame_c116ca0__1->GetXaxis()->SetLabelFont(132);
   frame_c116ca0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_c116ca0__1->GetXaxis()->SetTitleFont(132);
   frame_c116ca0__1->GetYaxis()->SetTitle("arbitrary units");
   frame_c116ca0__1->GetYaxis()->SetLabelFont(132);
   frame_c116ca0__1->GetYaxis()->SetTitleOffset(1.2);
   frame_c116ca0__1->GetYaxis()->SetTitleFont(132);
   frame_c116ca0__1->GetZaxis()->SetLabelFont(132);
   frame_c116ca0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_c116ca0__1->GetZaxis()->SetTitleFont(132);
   frame_c116ca0__1->Draw("FUNC");
   
   Double_t h_MC_fx3001[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568,
   11.04,
   11.9232,
   12.8064};
   Double_t h_MC_fy3001[15] = {
   14204.2,
   70660.44,
   76457.3,
   57665.68,
   38007.75,
   23159.45,
   13758.52,
   8088.873,
   4639.688,
   2674.555,
   1518.399,
   915.984,
   503.1934,
   302.6602,
   180.1167};
   Double_t h_MC_felx3001[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_MC_fely3001[15] = {
   94.41108,
   215.6016,
   227.7468,
   200.4097,
   163.4912,
   127.6371,
   98.92519,
   75.71175,
   57.51069,
   43.26808,
   32.40186,
   25.4129,
   18.70737,
   14.75811,
   11.21535};
   Double_t h_MC_fehx3001[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416
   };
   Double_t h_MC_fehy3001[15] = {
   94.41108,
   215.6016,
   227.7468,
   200.4097,
   163.4912,
   127.6371,
   98.92519,
   75.71175,
   57.51069,
   43.26808,
   32.40186,
   25.4129,
   18.70737,
   14.75811,
   11.21535};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_MC_fx3001,h_MC_fy3001,h_MC_felx3001,h_MC_fehx3001,h_MC_fely3001,h_MC_fehy3001);
   grae->SetName("h_MC");
   grae->SetTitle("Histogram of MC_plot__B_TAU_ps");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_MC3001 = new TH1F("Graph_h_MC3001","Histogram of MC_plot__B_TAU_ps",100,0,14.5728);
   Graph_h_MC3001->SetMinimum(0);
   Graph_h_MC3001->SetMaximum(84336.66);
   Graph_h_MC3001->SetDirectory(0);
   Graph_h_MC3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_MC3001->SetLineColor(ci);
   Graph_h_MC3001->GetXaxis()->SetLabelFont(132);
   Graph_h_MC3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_MC3001->GetXaxis()->SetTitleFont(132);
   Graph_h_MC3001->GetYaxis()->SetLabelFont(132);
   Graph_h_MC3001->GetYaxis()->SetTitleFont(132);
   Graph_h_MC3001->GetZaxis()->SetLabelFont(132);
   Graph_h_MC3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_MC3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_MC3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[65] = {
   0,
   0.2208,
   0.2484,
   0.276,
   0.3036,
   0.3312,
   0.3588,
   0.3864,
   0.414,
   0.4416,
   0.4968,
   0.552,
   0.6624,
   0.7728,
   0.828,
   0.8832,
   0.9384,
   0.9936,
   1.0488,
   1.104,
   1.1592,
   1.2144,
   1.2696,
   1.3248,
   1.38,
   1.4352,
   1.4904,
   1.5456,
   1.6008,
   1.656,
   1.7112,
   1.7664,
   1.8768,
   1.9872,
   2.0976,
   2.208,
   2.3184,
   2.4288,
   2.6496,
   3.5328,
   3.7536,
   3.9744,
   4.1952,
   4.416,
   4.6368,
   4.8576,
   5.0784,
   5.2992,
   5.52,
   5.7408,
   5.9616,
   6.1824,
   6.4032,
   6.624,
   7.0656,
   7.5072,
   7.9488,
   8.3904,
   8.832,
   9.7152,
   10.5984,
   11.4816,
   12.3648,
   13.248,
   13.248};
   Double_t val_fy1[65] = {
   0,
   0.005745329,
   32.1281,
   247.9112,
   757.5365,
   1594.321,
   2751.013,
   4201.217,
   5910.461,
   7841.927,
   12228.74,
   17100.55,
   27484.18,
   37779.39,
   42662.45,
   47293.57,
   51637.42,
   55671.39,
   59382.71,
   62766.27,
   65822.8,
   68557.52,
   70978.94,
   73098.02,
   74927.47,
   76481.17,
   77773.74,
   78820.22,
   79635.75,
   80235.4,
   80634,
   80846.01,
   80765.79,
   80100.34,
   78945.87,
   77388.81,
   75505.91,
   73364.75,
   68535.56,
   47384.69,
   42503.97,
   37951.15,
   33752.73,
   29916.67,
   26438.08,
   23303.37,
   20493.41,
   17985.82,
   15756.66,
   13781.59,
   12036.73,
   10499.14,
   9147.245,
   7960.973,
   6013.127,
   4527.314,
   3399.48,
   2546.816,
   1904.333,
   1059.689,
   586.7629,
   323.6839,
   178.0471,
   97.72055,
   97.72055};
   TGraph *graph = new TGraph(65,val_fx1,val_fy1);
   graph->SetName("Acceptance_Norm[B_TAU_ps]_Range[fit_nll_Acceptance_MC]_NormRange[fit_nll_Acceptance_MC]");
   graph->SetTitle("Projection of Acceptance");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   
   TH1F *Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1 = new TH1F("Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1","Projection of Acceptance",100,0,14.5728);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetMinimum(0);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetMaximum(88930.62);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetDirectory(0);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetLineColor(ci);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetXaxis()->SetLabelFont(42);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetXaxis()->SetTitleOffset(1);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetXaxis()->SetTitleFont(42);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetYaxis()->SetLabelFont(42);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetYaxis()->SetTitleFont(42);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetZaxis()->SetLabelFont(42);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetZaxis()->SetTitleOffset(1);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1);
   
   graph->Draw("l");
   
   TH1D *frame_c116ca0__2 = new TH1D("frame_c116ca0__2","",15,0,13.248);
   frame_c116ca0__2->SetBinContent(1,84888.32);
   frame_c116ca0__2->SetMaximum(84888.32);
   frame_c116ca0__2->SetEntries(2);
   frame_c116ca0__2->SetDirectory(0);
   frame_c116ca0__2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_c116ca0__2->SetLineColor(ci);
   frame_c116ca0__2->GetXaxis()->SetTitle("Decay time [ps]");
   frame_c116ca0__2->GetXaxis()->SetLabelFont(132);
   frame_c116ca0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_c116ca0__2->GetXaxis()->SetTitleFont(132);
   frame_c116ca0__2->GetYaxis()->SetTitle("arbitrary units");
   frame_c116ca0__2->GetYaxis()->SetLabelFont(132);
   frame_c116ca0__2->GetYaxis()->SetTitleFont(132);
   frame_c116ca0__2->GetZaxis()->SetLabelFont(132);
   frame_c116ca0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_c116ca0__2->GetZaxis()->SetTitleFont(132);
   frame_c116ca0__2->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.4063921,0.8066462,0.7565485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   
   pt = new TPaveText(0.4063921,0.6970491,0.7065485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.55 #leq BDT #leq 1.00");
   pt->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig26_bottom.pdf");
   c1->SaveAs("Fig26_bottom.png");
   c1->SaveAs("Fig26_bottom.eps");
}


==> figs/Fig26_top.C <==
void Fig26_top()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Feb 26 10:41:29 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   c1->Range(-1.656,-7997.674,14.904,71979.06);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   c1->SetLeftMargin(0.20);
   c1->SetBottomMargin(0.19);
   
   TH1D *frame_bb43130__1 = new TH1D("frame_bb43130__1","",15,0,13.248);
   frame_bb43130__1->SetBinContent(1,63032.66);
   frame_bb43130__1->SetMaximum(63032.66);
   frame_bb43130__1->SetEntries(2);
   frame_bb43130__1->SetDirectory(0);
   frame_bb43130__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_bb43130__1->SetLineColor(ci);
   frame_bb43130__1->GetXaxis()->SetTitle("Decay time [ps]");
   frame_bb43130__1->GetXaxis()->SetLabelFont(132);
   frame_bb43130__1->GetXaxis()->SetTitleOffset(0.95);
   frame_bb43130__1->GetXaxis()->SetTitleFont(132);
   frame_bb43130__1->GetYaxis()->SetTitle("arbitrary units");
   frame_bb43130__1->GetYaxis()->SetLabelFont(132);
   frame_bb43130__1->GetYaxis()->SetTitleFont(132);
   frame_bb43130__1->GetYaxis()->SetTitleOffset(1.2);
   frame_bb43130__1->GetZaxis()->SetLabelFont(132);
   frame_bb43130__1->GetZaxis()->SetTitleOffset(1.2);
   frame_bb43130__1->GetZaxis()->SetTitleFont(132);
   frame_bb43130__1->Draw("FUNC");
   
   Double_t h_MC_fx3001[15] = {
   0.4416,
   1.3248,
   2.208,
   3.0912,
   3.9744,
   4.8576,
   5.7408,
   6.624,
   7.5072,
   8.3904,
   9.2736,
   10.1568,
   11.04,
   11.9232,
   12.8064};
   Double_t h_MC_fy3001[15] = {
  23635.04,
   54944.21,
   33391.9,
   16530.68,
   8147.37,
   3981.903,
   2037.79,
   1108.025,
   569.6306,
   340.632,
   172.1836,
   95.14031,
   52.84143,
   27.85082,
   13.312};
   Double_t h_MC_felx3001[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_MC_fely3001[15] = {
   129.1235,
   200.2457,
   152.4723,
   104.6214,
   73.87167,
   50.43708,
   36.33802,
   26.53388,
   18.43996,
   14.93407,
   10.65997,
   7.935313,
   5.807328,
   3.869644,
   2.655843};
   Double_t h_MC_fehx3001[15] = {
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416,
   0.4416};
   Double_t h_MC_fehy3001[15] = {
   129.1235,
   200.2457,
   152.4723,
   104.6214,
   73.87167,
   50.43708,
   36.33802,
   26.53388,
   18.43996,
   14.93407,
   10.65997,
   7.935313,
   5.807328,
   3.869644,
   2.655843};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_MC_fx3001,h_MC_fy3001,h_MC_felx3001,h_MC_fehx3001,h_MC_fely3001,h_MC_fehy3001);
   grae->SetName("h_MC");
   grae->SetTitle("Histogram of MC_plot__B_TAU_ps");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_MC3001 = new TH1F("Graph_h_MC3001","Histogram of MC_plot__B_TAU_ps",100,0,14.5728);
   Graph_h_MC3001->SetMinimum(0);
   Graph_h_MC3001->SetMaximum(60657.84);
   Graph_h_MC3001->SetDirectory(0);
   Graph_h_MC3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_MC3001->SetLineColor(ci);
   Graph_h_MC3001->GetXaxis()->SetLabelFont(132);
   Graph_h_MC3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_MC3001->GetXaxis()->SetTitleFont(132);
   Graph_h_MC3001->GetYaxis()->SetLabelFont(132);
   Graph_h_MC3001->GetYaxis()->SetTitleFont(132);
   Graph_h_MC3001->GetZaxis()->SetLabelFont(132);
   Graph_h_MC3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_MC3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_MC3001);
   
   grae->Draw("p");
   
   Double_t val_fx1[65] = {
   0.26,
   0.2870583,
   0.3141167,
   0.341175,
   0.3682333,
   0.3952917,
   0.42235,
   0.4494083,
   0.4764667,
   0.5305833,
   0.5847,
   0.6117583,
   0.6388167,
   0.665875,
   0.6929333,
   0.7199917,
   0.74705,
   0.7741083,
   0.8011667,
   0.828225,
   0.8552833,
   0.8823417,
   0.9094,
   0.9635167,
   1.017633,
   1.07175,
   1.125867,
   1.179983,
   1.2341,
   1.342333,
   1.450567,
   1.5588,
   1.775267,
   1.991733,
   2.2082,
   2.316433,
   2.424667,
   2.5329,
   2.641133,
   2.749367,
   2.8576,
   2.965833,
   3.074067,
   3.1823,
   3.290533,
   3.507,
   3.723467,
   3.939933,
   4.1564,
   4.372867,
   4.589333,
   4.8058,
   5.022267,
   5.4552,
   5.888133,
   6.321067,
   7.186933,
   8.0528,
   8.918667,
   9.784533,
   10.6504,
   11.51627,
   12.38213,
   13.248,
   13.248};
   Double_t val_fy1[65] = {
   36.12848,
   1680.135,
   3686.563,
   6048.055,
   8750.301,
   11770.91,
   15078.14,
   18629.76,
   22372.28,
   30161.47,
   37828.49,
   41409.91,
   44724.74,
   47716.7,
   50348.86,
   52605.32,
   54490.15,
   56024.14,
   57239.97,
   58177.11,
   58877.05,
   59379.57,
   59720.28,
   60031.1,
   59984.03,
   59680.71,
   59176.99,
   58505.3,
   57687.85,
   55686.31,
   53299.15,
   50636.6,
   44854.4,
   38940.82,
   33296.28,
   30653.63,
   28155.48,
   25811.88,
   23627.48,
   21602.63,
   19734.36,
   18017.22,
   16444.03,
   15006.47,
   13695.53,
   11416.52,
   9534.33,
   7982.034,
   6701.17,
   5642.337,
   4764.686,
   4034.879,
   3425.913,
   2487.529,
   1820.856,
   1341.494,
   738.298,
   411.0768,
   230.32,
   129.4611,
   72.8858,
   41.06604,
   23.14629,
   13.04828,
   13.04828};
   TGraph *graph = new TGraph(65,val_fx1,val_fy1);
   graph->SetName("Acceptance_Norm[B_TAU_ps]_Range[fit_nll_Acceptance_MC]_NormRange[fit_nll_Acceptance_MC]");
   graph->SetTitle("Projection of Acceptance");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   
   TH1F *Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1 = new TH1F("Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1","Projection of Acceptance",100,0,14.5468);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetMinimum(0);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetMaximum(66032.91);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetDirectory(0);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->SetLineColor(ci);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetXaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetXaxis()->SetTitleFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetYaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetYaxis()->SetTitleFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetZaxis()->SetLabelFont(132);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Acceptance_NormoBB_TAU_pscB_RangeoBfit_nll_Acceptance_MCcB_NormRangeoBfit_nll_Acceptance_MCcB1);
   
   graph->Draw("l");
   
   TH1D *frame_bb43130__2 = new TH1D("frame_bb43130__2","",15,0,13.248);
   frame_bb43130__2->SetBinContent(1,63032.66);
   frame_bb43130__2->SetMaximum(63032.66);
   frame_bb43130__2->SetEntries(2);
   frame_bb43130__2->SetDirectory(0);
   frame_bb43130__2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   frame_bb43130__2->SetLineColor(ci);
   frame_bb43130__2->GetXaxis()->SetTitle("Decay time [ps]");
   frame_bb43130__2->GetXaxis()->SetLabelFont(132);
   frame_bb43130__2->GetXaxis()->SetTitleOffset(0.95);
   frame_bb43130__2->GetXaxis()->SetTitleFont(132);
   frame_bb43130__2->GetYaxis()->SetTitle("Arbitrary units");
   frame_bb43130__2->GetYaxis()->SetLabelFont(132);
   frame_bb43130__2->GetYaxis()->SetTitleFont(132);
   frame_bb43130__2->GetZaxis()->SetLabelFont(132);
   frame_bb43130__2->GetZaxis()->SetTitleOffset(1.2);
   frame_bb43130__2->GetZaxis()->SetTitleFont(132);
   frame_bb43130__2->Draw("AXISSAME");

   TPaveText *pt = new TPaveText(0.4063921,0.8066462,0.7565485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb simulation");
   pt->Draw();
   
   pt = new TPaveText(0.4063921,0.6970491,0.7065485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("0.35 #leq BDT < 0.55");
   pt->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig26_top.pdf");
   c1->SaveAs("Fig26_top.png");
   c1->SaveAs("Fig26_top.eps");
}


==> figs/Fig27.C <==
void Fig27()
{
//=========Macro generated from canvas: c1/
//=========  (Tue Apr  6 09:39:02 2021) by ROOT version 6.22/00

   gROOT->ProcessLine(".x lhcbStyle.C");

   TCanvas *c1 = new TCanvas("c1", "",0,0,700,500);
   c1->Range(1.05,-0.9049456,3.55,8.144509);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_1b76a200__1 = new TH1D("frame_1b76a200__1","",100,1.3,3.3);
   frame_1b76a200__1->SetBinContent(1,7.239564);
   frame_1b76a200__1->SetMaximum(7.239564);
   frame_1b76a200__1->SetEntries(1);
   frame_1b76a200__1->SetDirectory(0);
   frame_1b76a200__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_1b76a200__1->SetLineColor(ci);
   frame_1b76a200__1->GetXaxis()->SetTitle("#font[12]{#tau}(#font[12]{#font[12]{B^{0}_{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}}) [ps]");
   frame_1b76a200__1->GetXaxis()->SetLabelFont(132);
   frame_1b76a200__1->GetXaxis()->SetTitleOffset(0.95);
   frame_1b76a200__1->GetXaxis()->SetTitleFont(132);
   frame_1b76a200__1->GetYaxis()->SetTitle("Profile of #minus ln( #font[12]{L}/#font[12]{L}_{max} )");
   frame_1b76a200__1->GetYaxis()->SetLabelFont(132);
   frame_1b76a200__1->GetYaxis()->SetTitleFont(132);
   frame_1b76a200__1->GetZaxis()->SetLabelFont(132);
   frame_1b76a200__1->GetZaxis()->SetTitleOffset(1.2);
   frame_1b76a200__1->GetZaxis()->SetTitleFont(132);
   frame_1b76a200__1->Draw("FUNC");
   
   Double_t fx1[106] = {
   1.28,
   1.28,
   1.3,
   1.32,
   1.34,
   1.36,
   1.38,
   1.4,
   1.42,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74,
   1.76,
   1.78,
   1.8,
   1.82,
   1.84,
   1.86,
   1.88,
   1.9,
   1.92,
   1.94,
   1.96,
   1.98,
   2,
   2.02,
   2.04,
   2.06,
   2.08,
   2.1,
   2.12,
   2.14,
   2.16,
   2.18,
   2.2,
   2.22,
   2.24,
   2.26,
   2.28,
   2.3,
   2.32,
   2.34,
   2.36,
   2.38,
   2.4,
   2.42,
   2.44,
   2.46,
   2.48,
   2.5,
   2.52,
   2.54,
   2.56,
   2.58,
   2.6,
   2.62,
   2.64,
   2.66,
   2.68,
   2.7,
   2.72,
   2.74,
   2.76,
   2.78,
   2.8,
   2.82,
   2.84,
   2.86,
   2.88,
   2.9,
   2.92,
   2.94,
   2.96,
   2.98,
   3,
   3.02,
   3.04,
   3.06,
   3.08,
   3.1,
   3.12,
   3.14,
   3.16,
   3.18,
   3.2,
   3.22,
   3.24,
   3.26,
   3.28,
   3.3,
   3.3,
   3.32,
   3.32};
   Double_t fy1[106] = {
   0,
   6.894823,
   6.894823,
   6.40263,
   5.938715,
   5.501573,
   5.089798,
   4.702069,
   4.337146,
   3.993869,
   3.671143,
   3.36794,
   3.083295,
   2.816294,
   2.566081,
   2.331844,
   2.112819,
   1.908283,
   1.717554,
   1.539986,
   1.374968,
   1.221922,
   1.080299,
   0.9495792,
   0.8292698,
   0.7189028,
   0.6180338,
   0.5262406,
   0.443122,
   0.3682962,
   0.3014002,
   0.2420883,
   0.1900312,
   0.1449152,
   0.1064415,
   0.07432489,
   0.04829338,
   0.02808744,
   0.01345925,
   0.004172147,
   0,
   0.0007266926,
   0.006145594,
   0.01605908,
   0.03027808,
   0.04862165,
   0.07091655,
   0.0969969,
   0.1267038,
   0.159885,
   0.1963946,
   0.2360926,
   0.278845,
   0.324523,
   0.3730032,
   0.4241671,
   0.477901,
   0.5340956,
   0.5926462,
   0.6534521,
   0.7164164,
   0.7814462,
   0.8484522,
   0.9173485,
   0.9880525,
   1.060485,
   1.134569,
   1.210232,
   1.287402,
   1.366012,
   1.445997,
   1.527293,
   1.609839,
   1.693578,
   1.778453,
   1.86441,
   1.951397,
   2.039364,
   2.128261,
   2.218044,
   2.308666,
   2.400085,
   2.492258,
   2.585147,
   2.678711,
   2.772913,
   2.867719,
   2.963092,
   3.058999,
   3.155409,
   3.25229,
   3.349612,
   3.447347,
   3.545466,
   3.643942,
   3.74275,
   3.841865,
   3.941262,
   4.040919,
   4.140812,
   4.240921,
   4.341224,
   4.441701,
   4.441701,
   0,
   4.441701};
   TGraph *graph = new TGraph(106,fx1,fy1);
   graph->SetName("nll_simPDF1_combData_with_constr_Norm[Bs2mumu_lifetime]");
   graph->SetTitle("Projection of nllWithCons");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#000099");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   
   TH1F *Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1 = new TH1F("Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1","Projection of nllWithCons",106,1.076,3.524);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->SetMinimum(0);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->SetMaximum(7.584305);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->SetDirectory(0);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->SetLineColor(ci);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetXaxis()->SetLabelFont(132);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetXaxis()->SetTitleFont(132);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetYaxis()->SetLabelFont(132);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetYaxis()->SetTitleFont(132);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetZaxis()->SetLabelFont(132);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_nll_simPDF1_combData_with_constr_NormoBBs2mumu_lifetimecB1);
   
   graph->Draw("l");
   
   Double_t fx2[106] = {
   1.28,
   1.28,
   1.3,
   1.32,
   1.34,
   1.36,
   1.38,
   1.4,
   1.42,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74,
   1.76,
   1.78,
   1.8,
   1.82,
   1.84,
   1.86,
   1.88,
   1.9,
   1.92,
   1.94,
   1.96,
   1.98,
   2,
   2.02,
   2.04,
   2.06,
   2.08,
   2.1,
   2.12,
   2.14,
   2.16,
   2.18,
   2.2,
   2.22,
   2.24,
   2.26,
   2.28,
   2.3,
   2.32,
   2.34,
   2.36,
   2.38,
   2.4,
   2.42,
   2.44,
   2.46,
   2.48,
   2.5,
   2.52,
   2.54,
   2.56,
   2.58,
   2.6,
   2.62,
   2.64,
   2.66,
   2.68,
   2.7,
   2.72,
   2.74,
   2.76,
   2.78,
   2.8,
   2.82,
   2.84,
   2.86,
   2.88,
   2.9,
   2.92,
   2.94,
   2.96,
   2.98,
   3,
   3.02,
   3.04,
   3.06,
   3.08,
   3.1,
   3.12,
   3.14,
   3.16,
   3.18,
   3.2,
   3.22,
   3.24,
   3.26,
   3.28,
   3.3,
   3.3,
   3.32,
   3.32};
   Double_t fy2[106] = {
   0,
   6.889502,
   6.889502,
   6.39772,
   5.934191,
   5.497413,
   5.085979,
   4.69857,
   4.333948,
   3.990953,
   3.668492,
   3.365538,
   3.081124,
   2.814342,
   2.564331,
   2.330284,
   2.111436,
   1.907065,
   1.71649,
   1.539064,
   1.374179,
   1.221255,
   1.079744,
   0.9491283,
   0.8289142,
   0.7186344,
   0.617845,
   0.526124,
   0.4430705,
   0.3683033,
   0.3014595,
   0.2421937,
   0.190177,
   0.145096,
   0.106652,
   0.07456007,
   0.04854854,
   0.02835806,
   0.01374102,
   0.004460957,
   0.0002919421,
   0.001018038,
   0.006432789,
   0.01633874,
   0.03054698,
   0.0488767,
   0.07115484,
   0.09721564,
   0.1269003,
   0.1600568,
   0.1965392,
   0.2362078,
   0.2789285,
   0.3245728,
   0.3730173,
   0.4241437,
   0.4778382,
   0.5339918,
   0.5924998,
   0.6532614,
   0.7161801,
   0.7811629,
   0.8481206,
   0.9169673,
   0.9876205,
   1.060001,
   1.134032,
   1.209641,
   1.286757,
   1.365311,
   1.445239,
   1.526478,
   1.608966,
   1.692646,
   1.777462,
   1.863359,
   1.950285,
   2.03819,
   2.127026,
   2.216747,
   2.307306,
   2.398662,
   2.490772,
   2.583597,
   2.677097,
   2.771235,
   2.865976,
   2.961285,
   3.057127,
   3.153472,
   3.250288,
   3.347544,
   3.445213,
   3.543266,
   3.641677,
   3.740419,
   3.839468,
   3.938799,
   4.03839,
   4.138217,
   4.23826,
   4.338497,
   4.438909,
   4.438909,
   0,
   4.438909};
   graph = new TGraph(106,fx2,fy2);
   graph->SetName("nll_simPDF1_combData_with_constr_Profile[Bs2mumu_lifetime]_Norm[Bs2mumu_lifetime]");
   graph->SetTitle("Projection of Profile of nllWithCons");
   graph->SetFillStyle(1001);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   
   TH1F *Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2 = new TH1F("Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2","Projection of Profile of nllWithCons",106,1.076,3.524);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->SetMinimum(0);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->SetMaximum(7.764572);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->SetDirectory(0);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->SetStats(0);

   ci = TColor::GetColor("#0066ff");
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->SetLineColor(ci);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetXaxis()->SetLabelFont(132);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetXaxis()->SetTitleFont(132);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetYaxis()->SetLabelFont(132);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetYaxis()->SetTitleFont(132);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetZaxis()->SetLabelFont(132);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_nll_simPDF1_combData_with_constr_ProfileoBBs2mumu_lifetimecB_NormoBBs2mumu_lifetimecB2);
   
   graph->Draw("l");
   
   TH1D *frame_1b76a200__2 = new TH1D("frame_1b76a200__2","",100,1.3,3.3);
   frame_1b76a200__2->SetBinContent(1,7.239564);
   frame_1b76a200__2->SetMaximum(7.239564);
   frame_1b76a200__2->SetEntries(1);
   frame_1b76a200__2->SetDirectory(0);
   frame_1b76a200__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_1b76a200__2->SetLineColor(ci);
   frame_1b76a200__2->GetXaxis()->SetTitle("#font[12]{#tau}(#font[12]{#font[12]{B^{0}_{s}}#rightarrow #font[12]{#it{#mu}}^{#plus}#it{#mu}^{#font[122]{#minus}}}) [ps]");
   frame_1b76a200__2->GetXaxis()->SetLabelFont(132);
   frame_1b76a200__2->GetXaxis()->SetTitleOffset(0.95);
   frame_1b76a200__2->GetXaxis()->SetTitleFont(132);
   frame_1b76a200__2->GetYaxis()->SetTitle("Profile of #minus ln( #font[12]{L}/#font[12]{L}_{max} )");
   frame_1b76a200__2->GetYaxis()->SetLabelFont(132);
   frame_1b76a200__2->GetYaxis()->SetTitleFont(132);
   frame_1b76a200__2->GetZaxis()->SetLabelFont(132);
   frame_1b76a200__2->GetZaxis()->SetTitleOffset(1.2);
   frame_1b76a200__2->GetZaxis()->SetTitleFont(132);
   frame_1b76a200__2->Draw("AXISSAME");


   TPaveText *pt = new TPaveText(0.4063921,0.8066462,0.6865485, 0.9074233,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();

   pt = new TPaveText(0.4063921,0.7170491,0.6865485,0.8004663,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(10);
   pt->SetTextFont(132);
   AText = pt->AddText("9 fb^{#minus1}");
   pt->Draw();

   TLine *line1 = new TLine(1.620,0.0,1.620,7.239564);
   line1->SetLineColor(kRed);
   line1->SetLineStyle(2);
   line1->Draw();

   TLine *line2 = new TLine(1.423,0.0,1.423,7.239564);
   line2->SetLineColor(kRed);
   line2->SetLineStyle(2);
   line2->Draw();
   
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig27.pdf");
   c1->SaveAs("Fig27.png");
   c1->SaveAs("Fig27.eps");
   
}


==> figs/Fig28.C <==
void Fig28()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Aug  6 00:49:29 2021) by ROOT version 6.24/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-1.432432,-0.1643836,1.27027,6.684932);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLeftMargin(0.16);
   c1->SetBottomMargin(0.17);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2F *hr__1 = new TH2F("hr__1","",1000,-10,10,100,1,6);
   hr__1->SetMinimum(0);
   hr__1->SetMaximum(1);
   hr__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hr__1->SetLineColor(ci);
   hr__1->GetXaxis()->SetTitle("A_{#Delta#Gamma}");
   hr__1->GetXaxis()->SetRange(451,550);
   hr__1->GetXaxis()->SetNdivisions(505);
   hr__1->GetXaxis()->SetAxisColor(0);
   hr__1->GetXaxis()->SetLabelColor(0);
   hr__1->GetXaxis()->SetLabelFont(132);
   hr__1->GetXaxis()->SetLabelSize(0.06);
   hr__1->GetXaxis()->SetTitleSize(0.06);
   hr__1->GetXaxis()->SetTitleOffset(1);
   hr__1->GetXaxis()->SetTitleColor(0);
   hr__1->GetXaxis()->SetTitleFont(132);
   hr__1->GetYaxis()->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #it{#mu}^{#plus}#it{#mu}^{#minus}) [10^{#minus9}]");
   hr__1->GetYaxis()->SetRange(1,100);
   hr__1->GetYaxis()->SetAxisColor(0);
   hr__1->GetYaxis()->SetLabelColor(0);
   hr__1->GetYaxis()->SetLabelFont(132);
   hr__1->GetYaxis()->SetLabelOffset(0.01);
   hr__1->GetYaxis()->SetLabelSize(0.06);
   hr__1->GetYaxis()->SetTitleSize(0.06);
   hr__1->GetYaxis()->SetTitleColor(0);
   hr__1->GetYaxis()->SetTitleFont(132);
   hr__1->GetZaxis()->SetLabelFont(42);
   hr__1->GetZaxis()->SetTitleOffset(1);
   hr__1->GetZaxis()->SetTitleFont(42);
   hr__1->Draw("");
   
   Double_t Graph0_fx1[146] = {
   100,
   0.9925,
   0.9775,
   0.9625,
   0.9475,
   0.9325,
   0.9244226,
   0.9175,
   0.9025,
   0.8875,
   0.8725,
   0.8575,
   0.8425,
   0.8275,
   0.8125,
   0.7975,
   0.7825,
   0.7675,
   0.7525,
   0.7375,
   0.7225,
   0.7075,
   0.6925,
   0.6775,
   0.6625,
   0.6475,
   0.6325,
   0.6175,
   0.6139337,
   0.6025,
   0.5875,
   0.5725,
   0.5575,
   0.5425,
   0.5275,
   0.5125,
   0.4975,
   0.4825,
   0.4675,
   0.4525,
   0.4375,
   0.4225,
   0.4075,
   0.3925,
   0.3775,
   0.3625,
   0.3475,
   0.3431627,
   0.3325,
   0.3175,
   0.3025,
   0.2875,
   0.2725,
   0.2575,
   0.2425,
   0.2275,
   0.2125,
   0.1975,
   0.1825,
   0.1675,
   0.1525,
   0.1375,
   0.1225,
   0.1075,
   0.1042785,
   0.0925,
   0.0775,
   0.0625,
   0.0475,
   0.0325,
   0.0175,
   0.0025,
   -0.0125,
   -0.0275,
   -0.0425,
   -0.0575,
   -0.0725,
   -0.0875,
   -0.1025,
   -0.1085191,
   -0.1175,
   -0.1325,
   -0.1475,
   -0.1625,
   -0.1775,
   -0.1925,
   -0.2075,
   -0.2225,
   -0.2375,
   -0.2525,
   -0.2675,
   -0.2825,
   -0.2975,
   -0.2995709,
   -0.3125,
   -0.3275,
   -0.3425,
   -0.3575,
   -0.3725,
   -0.3875,
   -0.4025,
   -0.4175,
   -0.4325,
   -0.4475,
   -0.4625,
   -0.4723284,
   -0.4775,
   -0.4925,
   -0.5075,
   -0.5225,
   -0.5375,
   -0.5525,
   -0.5675,
   -0.5825,
   -0.5975,
   -0.6125,
   -0.6275,
   -0.6293942,
   -0.6425,
   -0.6575,
   -0.6725,
   -0.6875,
   -0.7025,
   -0.7175,
   -0.7325,
   -0.7475,
   -0.7625,
   -0.7729816,
   -0.7775,
   -0.7925,
   -0.8075,
   -0.8225,
   -0.8375,
   -0.8525,
   -0.8675,
   -0.8825,
   -0.8975,
   -0.9047802,
   -0.9125,
   -0.9275,
   -0.9425,
   -0.9575,
   -0.9725,
   -0.9875,
   -1.0025,
   -100};
   Double_t Graph0_fy1[146] = {
   6,
   1.256354,
   1.259252,
   1.262211,
   1.265232,
   1.268317,
   1.27,
   1.271067,
   1.27341,
   1.275802,
   1.278247,
   1.280744,
   1.283296,
   1.285903,
   1.288567,
   1.291291,
   1.294073,
   1.296919,
   1.299827,
   1.302801,
   1.30584,
   1.308949,
   1.312128,
   1.315379,
   1.318704,
   1.322106,
   1.325586,
   1.329145,
   1.33,
   1.332051,
   1.334793,
   1.3376,
   1.340473,
   1.343414,
   1.346426,
   1.349509,
   1.352668,
   1.355901,
   1.359214,
   1.362608,
   1.366083,
   1.369645,
   1.373294,
   1.377034,
   1.380867,
   1.384795,
   1.388822,
   1.39,
   1.392192,
   1.395336,
   1.398561,
   1.401869,
   1.405261,
   1.408742,
   1.412313,
   1.415978,
   1.419739,
   1.423599,
   1.427561,
   1.431628,
   1.435804,
   1.440093,
   1.444496,
   1.449019,
   1.45,
   1.452747,
   1.456326,
   1.460003,
   1.463782,
   1.467667,
   1.471659,
   1.475764,
   1.479985,
   1.484325,
   1.488789,
   1.493381,
   1.498104,
   1.502964,
   1.507963,
   1.51,
   1.512353,
   1.51636,
   1.520486,
   1.524734,
   1.529108,
   1.533614,
   1.538255,
   1.543036,
   1.547963,
   1.553039,
   1.558271,
   1.563665,
   1.569225,
   1.57,
   1.573784,
   1.578298,
   1.582953,
   1.587755,
   1.59271,
   1.597823,
   1.603101,
   1.608548,
   1.614172,
   1.619981,
   1.625978,
   1.63,
   1.631673,
   1.636601,
   1.641692,
   1.646954,
   1.652393,
   1.658016,
   1.66383,
   1.669843,
   1.676062,
   1.682495,
   1.689151,
   1.69,
   1.69469,
   1.700226,
   1.705958,
   1.711893,
   1.718038,
   1.724405,
   1.731,
   1.737834,
   1.744917,
   1.75,
   1.751768,
   1.757728,
   1.763909,
   1.770319,
   1.776968,
   1.783868,
   1.791028,
   1.798459,
   1.806174,
   1.81,
   1.813305,
   1.819875,
   1.8267,
   1.83379,
   1.841159,
   1.848818,
   1.856781,
   6};
   TGraph *graph = new TGraph(146,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",146,-120,120);
   Graph_Graph01->SetMinimum(0.7819892);
   Graph_Graph01->SetMaximum(6.474365);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("f");
   
   Double_t Graph0_fx2[146] = {
   100,
   0.9925,
   0.9775,
   0.9625,
   0.9475,
   0.9325,
   0.9244226,
   0.9175,
   0.9025,
   0.8875,
   0.8725,
   0.8575,
   0.8425,
   0.8275,
   0.8125,
   0.7975,
   0.7825,
   0.7675,
   0.7525,
   0.7375,
   0.7225,
   0.7075,
   0.6925,
   0.6775,
   0.6625,
   0.6475,
   0.6325,
   0.6175,
   0.6139337,
   0.6025,
   0.5875,
   0.5725,
   0.5575,
   0.5425,
   0.5275,
   0.5125,
   0.4975,
   0.4825,
   0.4675,
   0.4525,
   0.4375,
   0.4225,
   0.4075,
   0.3925,
   0.3775,
   0.3625,
   0.3475,
   0.3431627,
   0.3325,
   0.3175,
   0.3025,
   0.2875,
   0.2725,
   0.2575,
   0.2425,
   0.2275,
   0.2125,
   0.1975,
   0.1825,
   0.1675,
   0.1525,
   0.1375,
   0.1225,
   0.1075,
   0.1042785,
   0.0925,
   0.0775,
   0.0625,
   0.0475,
   0.0325,
   0.0175,
   0.0025,
   -0.0125,
   -0.0275,
   -0.0425,
   -0.0575,
   -0.0725,
   -0.0875,
   -0.1025,
   -0.1085191,
   -0.1175,
   -0.1325,
   -0.1475,
   -0.1625,
   -0.1775,
   -0.1925,
   -0.2075,
   -0.2225,
   -0.2375,
   -0.2525,
   -0.2675,
   -0.2825,
   -0.2975,
   -0.2995709,
   -0.3125,
   -0.3275,
   -0.3425,
   -0.3575,
   -0.3725,
   -0.3875,
   -0.4025,
   -0.4175,
   -0.4325,
   -0.4475,
   -0.4625,
   -0.4723284,
   -0.4775,
   -0.4925,
   -0.5075,
   -0.5225,
   -0.5375,
   -0.5525,
   -0.5675,
   -0.5825,
   -0.5975,
   -0.6125,
   -0.6275,
   -0.6293942,
   -0.6425,
   -0.6575,
   -0.6725,
   -0.6875,
   -0.7025,
   -0.7175,
   -0.7325,
   -0.7475,
   -0.7625,
   -0.7729816,
   -0.7775,
   -0.7925,
   -0.8075,
   -0.8225,
   -0.8375,
   -0.8525,
   -0.8675,
   -0.8825,
   -0.8975,
   -0.9047802,
   -0.9125,
   -0.9275,
   -0.9425,
   -0.9575,
   -0.9725,
   -0.9875,
   -1.0025,
   -100};
   Double_t Graph0_fy2[146] = {
   6,
   1.256354,
   1.259252,
   1.262211,
   1.265232,
   1.268317,
   1.27,
   1.271067,
   1.27341,
   1.275802,
   1.278247,
   1.280744,
   1.283296,
   1.285903,
   1.288567,
   1.291291,
   1.294073,
   1.296919,
   1.299827,
   1.302801,
   1.30584,
   1.308949,
   1.312128,
   1.315379,
   1.318704,
   1.322106,
   1.325586,
   1.329145,
   1.33,
   1.332051,
   1.334793,
   1.3376,
   1.340473,
   1.343414,
   1.346426,
   1.349509,
   1.352668,
   1.355901,
   1.359214,
   1.362608,
   1.366083,
   1.369645,
   1.373294,
   1.377034,
   1.380867,
   1.384795,
   1.388822,
   1.39,
   1.392192,
   1.395336,
   1.398561,
   1.401869,
   1.405261,
   1.408742,
   1.412313,
   1.415978,
   1.419739,
   1.423599,
   1.427561,
   1.431628,
   1.435804,
   1.440093,
   1.444496,
   1.449019,
   1.45,
   1.452747,
   1.456326,
   1.460003,
   1.463782,
   1.467667,
   1.471659,
   1.475764,
   1.479985,
   1.484325,
   1.488789,
   1.493381,
   1.498104,
   1.502964,
   1.507963,
   1.51,
   1.512353,
   1.51636,
   1.520486,
   1.524734,
   1.529108,
   1.533614,
   1.538255,
   1.543036,
   1.547963,
   1.553039,
   1.558271,
   1.563665,
   1.569225,
   1.57,
   1.573784,
   1.578298,
   1.582953,
   1.587755,
   1.59271,
   1.597823,
   1.603101,
   1.608548,
   1.614172,
   1.619981,
   1.625978,
   1.63,
   1.631673,
   1.636601,
   1.641692,
   1.646954,
   1.652393,
   1.658016,
   1.66383,
   1.669843,
   1.676062,
   1.682495,
   1.689151,
   1.69,
   1.69469,
   1.700226,
   1.705958,
   1.711893,
   1.718038,
   1.724405,
   1.731,
   1.737834,
   1.744917,
   1.75,
   1.751768,
   1.757728,
   1.763909,
   1.770319,
   1.776968,
   1.783868,
   1.791028,
   1.798459,
   1.806174,
   1.81,
   1.813305,
   1.819875,
   1.8267,
   1.83379,
   1.841159,
   1.848818,
   1.856781,
   6};
   graph = new TGraph(146,Graph0_fx2,Graph0_fy2);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_Graph012 = new TH1F("Graph_Graph_Graph012","Graph",146,-120,120);
   Graph_Graph_Graph012->SetMinimum(0.7819892);
   Graph_Graph_Graph012->SetMaximum(6.474365);
   Graph_Graph_Graph012->SetDirectory(0);
   Graph_Graph_Graph012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph012->SetLineColor(ci);
   Graph_Graph_Graph012->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph012->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph012->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph012->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph012->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph012->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph012->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph012->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph012);
   
   graph->Draw("l");
   
   Double_t Graph1_fx3[139] = {
   -100,
   -1.0025,
   -0.9875,
   -0.9725,
   -0.9575,
   -0.9425,
   -0.9275,
   -0.9125,
   -0.8975,
   -0.8825,
   -0.8675,
   -0.8525,
   -0.8375,
   -0.8225,
   -0.8075,
   -0.7925,
   -0.7775,
   -0.7625,
   -0.7475,
   -0.7325,
   -0.7175,
   -0.7025,
   -0.6875,
   -0.6725,
   -0.6575,
   -0.6425,
   -0.6275,
   -0.6125,
   -0.5975,
   -0.5825,
   -0.5675,
   -0.5525,
   -0.5375,
   -0.5225,
   -0.5075,
   -0.4925,
   -0.4775,
   -0.4625,
   -0.4475,
   -0.4325,
   -0.4175,
   -0.4025,
   -0.3875,
   -0.3725,
   -0.3575,
   -0.3425,
   -0.3275,
   -0.318404,
   -0.3125,
   -0.2975,
   -0.2825,
   -0.2675,
   -0.2525,
   -0.2375,
   -0.2225,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2334983,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6775,
   0.6925,
   0.7075,
   0.7225,
   0.7328041,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph1_fy3[139] = {
   6,
   4.680775,
   4.68029,
   4.679775,
   4.67923,
   4.678656,
   4.678053,
   4.677421,
   4.676762,
   4.676074,
   4.675359,
   4.674616,
   4.673845,
   4.673048,
   4.672224,
   4.671373,
   4.670495,
   4.66959,
   4.668658,
   4.6677,
   4.666715,
   4.665703,
   4.664664,
   4.663599,
   4.662506,
   4.661386,
   4.660238,
   4.659063,
   4.657861,
   4.65663,
   4.655371,
   4.654083,
   4.652767,
   4.651421,
   4.650046,
   4.648641,
   4.647206,
   4.64574,
   4.644243,
   4.642714,
   4.641154,
   4.639561,
   4.637935,
   4.636275,
   4.634581,
   4.632852,
   4.631088,
   4.63,
   4.629529,
   4.628319,
   4.62709,
   4.625841,
   4.624573,
   4.623285,
   4.621977,
   4.620648,
   4.619298,
   4.617926,
   4.616533,
   4.615118,
   4.613679,
   4.612218,
   4.610733,
   4.609223,
   4.607689,
   4.60613,
   4.604545,
   4.602934,
   4.601295,
   4.59963,
   4.597936,
   4.596213,
   4.594461,
   4.592679,
   4.590866,
   4.589022,
   4.587145,
   4.585235,
   4.583292,
   4.581314,
   4.5793,
   4.57725,
   4.575163,
   4.573039,
   4.570875,
   4.57,
   4.569167,
   4.567764,
   4.566341,
   4.564899,
   4.563436,
   4.561952,
   4.560446,
   4.558918,
   4.557367,
   4.555793,
   4.554195,
   4.552572,
   4.550925,
   4.549251,
   4.547552,
   4.545825,
   4.544071,
   4.542288,
   4.540476,
   4.538634,
   4.536762,
   4.534859,
   4.532922,
   4.530954,
   4.528951,
   4.526914,
   4.524841,
   4.522732,
   4.520585,
   4.518401,
   4.516176,
   4.513912,
   4.511605,
   4.51,
   4.509552,
   4.508114,
   4.506655,
   4.505176,
   4.503675,
   4.502153,
   4.500608,
   4.49904,
   4.497449,
   4.495833,
   4.494193,
   4.492527,
   4.490836,
   4.489117,
   4.487371,
   4.485597,
   4.483794,
   4.481962,
   6};
   graph = new TGraph(139,Graph1_fx3,Graph1_fy3);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",139,-120,120);
   Graph_Graph13->SetMinimum(4.330158);
   Graph_Graph13->SetMaximum(6.151804);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph13->SetLineColor(ci);
   Graph_Graph13->GetXaxis()->SetLabelFont(42);
   Graph_Graph13->GetXaxis()->SetTitleOffset(1);
   Graph_Graph13->GetXaxis()->SetTitleFont(42);
   Graph_Graph13->GetYaxis()->SetLabelFont(42);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(42);
   Graph_Graph13->GetZaxis()->SetTitleOffset(1);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph13);
   
   graph->Draw("f");
   
   Double_t Graph1_fx4[139] = {
   -100,
   -1.0025,
   -0.9875,
   -0.9725,
   -0.9575,
   -0.9425,
   -0.9275,
   -0.9125,
   -0.8975,
   -0.8825,
   -0.8675,
   -0.8525,
   -0.8375,
   -0.8225,
   -0.8075,
   -0.7925,
   -0.7775,
   -0.7625,
   -0.7475,
   -0.7325,
   -0.7175,
   -0.7025,
   -0.6875,
   -0.6725,
   -0.6575,
   -0.6425,
   -0.6275,
   -0.6125,
   -0.5975,
   -0.5825,
   -0.5675,
   -0.5525,
   -0.5375,
   -0.5225,
   -0.5075,
   -0.4925,
   -0.4775,
   -0.4625,
   -0.4475,
   -0.4325,
   -0.4175,
   -0.4025,
   -0.3875,
   -0.3725,
   -0.3575,
   -0.3425,
   -0.3275,
   -0.318404,
   -0.3125,
   -0.2975,
   -0.2825,
   -0.2675,
   -0.2525,
   -0.2375,
   -0.2225,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2334983,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6775,
   0.6925,
   0.7075,
   0.7225,
   0.7328041,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph1_fy4[139] = {
   6,
   4.680775,
   4.68029,
   4.679775,
   4.67923,
   4.678656,
   4.678053,
   4.677421,
   4.676762,
   4.676074,
   4.675359,
   4.674616,
   4.673845,
   4.673048,
   4.672224,
   4.671373,
   4.670495,
   4.66959,
   4.668658,
   4.6677,
   4.666715,
   4.665703,
   4.664664,
   4.663599,
   4.662506,
   4.661386,
   4.660238,
   4.659063,
   4.657861,
   4.65663,
   4.655371,
   4.654083,
   4.652767,
   4.651421,
   4.650046,
   4.648641,
   4.647206,
   4.64574,
   4.644243,
   4.642714,
   4.641154,
   4.639561,
   4.637935,
   4.636275,
   4.634581,
   4.632852,
   4.631088,
   4.63,
   4.629529,
   4.628319,
   4.62709,
   4.625841,
   4.624573,
   4.623285,
   4.621977,
   4.620648,
   4.619298,
   4.617926,
   4.616533,
   4.615118,
   4.613679,
   4.612218,
   4.610733,
   4.609223,
   4.607689,
   4.60613,
   4.604545,
   4.602934,
   4.601295,
   4.59963,
   4.597936,
   4.596213,
   4.594461,
   4.592679,
   4.590866,
   4.589022,
   4.587145,
   4.585235,
   4.583292,
   4.581314,
   4.5793,
   4.57725,
   4.575163,
   4.573039,
   4.570875,
   4.57,
   4.569167,
   4.567764,
   4.566341,
   4.564899,
   4.563436,
   4.561952,
   4.560446,
   4.558918,
   4.557367,
   4.555793,
   4.554195,
   4.552572,
   4.550925,
   4.549251,
   4.547552,
   4.545825,
   4.544071,
   4.542288,
   4.540476,
   4.538634,
   4.536762,
   4.534859,
   4.532922,
   4.530954,
   4.528951,
   4.526914,
   4.524841,
   4.522732,
   4.520585,
   4.518401,
   4.516176,
   4.513912,
   4.511605,
   4.51,
   4.509552,
   4.508114,
   4.506655,
   4.505176,
   4.503675,
   4.502153,
   4.500608,
   4.49904,
   4.497449,
   4.495833,
   4.494193,
   4.492527,
   4.490836,
   4.489117,
   4.487371,
   4.485597,
   4.483794,
   4.481962,
   6};
   graph = new TGraph(139,Graph1_fx4,Graph1_fy4);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_Graph134 = new TH1F("Graph_Graph_Graph134","Graph",139,-120,120);
   Graph_Graph_Graph134->SetMinimum(4.330158);
   Graph_Graph_Graph134->SetMaximum(6.151804);
   Graph_Graph_Graph134->SetDirectory(0);
   Graph_Graph_Graph134->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph134->SetLineColor(ci);
   Graph_Graph_Graph134->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph134->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph134->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph134->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph134->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph134->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph134->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph134->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph134);
   
   graph->Draw("l");
   
   Double_t Graph2_fx5[150] = {
   100,
   0.9925,
   0.9775,
   0.9625,
   0.9475,
   0.9325,
   0.9175,
   0.9025,
   0.8875,
   0.8725,
   0.8575,
   0.8425,
   0.8275,
   0.8125,
   0.7975,
   0.7825,
   0.7681265,
   0.7675,
   0.7525,
   0.7375,
   0.7225,
   0.7075,
   0.6925,
   0.6775,
   0.6625,
   0.6475,
   0.6325,
   0.6175,
   0.6025,
   0.5875,
   0.5725,
   0.5575,
   0.5495225,
   0.5425,
   0.5275,
   0.5125,
   0.4975,
   0.4825,
   0.4675,
   0.4525,
   0.4375,
   0.4225,
   0.4075,
   0.3925,
   0.3775,
   0.3625,
   0.3531537,
   0.3475,
   0.3325,
   0.3175,
   0.3025,
   0.2875,
   0.2725,
   0.2575,
   0.2425,
   0.2275,
   0.2125,
   0.1975,
   0.1825,
   0.1757432,
   0.1675,
   0.1525,
   0.1375,
   0.1225,
   0.1075,
   0.0925,
   0.0775,
   0.0625,
   0.0475,
   0.0325,
   0.0175,
   0.01471125,
   0.0025,
   -0.0125,
   -0.0275,
   -0.0425,
   -0.0575,
   -0.0725,
   -0.0875,
   -0.1025,
   -0.1175,
   -0.1320459,
   -0.1325,
   -0.1475,
   -0.1625,
   -0.1775,
   -0.1925,
   -0.2075,
   -0.2225,
   -0.2375,
   -0.2525,
   -0.2662651,
   -0.2675,
   -0.2825,
   -0.2975,
   -0.3125,
   -0.3275,
   -0.3425,
   -0.3575,
   -0.3725,
   -0.3875,
   -0.3893377,
   -0.4025,
   -0.4175,
   -0.4325,
   -0.4475,
   -0.4625,
   -0.4775,
   -0.4925,
   -0.5024541,
   -0.5075,
   -0.5225,
   -0.5375,
   -0.5525,
   -0.5675,
   -0.5825,
   -0.5975,
   -0.6065717,
   -0.6125,
   -0.6275,
   -0.6425,
   -0.6575,
   -0.6725,
   -0.6875,
   -0.7024931,
   -0.7025,
   -0.7175,
   -0.7325,
   -0.7475,
   -0.7625,
   -0.7775,
   -0.7910137,
   -0.7925,
   -0.8075,
   -0.8225,
   -0.8375,
   -0.8525,
   -0.8675,
   -0.8726857,
   -0.8825,
   -0.8975,
   -0.9125,
   -0.9275,
   -0.9425,
   -0.9479832,
   -0.9575,
   -0.9725,
   -0.9875,
   -1.0025,
   -100};
   Double_t Graph2_fy5[150] = {
   6,
   1.814295,
   1.817501,
   1.820773,
   1.824114,
   1.827524,
   1.831006,
   1.834561,
   1.838191,
   1.841898,
   1.845684,
   1.849552,
   1.853503,
   1.857539,
   1.861663,
   1.865877,
   1.87,
   1.870147,
   1.873678,
   1.877286,
   1.880974,
   1.884743,
   1.888597,
   1.892537,
   1.896565,
   1.900684,
   1.904896,
   1.909205,
   1.913612,
   1.91812,
   1.922733,
   1.927453,
   1.93,
   1.93185,
   1.935855,
   1.939953,
   1.944148,
   1.948441,
   1.952836,
   1.957336,
   1.961943,
   1.966662,
   1.971494,
   1.976443,
   1.981513,
   1.986708,
   1.99,
   1.991661,
   1.996125,
   2.000698,
   2.005384,
   2.010187,
   2.01511,
   2.020157,
   2.025331,
   2.030637,
   2.036078,
   2.041659,
   2.047384,
   2.05,
   2.052692,
   2.057673,
   2.062782,
   2.068024,
   2.073404,
   2.078925,
   2.084592,
   2.09041,
   2.096383,
   2.102518,
   2.108818,
   2.11,
   2.114416,
   2.119965,
   2.125664,
   2.131518,
   2.137534,
   2.143715,
   2.150068,
   2.156598,
   2.163311,
   2.17,
   2.17018,
   2.176166,
   2.182321,
   2.18865,
   2.195159,
   2.201854,
   2.208742,
   2.21583,
   2.223124,
   2.23,
   2.230538,
   2.237123,
   2.2439,
   2.250876,
   2.258058,
   2.265454,
   2.273071,
   2.280917,
   2.289001,
   2.29,
   2.296312,
   2.3037,
   2.311311,
   2.319155,
   2.32724,
   2.335575,
   2.344169,
   2.35,
   2.352638,
   2.360592,
   2.368792,
   2.377249,
   2.385973,
   2.394974,
   2.404262,
   2.41,
   2.413387,
   2.422091,
   2.431073,
   2.440343,
   2.449914,
   2.459797,
   2.47,
   2.470004,
   2.479385,
   2.489071,
   2.499074,
   2.509408,
   2.520085,
   2.53,
   2.531009,
   2.541276,
   2.551883,
   2.562844,
   2.574174,
   2.585889,
   2.59,
   2.597294,
   2.608704,
   2.620501,
   2.632698,
   2.645315,
   2.65,
   2.657724,
   2.670181,
   2.683063,
   2.696388,
   6};
   graph = new TGraph(150,Graph2_fx5,Graph2_fy5);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph25 = new TH1F("Graph_Graph25","Graph",150,-120,120);
   Graph_Graph25->SetMinimum(1.395724);
   Graph_Graph25->SetMaximum(6.418571);
   Graph_Graph25->SetDirectory(0);
   Graph_Graph25->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph25->SetLineColor(ci);
   Graph_Graph25->GetXaxis()->SetLabelFont(42);
   Graph_Graph25->GetXaxis()->SetTitleOffset(1);
   Graph_Graph25->GetXaxis()->SetTitleFont(42);
   Graph_Graph25->GetYaxis()->SetLabelFont(42);
   Graph_Graph25->GetYaxis()->SetTitleFont(42);
   Graph_Graph25->GetZaxis()->SetLabelFont(42);
   Graph_Graph25->GetZaxis()->SetTitleOffset(1);
   Graph_Graph25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph25);
   
   graph->Draw("f");
   
   Double_t Graph2_fx6[150] = {
   100,
   0.9925,
   0.9775,
   0.9625,
   0.9475,
   0.9325,
   0.9175,
   0.9025,
   0.8875,
   0.8725,
   0.8575,
   0.8425,
   0.8275,
   0.8125,
   0.7975,
   0.7825,
   0.7681265,
   0.7675,
   0.7525,
   0.7375,
   0.7225,
   0.7075,
   0.6925,
   0.6775,
   0.6625,
   0.6475,
   0.6325,
   0.6175,
   0.6025,
   0.5875,
   0.5725,
   0.5575,
   0.5495225,
   0.5425,
   0.5275,
   0.5125,
   0.4975,
   0.4825,
   0.4675,
   0.4525,
   0.4375,
   0.4225,
   0.4075,
   0.3925,
   0.3775,
   0.3625,
   0.3531537,
   0.3475,
   0.3325,
   0.3175,
   0.3025,
   0.2875,
   0.2725,
   0.2575,
   0.2425,
   0.2275,
   0.2125,
   0.1975,
   0.1825,
   0.1757432,
   0.1675,
   0.1525,
   0.1375,
   0.1225,
   0.1075,
   0.0925,
   0.0775,
   0.0625,
   0.0475,
   0.0325,
   0.0175,
   0.01471125,
   0.0025,
   -0.0125,
   -0.0275,
   -0.0425,
   -0.0575,
   -0.0725,
   -0.0875,
   -0.1025,
   -0.1175,
   -0.1320459,
   -0.1325,
   -0.1475,
   -0.1625,
   -0.1775,
   -0.1925,
   -0.2075,
   -0.2225,
   -0.2375,
   -0.2525,
   -0.2662651,
   -0.2675,
   -0.2825,
   -0.2975,
   -0.3125,
   -0.3275,
   -0.3425,
   -0.3575,
   -0.3725,
   -0.3875,
   -0.3893377,
   -0.4025,
   -0.4175,
   -0.4325,
   -0.4475,
   -0.4625,
   -0.4775,
   -0.4925,
   -0.5024541,
   -0.5075,
   -0.5225,
   -0.5375,
   -0.5525,
   -0.5675,
   -0.5825,
   -0.5975,
   -0.6065717,
   -0.6125,
   -0.6275,
   -0.6425,
   -0.6575,
   -0.6725,
   -0.6875,
   -0.7024931,
   -0.7025,
   -0.7175,
   -0.7325,
   -0.7475,
   -0.7625,
   -0.7775,
   -0.7910137,
   -0.7925,
   -0.8075,
   -0.8225,
   -0.8375,
   -0.8525,
   -0.8675,
   -0.8726857,
   -0.8825,
   -0.8975,
   -0.9125,
   -0.9275,
   -0.9425,
   -0.9479832,
   -0.9575,
   -0.9725,
   -0.9875,
   -1.0025,
   -100};
   Double_t Graph2_fy6[150] = {
   6,
   1.814295,
   1.817501,
   1.820773,
   1.824114,
   1.827524,
   1.831006,
   1.834561,
   1.838191,
   1.841898,
   1.845684,
   1.849552,
   1.853503,
   1.857539,
   1.861663,
   1.865877,
   1.87,
   1.870147,
   1.873678,
   1.877286,
   1.880974,
   1.884743,
   1.888597,
   1.892537,
   1.896565,
   1.900684,
   1.904896,
   1.909205,
   1.913612,
   1.91812,
   1.922733,
   1.927453,
   1.93,
   1.93185,
   1.935855,
   1.939953,
   1.944148,
   1.948441,
   1.952836,
   1.957336,
   1.961943,
   1.966662,
   1.971494,
   1.976443,
   1.981513,
   1.986708,
   1.99,
   1.991661,
   1.996125,
   2.000698,
   2.005384,
   2.010187,
   2.01511,
   2.020157,
   2.025331,
   2.030637,
   2.036078,
   2.041659,
   2.047384,
   2.05,
   2.052692,
   2.057673,
   2.062782,
   2.068024,
   2.073404,
   2.078925,
   2.084592,
   2.09041,
   2.096383,
   2.102518,
   2.108818,
   2.11,
   2.114416,
   2.119965,
   2.125664,
   2.131518,
   2.137534,
   2.143715,
   2.150068,
   2.156598,
   2.163311,
   2.17,
   2.17018,
   2.176166,
   2.182321,
   2.18865,
   2.195159,
   2.201854,
   2.208742,
   2.21583,
   2.223124,
   2.23,
   2.230538,
   2.237123,
   2.2439,
   2.250876,
   2.258058,
   2.265454,
   2.273071,
   2.280917,
   2.289001,
   2.29,
   2.296312,
   2.3037,
   2.311311,
   2.319155,
   2.32724,
   2.335575,
   2.344169,
   2.35,
   2.352638,
   2.360592,
   2.368792,
   2.377249,
   2.385973,
   2.394974,
   2.404262,
   2.41,
   2.413387,
   2.422091,
   2.431073,
   2.440343,
   2.449914,
   2.459797,
   2.47,
   2.470004,
   2.479385,
   2.489071,
   2.499074,
   2.509408,
   2.520085,
   2.53,
   2.531009,
   2.541276,
   2.551883,
   2.562844,
   2.574174,
   2.585889,
   2.59,
   2.597294,
   2.608704,
   2.620501,
   2.632698,
   2.645315,
   2.65,
   2.657724,
   2.670181,
   2.683063,
   2.696388,
   6};
   graph = new TGraph(150,Graph2_fx6,Graph2_fy6);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_Graph256 = new TH1F("Graph_Graph_Graph256","Graph",150,-120,120);
   Graph_Graph_Graph256->SetMinimum(1.395724);
   Graph_Graph_Graph256->SetMaximum(6.418571);
   Graph_Graph_Graph256->SetDirectory(0);
   Graph_Graph_Graph256->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph256->SetLineColor(ci);
   Graph_Graph_Graph256->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph256->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph256->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph256->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph256->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph256->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph256->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph256->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph256);
   
   graph->Draw("l");
   
   Double_t Graph3_fx7[139] = {
   -100,
   -1.0025,
   -0.9875,
   -0.9725,
   -0.9575,
   -0.9442969,
   -0.9425,
   -0.9275,
   -0.9125,
   -0.8975,
   -0.8825,
   -0.8675,
   -0.8525,
   -0.8375,
   -0.8225,
   -0.8075,
   -0.7925,
   -0.7775,
   -0.7625,
   -0.7475,
   -0.7325,
   -0.7175,
   -0.7025,
   -0.6875,
   -0.6725,
   -0.6575,
   -0.6425,
   -0.6317958,
   -0.6275,
   -0.6125,
   -0.5975,
   -0.5825,
   -0.5675,
   -0.5525,
   -0.5375,
   -0.5225,
   -0.5075,
   -0.4925,
   -0.4775,
   -0.4625,
   -0.4475,
   -0.4325,
   -0.4175,
   -0.4025,
   -0.3875,
   -0.3725,
   -0.3575,
   -0.3425,
   -0.3275,
   -0.3125,
   -0.2975,
   -0.2825,
   -0.2675,
   -0.2525,
   -0.2375,
   -0.2225,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6775,
   0.6925,
   0.7042574,
   0.7075,
   0.7225,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph3_fy7[139] = {
   6,
   4.072643,
   4.077423,
   4.081984,
   4.086336,
   4.09,
   4.090529,
   4.094829,
   4.098946,
   4.102886,
   4.106657,
   4.110266,
   4.113719,
   4.117023,
   4.120183,
   4.123206,
   4.126096,
   4.128859,
   4.1315,
   4.134024,
   4.136435,
   4.138737,
   4.140935,
   4.143032,
   4.145033,
   4.146941,
   4.148759,
   4.15,
   4.150566,
   4.152473,
   4.154294,
   4.156031,
   4.157688,
   4.159268,
   4.160772,
   4.162204,
   4.163566,
   4.16486,
   4.166088,
   4.167252,
   4.168355,
   4.169398,
   4.170383,
   4.171312,
   4.172186,
   4.173008,
   4.173779,
   4.1745,
   4.175172,
   4.175798,
   4.176378,
   4.176914,
   4.177408,
   4.177859,
   4.178269,
   4.17864,
   4.178973,
   4.179268,
   4.179526,
   4.179749,
   4.179937,
   4.180091,
   4.180211,
   4.1803,
   4.180357,
   4.180383,
   4.18038,
   4.180346,
   4.180284,
   4.180194,
   4.180076,
   4.179931,
   4.179759,
   4.179561,
   4.179338,
   4.17909,
   4.178817,
   4.17852,
   4.178199,
   4.177855,
   4.177488,
   4.177098,
   4.176686,
   4.176252,
   4.175796,
   4.175319,
   4.17482,
   4.174301,
   4.173761,
   4.1732,
   4.17262,
   4.172019,
   4.171398,
   4.170758,
   4.170099,
   4.16942,
   4.168722,
   4.168005,
   4.167269,
   4.166514,
   4.16574,
   4.164948,
   4.164137,
   4.163307,
   4.162459,
   4.161593,
   4.160708,
   4.159805,
   4.158884,
   4.157944,
   4.156986,
   4.15601,
   4.155015,
   4.154002,
   4.15297,
   4.15192,
   4.150852,
   4.15,
   4.149824,
   4.149002,
   4.148168,
   4.147323,
   4.146467,
   4.1456,
   4.144722,
   4.143832,
   4.142931,
   4.14202,
   4.141096,
   4.140162,
   4.139216,
   4.138259,
   4.13729,
   4.13631,
   4.135318,
   4.134315,
   4.1333,
   4.132273,
   6};
   graph = new TGraph(139,Graph3_fx7,Graph3_fy7);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph37 = new TH1F("Graph_Graph37","Graph",139,-120,120);
   Graph_Graph37->SetMinimum(3.879908);
   Graph_Graph37->SetMaximum(6.192736);
   Graph_Graph37->SetDirectory(0);
   Graph_Graph37->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph37->SetLineColor(ci);
   Graph_Graph37->GetXaxis()->SetLabelFont(42);
   Graph_Graph37->GetXaxis()->SetTitleOffset(1);
   Graph_Graph37->GetXaxis()->SetTitleFont(42);
   Graph_Graph37->GetYaxis()->SetLabelFont(42);
   Graph_Graph37->GetYaxis()->SetTitleFont(42);
   Graph_Graph37->GetZaxis()->SetLabelFont(42);
   Graph_Graph37->GetZaxis()->SetTitleOffset(1);
   Graph_Graph37->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph37);
   
   graph->Draw("f");
   
   Double_t Graph3_fx8[139] = {
   -100,
   -1.0025,
   -0.9875,
   -0.9725,
   -0.9575,
   -0.9442969,
   -0.9425,
   -0.9275,
   -0.9125,
   -0.8975,
   -0.8825,
   -0.8675,
   -0.8525,
   -0.8375,
   -0.8225,
   -0.8075,
   -0.7925,
   -0.7775,
   -0.7625,
   -0.7475,
   -0.7325,
   -0.7175,
   -0.7025,
   -0.6875,
   -0.6725,
   -0.6575,
   -0.6425,
   -0.6317958,
   -0.6275,
   -0.6125,
   -0.5975,
   -0.5825,
   -0.5675,
   -0.5525,
   -0.5375,
   -0.5225,
   -0.5075,
   -0.4925,
   -0.4775,
   -0.4625,
   -0.4475,
   -0.4325,
   -0.4175,
   -0.4025,
   -0.3875,
   -0.3725,
   -0.3575,
   -0.3425,
   -0.3275,
   -0.3125,
   -0.2975,
   -0.2825,
   -0.2675,
   -0.2525,
   -0.2375,
   -0.2225,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6775,
   0.6925,
   0.7042574,
   0.7075,
   0.7225,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph3_fy8[139] = {
   6,
   4.072643,
   4.077423,
   4.081984,
   4.086336,
   4.09,
   4.090529,
   4.094829,
   4.098946,
   4.102886,
   4.106657,
   4.110266,
   4.113719,
   4.117023,
   4.120183,
   4.123206,
   4.126096,
   4.128859,
   4.1315,
   4.134024,
   4.136435,
   4.138737,
   4.140935,
   4.143032,
   4.145033,
   4.146941,
   4.148759,
   4.15,
   4.150566,
   4.152473,
   4.154294,
   4.156031,
   4.157688,
   4.159268,
   4.160772,
   4.162204,
   4.163566,
   4.16486,
   4.166088,
   4.167252,
   4.168355,
   4.169398,
   4.170383,
   4.171312,
   4.172186,
   4.173008,
   4.173779,
   4.1745,
   4.175172,
   4.175798,
   4.176378,
   4.176914,
   4.177408,
   4.177859,
   4.178269,
   4.17864,
   4.178973,
   4.179268,
   4.179526,
   4.179749,
   4.179937,
   4.180091,
   4.180211,
   4.1803,
   4.180357,
   4.180383,
   4.18038,
   4.180346,
   4.180284,
   4.180194,
   4.180076,
   4.179931,
   4.179759,
   4.179561,
   4.179338,
   4.17909,
   4.178817,
   4.17852,
   4.178199,
   4.177855,
   4.177488,
   4.177098,
   4.176686,
   4.176252,
   4.175796,
   4.175319,
   4.17482,
   4.174301,
   4.173761,
   4.1732,
   4.17262,
   4.172019,
   4.171398,
   4.170758,
   4.170099,
   4.16942,
   4.168722,
   4.168005,
   4.167269,
   4.166514,
   4.16574,
   4.164948,
   4.164137,
   4.163307,
   4.162459,
   4.161593,
   4.160708,
   4.159805,
   4.158884,
   4.157944,
   4.156986,
   4.15601,
   4.155015,
   4.154002,
   4.15297,
   4.15192,
   4.150852,
   4.15,
   4.149824,
   4.149002,
   4.148168,
   4.147323,
   4.146467,
   4.1456,
   4.144722,
   4.143832,
   4.142931,
   4.14202,
   4.141096,
   4.140162,
   4.139216,
   4.138259,
   4.13729,
   4.13631,
   4.135318,
   4.134315,
   4.1333,
   4.132273,
   6};
   graph = new TGraph(139,Graph3_fx8,Graph3_fy8);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#e5f2ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_Graph378 = new TH1F("Graph_Graph_Graph378","Graph",139,-120,120);
   Graph_Graph_Graph378->SetMinimum(3.879908);
   Graph_Graph_Graph378->SetMaximum(6.192736);
   Graph_Graph_Graph378->SetDirectory(0);
   Graph_Graph_Graph378->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph378->SetLineColor(ci);
   Graph_Graph_Graph378->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph378->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph378->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph378->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph378->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph378->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph378->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph378->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph378);
   
   graph->Draw("l");
   
   Double_t Graph4_fx9[194] = {
   100,
   0.9925,
   0.9775,
   0.9712822,
   0.9625,
   0.9475,
   0.9325,
   0.9175,
   0.9025,
   0.8875,
   0.8725,
   0.8575,
   0.8425,
   0.8275,
   0.8125,
   0.8049121,
   0.7975,
   0.7825,
   0.7675,
   0.7525,
   0.7375,
   0.7225,
   0.7075,
   0.6925,
   0.6775,
   0.6625,
   0.6551926,
   0.6475,
   0.6325,
   0.6175,
   0.6025,
   0.5875,
   0.5725,
   0.5575,
   0.5425,
   0.5275,
   0.5202956,
   0.5125,
   0.4975,
   0.4825,
   0.4675,
   0.4525,
   0.4375,
   0.4225,
   0.4075,
   0.3987461,
   0.3925,
   0.3775,
   0.3625,
   0.3475,
   0.3325,
   0.3175,
   0.3025,
   0.2893616,
   0.2875,
   0.2725,
   0.2575,
   0.2425,
   0.2275,
   0.2125,
   0.1975,
   0.1911511,
   0.1825,
   0.1675,
   0.1525,
   0.1375,
   0.1225,
   0.1075,
   0.1033964,
   0.0925,
   0.0775,
   0.0625,
   0.0475,
   0.0325,
   0.02549055,
   0.0175,
   0.0025,
   -0.0125,
   -0.0275,
   -0.0425,
   -0.04295382,
   -0.0575,
   -0.0725,
   -0.0875,
   -0.1022463,
   -0.1025,
   -0.1175,
   -0.1325,
   -0.1475,
   -0.1525001,
   -0.1625,
   -0.1775,
   -0.1925,
   -0.1936065,
   -0.2075,
   -0.2225,
   -0.2253734,
   -0.2375,
   -0.2472997,
   -0.2525,
   -0.258604,
   -0.2580965,
   -0.2525,
   -0.2439794,
   -0.2375,
   -0.2225,
   -0.2134916,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1622286,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.08268677,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.03964285,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2395253,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6667044,
   0.6775,
   0.6925,
   0.7075,
   0.7225,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph4_fy9[194] = {
   2.34244,
   2.34244,
   2.347768,
   2.35,
   2.352879,
   2.357858,
   2.362926,
   2.368087,
   2.373342,
   2.378694,
   2.384145,
   2.389698,
   2.395355,
   2.401119,
   2.406993,
   2.41,
   2.412722,
   2.418293,
   2.423966,
   2.429746,
   2.435634,
   2.441634,
   2.447748,
   2.45398,
   2.460332,
   2.466808,
   2.47,
   2.473161,
   2.479398,
   2.485752,
   2.492227,
   2.498826,
   2.505553,
   2.512411,
   2.519404,
   2.526534,
   2.53,
   2.533585,
   2.540563,
   2.547674,
   2.554923,
   2.562312,
   2.569846,
   2.577529,
   2.585365,
   2.59,
   2.593215,
   2.601015,
   2.608965,
   2.617067,
   2.625327,
   2.63375,
   2.64234,
   2.65,
   2.651075,
   2.659785,
   2.668659,
   2.677702,
   2.68692,
   2.696318,
   2.705901,
   2.71,
   2.715644,
   2.725548,
   2.735635,
   2.745911,
   2.756383,
   2.767057,
   2.77,
   2.778077,
   2.789346,
   2.800816,
   2.812493,
   2.824385,
   2.83,
   2.836791,
   2.849662,
   2.862747,
   2.876053,
   2.889589,
   2.89,
   2.9044,
   2.91946,
   2.934746,
   2.95,
   2.950299,
   2.967966,
   2.985844,
   3.003941,
   3.01,
   3.024506,
   3.046355,
   3.068377,
   3.07,
   3.096256,
   3.124594,
   3.13,
   3.163389,
   3.19,
   3.218045,
   3.25,
   3.31,
   3.334489,
   3.37,
   3.383459,
   3.413139,
   3.43,
   3.437608,
   3.455955,
   3.473304,
   3.489711,
   3.49,
   3.502289,
   3.514224,
   3.5256,
   3.536445,
   3.546784,
   3.55,
   3.555828,
   3.56411,
   3.572047,
   3.579653,
   3.586943,
   3.593929,
   3.600624,
   3.60704,
   3.61,
   3.612991,
   3.618533,
   3.623864,
   3.628993,
   3.633928,
   3.638675,
   3.643241,
   3.647634,
   3.651859,
   3.655923,
   3.659831,
   3.66359,
   3.667205,
   3.67,
   3.670678,
   3.674016,
   3.677235,
   3.68034,
   3.683333,
   3.686219,
   3.689002,
   3.691684,
   3.694269,
   3.69676,
   3.69916,
   3.701472,
   3.703699,
   3.705843,
   3.707908,
   3.709895,
   3.711807,
   3.713647,
   3.715416,
   3.717117,
   3.718752,
   3.720323,
   3.721832,
   3.723281,
   3.724671,
   3.726005,
   3.727284,
   3.728509,
   3.729683,
   3.73,
   3.730868,
   3.732027,
   3.733139,
   3.734205,
   3.735225,
   3.736201,
   3.737134,
   3.738025,
   3.738876,
   3.739686,
   3.740458,
   3.741192,
   3.74189,
   3.742551,
   3.743178,
   3.74377,
   3.744329,
   3.744855,
   3.74535,
   3.745813,
   3.746247,
   3.74665,
   3.74665};
   graph = new TGraph(194,Graph4_fx9,Graph4_fy9);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph49 = new TH1F("Graph_Graph49","Graph",194,-10.28446,110.0259);
   Graph_Graph49->SetMinimum(2.202019);
   Graph_Graph49->SetMaximum(3.887071);
   Graph_Graph49->SetDirectory(0);
   Graph_Graph49->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph49->SetLineColor(ci);
   Graph_Graph49->GetXaxis()->SetLabelFont(42);
   Graph_Graph49->GetXaxis()->SetTitleOffset(1);
   Graph_Graph49->GetXaxis()->SetTitleFont(42);
   Graph_Graph49->GetYaxis()->SetLabelFont(42);
   Graph_Graph49->GetYaxis()->SetTitleFont(42);
   Graph_Graph49->GetZaxis()->SetLabelFont(42);
   Graph_Graph49->GetZaxis()->SetTitleOffset(1);
   Graph_Graph49->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph49);
   
   graph->Draw("f");
   
   Double_t Graph4_fx10[194] = {
   100,
   0.9925,
   0.9775,
   0.9712822,
   0.9625,
   0.9475,
   0.9325,
   0.9175,
   0.9025,
   0.8875,
   0.8725,
   0.8575,
   0.8425,
   0.8275,
   0.8125,
   0.8049121,
   0.7975,
   0.7825,
   0.7675,
   0.7525,
   0.7375,
   0.7225,
   0.7075,
   0.6925,
   0.6775,
   0.6625,
   0.6551926,
   0.6475,
   0.6325,
   0.6175,
   0.6025,
   0.5875,
   0.5725,
   0.5575,
   0.5425,
   0.5275,
   0.5202956,
   0.5125,
   0.4975,
   0.4825,
   0.4675,
   0.4525,
   0.4375,
   0.4225,
   0.4075,
   0.3987461,
   0.3925,
   0.3775,
   0.3625,
   0.3475,
   0.3325,
   0.3175,
   0.3025,
   0.2893616,
   0.2875,
   0.2725,
   0.2575,
   0.2425,
   0.2275,
   0.2125,
   0.1975,
   0.1911511,
   0.1825,
   0.1675,
   0.1525,
   0.1375,
   0.1225,
   0.1075,
   0.1033964,
   0.0925,
   0.0775,
   0.0625,
   0.0475,
   0.0325,
   0.02549055,
   0.0175,
   0.0025,
   -0.0125,
   -0.0275,
   -0.0425,
   -0.04295382,
   -0.0575,
   -0.0725,
   -0.0875,
   -0.1022463,
   -0.1025,
   -0.1175,
   -0.1325,
   -0.1475,
   -0.1525001,
   -0.1625,
   -0.1775,
   -0.1925,
   -0.1936065,
   -0.2075,
   -0.2225,
   -0.2253734,
   -0.2375,
   -0.2472997,
   -0.2525,
   -0.258604,
   -0.2580965,
   -0.2525,
   -0.2439794,
   -0.2375,
   -0.2225,
   -0.2134916,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1622286,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.08268677,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.03964285,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2395253,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6667044,
   0.6775,
   0.6925,
   0.7075,
   0.7225,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph4_fy10[194] = {
   2.34244,
   2.34244,
   2.347768,
   2.35,
   2.352879,
   2.357858,
   2.362926,
   2.368087,
   2.373342,
   2.378694,
   2.384145,
   2.389698,
   2.395355,
   2.401119,
   2.406993,
   2.41,
   2.412722,
   2.418293,
   2.423966,
   2.429746,
   2.435634,
   2.441634,
   2.447748,
   2.45398,
   2.460332,
   2.466808,
   2.47,
   2.473161,
   2.479398,
   2.485752,
   2.492227,
   2.498826,
   2.505553,
   2.512411,
   2.519404,
   2.526534,
   2.53,
   2.533585,
   2.540563,
   2.547674,
   2.554923,
   2.562312,
   2.569846,
   2.577529,
   2.585365,
   2.59,
   2.593215,
   2.601015,
   2.608965,
   2.617067,
   2.625327,
   2.63375,
   2.64234,
   2.65,
   2.651075,
   2.659785,
   2.668659,
   2.677702,
   2.68692,
   2.696318,
   2.705901,
   2.71,
   2.715644,
   2.725548,
   2.735635,
   2.745911,
   2.756383,
   2.767057,
   2.77,
   2.778077,
   2.789346,
   2.800816,
   2.812493,
   2.824385,
   2.83,
   2.836791,
   2.849662,
   2.862747,
   2.876053,
   2.889589,
   2.89,
   2.9044,
   2.91946,
   2.934746,
   2.95,
   2.950299,
   2.967966,
   2.985844,
   3.003941,
   3.01,
   3.024506,
   3.046355,
   3.068377,
   3.07,
   3.096256,
   3.124594,
   3.13,
   3.163389,
   3.19,
   3.218045,
   3.25,
   3.31,
   3.334489,
   3.37,
   3.383459,
   3.413139,
   3.43,
   3.437608,
   3.455955,
   3.473304,
   3.489711,
   3.49,
   3.502289,
   3.514224,
   3.5256,
   3.536445,
   3.546784,
   3.55,
   3.555828,
   3.56411,
   3.572047,
   3.579653,
   3.586943,
   3.593929,
   3.600624,
   3.60704,
   3.61,
   3.612991,
   3.618533,
   3.623864,
   3.628993,
   3.633928,
   3.638675,
   3.643241,
   3.647634,
   3.651859,
   3.655923,
   3.659831,
   3.66359,
   3.667205,
   3.67,
   3.670678,
   3.674016,
   3.677235,
   3.68034,
   3.683333,
   3.686219,
   3.689002,
   3.691684,
   3.694269,
   3.69676,
   3.69916,
   3.701472,
   3.703699,
   3.705843,
   3.707908,
   3.709895,
   3.711807,
   3.713647,
   3.715416,
   3.717117,
   3.718752,
   3.720323,
   3.721832,
   3.723281,
   3.724671,
   3.726005,
   3.727284,
   3.728509,
   3.729683,
   3.73,
   3.730868,
   3.732027,
   3.733139,
   3.734205,
   3.735225,
   3.736201,
   3.737134,
   3.738025,
   3.738876,
   3.739686,
   3.740458,
   3.741192,
   3.74189,
   3.742551,
   3.743178,
   3.74377,
   3.744329,
   3.744855,
   3.74535,
   3.745813,
   3.746247,
   3.74665,
   3.74665};
   graph = new TGraph(194,Graph4_fx10,Graph4_fy10);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_Graph4910 = new TH1F("Graph_Graph_Graph4910","Graph",194,-10.28446,110.0259);
   Graph_Graph_Graph4910->SetMinimum(2.202019);
   Graph_Graph_Graph4910->SetMaximum(3.887071);
   Graph_Graph_Graph4910->SetDirectory(0);
   Graph_Graph_Graph4910->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph4910->SetLineColor(ci);
   Graph_Graph_Graph4910->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph4910->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph4910->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph4910->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph4910->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph4910->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph4910->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph4910->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph4910);
   
   graph->Draw("l");
   
   Double_t Graph5_fx11[146] = {
   100,
   0.9925,
   0.9775,
   0.9625,
   0.9475,
   0.9325,
   0.9244226,
   0.9175,
   0.9025,
   0.8875,
   0.8725,
   0.8575,
   0.8425,
   0.8275,
   0.8125,
   0.7975,
   0.7825,
   0.7675,
   0.7525,
   0.7375,
   0.7225,
   0.7075,
   0.6925,
   0.6775,
   0.6625,
   0.6475,
   0.6325,
   0.6175,
   0.6139337,
   0.6025,
   0.5875,
   0.5725,
   0.5575,
   0.5425,
   0.5275,
   0.5125,
   0.4975,
   0.4825,
   0.4675,
   0.4525,
   0.4375,
   0.4225,
   0.4075,
   0.3925,
   0.3775,
   0.3625,
   0.3475,
   0.3431627,
   0.3325,
   0.3175,
   0.3025,
   0.2875,
   0.2725,
   0.2575,
   0.2425,
   0.2275,
   0.2125,
   0.1975,
   0.1825,
   0.1675,
   0.1525,
   0.1375,
   0.1225,
   0.1075,
   0.1042785,
   0.0925,
   0.0775,
   0.0625,
   0.0475,
   0.0325,
   0.0175,
   0.0025,
   -0.0125,
   -0.0275,
   -0.0425,
   -0.0575,
   -0.0725,
   -0.0875,
   -0.1025,
   -0.1085191,
   -0.1175,
   -0.1325,
   -0.1475,
   -0.1625,
   -0.1775,
   -0.1925,
   -0.2075,
   -0.2225,
   -0.2375,
   -0.2525,
   -0.2675,
   -0.2825,
   -0.2975,
   -0.2995709,
   -0.3125,
   -0.3275,
   -0.3425,
   -0.3575,
   -0.3725,
   -0.3875,
   -0.4025,
   -0.4175,
   -0.4325,
   -0.4475,
   -0.4625,
   -0.4723284,
   -0.4775,
   -0.4925,
   -0.5075,
   -0.5225,
   -0.5375,
   -0.5525,
   -0.5675,
   -0.5825,
   -0.5975,
   -0.6125,
   -0.6275,
   -0.6293942,
   -0.6425,
   -0.6575,
   -0.6725,
   -0.6875,
   -0.7025,
   -0.7175,
   -0.7325,
   -0.7475,
   -0.7625,
   -0.7729816,
   -0.7775,
   -0.7925,
   -0.8075,
   -0.8225,
   -0.8375,
   -0.8525,
   -0.8675,
   -0.8825,
   -0.8975,
   -0.9047802,
   -0.9125,
   -0.9275,
   -0.9425,
   -0.9575,
   -0.9725,
   -0.9875,
   -1.0025,
   -100};
   Double_t Graph5_fy11[146] = {
   6,
   1.256354,
   1.259252,
   1.262211,
   1.265232,
   1.268317,
   1.27,
   1.271067,
   1.27341,
   1.275802,
   1.278247,
   1.280744,
   1.283296,
   1.285903,
   1.288567,
   1.291291,
   1.294073,
   1.296919,
   1.299827,
   1.302801,
   1.30584,
   1.308949,
   1.312128,
   1.315379,
   1.318704,
   1.322106,
   1.325586,
   1.329145,
   1.33,
   1.332051,
   1.334793,
   1.3376,
   1.340473,
   1.343414,
   1.346426,
   1.349509,
   1.352668,
   1.355901,
   1.359214,
   1.362608,
   1.366083,
   1.369645,
   1.373294,
   1.377034,
   1.380867,
   1.384795,
   1.388822,
   1.39,
   1.392192,
   1.395336,
   1.398561,
   1.401869,
   1.405261,
   1.408742,
   1.412313,
   1.415978,
   1.419739,
   1.423599,
   1.427561,
   1.431628,
   1.435804,
   1.440093,
   1.444496,
   1.449019,
   1.45,
   1.452747,
   1.456326,
   1.460003,
   1.463782,
   1.467667,
   1.471659,
   1.475764,
   1.479985,
   1.484325,
   1.488789,
   1.493381,
   1.498104,
   1.502964,
   1.507963,
   1.51,
   1.512353,
   1.51636,
   1.520486,
   1.524734,
   1.529108,
   1.533614,
   1.538255,
   1.543036,
   1.547963,
   1.553039,
   1.558271,
   1.563665,
   1.569225,
   1.57,
   1.573784,
   1.578298,
   1.582953,
   1.587755,
   1.59271,
   1.597823,
   1.603101,
   1.608548,
   1.614172,
   1.619981,
   1.625978,
   1.63,
   1.631673,
   1.636601,
   1.641692,
   1.646954,
   1.652393,
   1.658016,
   1.66383,
   1.669843,
   1.676062,
   1.682495,
   1.689151,
   1.69,
   1.69469,
   1.700226,
   1.705958,
   1.711893,
   1.718038,
   1.724405,
   1.731,
   1.737834,
   1.744917,
   1.75,
   1.751768,
   1.757728,
   1.763909,
   1.770319,
   1.776968,
   1.783868,
   1.791028,
   1.798459,
   1.806174,
   1.81,
   1.813305,
   1.819875,
   1.8267,
   1.83379,
   1.841159,
   1.848818,
   1.856781,
   6};
   graph = new TGraph(146,Graph5_fx11,Graph5_fy11);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph511 = new TH1F("Graph_Graph511","Graph",146,-120,120);
   Graph_Graph511->SetMinimum(0.7819892);
   Graph_Graph511->SetMaximum(6.474365);
   Graph_Graph511->SetDirectory(0);
   Graph_Graph511->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph511->SetLineColor(ci);
   Graph_Graph511->GetXaxis()->SetLabelFont(42);
   Graph_Graph511->GetXaxis()->SetTitleOffset(1);
   Graph_Graph511->GetXaxis()->SetTitleFont(42);
   Graph_Graph511->GetYaxis()->SetLabelFont(42);
   Graph_Graph511->GetYaxis()->SetTitleFont(42);
   Graph_Graph511->GetZaxis()->SetLabelFont(42);
   Graph_Graph511->GetZaxis()->SetTitleOffset(1);
   Graph_Graph511->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph511);
   
   graph->Draw("l");
   
   Double_t Graph6_fx12[139] = {
   -100,
   -1.0025,
   -0.9875,
   -0.9725,
   -0.9575,
   -0.9425,
   -0.9275,
   -0.9125,
   -0.8975,
   -0.8825,
   -0.8675,
   -0.8525,
   -0.8375,
   -0.8225,
   -0.8075,
   -0.7925,
   -0.7775,
   -0.7625,
   -0.7475,
   -0.7325,
   -0.7175,
   -0.7025,
   -0.6875,
   -0.6725,
   -0.6575,
   -0.6425,
   -0.6275,
   -0.6125,
   -0.5975,
   -0.5825,
   -0.5675,
   -0.5525,
   -0.5375,
   -0.5225,
   -0.5075,
   -0.4925,
   -0.4775,
   -0.4625,
   -0.4475,
   -0.4325,
   -0.4175,
   -0.4025,
   -0.3875,
   -0.3725,
   -0.3575,
   -0.3425,
   -0.3275,
   -0.318404,
   -0.3125,
   -0.2975,
   -0.2825,
   -0.2675,
   -0.2525,
   -0.2375,
   -0.2225,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2334983,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6775,
   0.6925,
   0.7075,
   0.7225,
   0.7328041,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph6_fy12[139] = {
   6,
   4.680775,
   4.68029,
   4.679775,
   4.67923,
   4.678656,
   4.678053,
   4.677421,
   4.676762,
   4.676074,
   4.675359,
   4.674616,
   4.673845,
   4.673048,
   4.672224,
   4.671373,
   4.670495,
   4.66959,
   4.668658,
   4.6677,
   4.666715,
   4.665703,
   4.664664,
   4.663599,
   4.662506,
   4.661386,
   4.660238,
   4.659063,
   4.657861,
   4.65663,
   4.655371,
   4.654083,
   4.652767,
   4.651421,
   4.650046,
   4.648641,
   4.647206,
   4.64574,
   4.644243,
   4.642714,
   4.641154,
   4.639561,
   4.637935,
   4.636275,
   4.634581,
   4.632852,
   4.631088,
   4.63,
   4.629529,
   4.628319,
   4.62709,
   4.625841,
   4.624573,
   4.623285,
   4.621977,
   4.620648,
   4.619298,
   4.617926,
   4.616533,
   4.615118,
   4.613679,
   4.612218,
   4.610733,
   4.609223,
   4.607689,
   4.60613,
   4.604545,
   4.602934,
   4.601295,
   4.59963,
   4.597936,
   4.596213,
   4.594461,
   4.592679,
   4.590866,
   4.589022,
   4.587145,
   4.585235,
   4.583292,
   4.581314,
   4.5793,
   4.57725,
   4.575163,
   4.573039,
   4.570875,
   4.57,
   4.569167,
   4.567764,
   4.566341,
   4.564899,
   4.563436,
   4.561952,
   4.560446,
   4.558918,
   4.557367,
   4.555793,
   4.554195,
   4.552572,
   4.550925,
   4.549251,
   4.547552,
   4.545825,
   4.544071,
   4.542288,
   4.540476,
   4.538634,
   4.536762,
   4.534859,
   4.532922,
   4.530954,
   4.528951,
   4.526914,
   4.524841,
   4.522732,
   4.520585,
   4.518401,
   4.516176,
   4.513912,
   4.511605,
   4.51,
   4.509552,
   4.508114,
   4.506655,
   4.505176,
   4.503675,
   4.502153,
   4.500608,
   4.49904,
   4.497449,
   4.495833,
   4.494193,
   4.492527,
   4.490836,
   4.489117,
   4.487371,
   4.485597,
   4.483794,
   4.481962,
   6};
   graph = new TGraph(139,Graph6_fx12,Graph6_fy12);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph612 = new TH1F("Graph_Graph612","Graph",139,-120,120);
   Graph_Graph612->SetMinimum(4.330158);
   Graph_Graph612->SetMaximum(6.151804);
   Graph_Graph612->SetDirectory(0);
   Graph_Graph612->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph612->SetLineColor(ci);
   Graph_Graph612->GetXaxis()->SetLabelFont(42);
   Graph_Graph612->GetXaxis()->SetTitleOffset(1);
   Graph_Graph612->GetXaxis()->SetTitleFont(42);
   Graph_Graph612->GetYaxis()->SetLabelFont(42);
   Graph_Graph612->GetYaxis()->SetTitleFont(42);
   Graph_Graph612->GetZaxis()->SetLabelFont(42);
   Graph_Graph612->GetZaxis()->SetTitleOffset(1);
   Graph_Graph612->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph612);
   
   graph->Draw("f");
   
   Double_t Graph6_fx13[139] = {
   -100,
   -1.0025,
   -0.9875,
   -0.9725,
   -0.9575,
   -0.9425,
   -0.9275,
   -0.9125,
   -0.8975,
   -0.8825,
   -0.8675,
   -0.8525,
   -0.8375,
   -0.8225,
   -0.8075,
   -0.7925,
   -0.7775,
   -0.7625,
   -0.7475,
   -0.7325,
   -0.7175,
   -0.7025,
   -0.6875,
   -0.6725,
   -0.6575,
   -0.6425,
   -0.6275,
   -0.6125,
   -0.5975,
   -0.5825,
   -0.5675,
   -0.5525,
   -0.5375,
   -0.5225,
   -0.5075,
   -0.4925,
   -0.4775,
   -0.4625,
   -0.4475,
   -0.4325,
   -0.4175,
   -0.4025,
   -0.3875,
   -0.3725,
   -0.3575,
   -0.3425,
   -0.3275,
   -0.318404,
   -0.3125,
   -0.2975,
   -0.2825,
   -0.2675,
   -0.2525,
   -0.2375,
   -0.2225,
   -0.2075,
   -0.1925,
   -0.1775,
   -0.1625,
   -0.1475,
   -0.1325,
   -0.1175,
   -0.1025,
   -0.0875,
   -0.0725,
   -0.0575,
   -0.0425,
   -0.0275,
   -0.0125,
   0.0025,
   0.0175,
   0.0325,
   0.0475,
   0.0625,
   0.0775,
   0.0925,
   0.1075,
   0.1225,
   0.1375,
   0.1525,
   0.1675,
   0.1825,
   0.1975,
   0.2125,
   0.2275,
   0.2334983,
   0.2425,
   0.2575,
   0.2725,
   0.2875,
   0.3025,
   0.3175,
   0.3325,
   0.3475,
   0.3625,
   0.3775,
   0.3925,
   0.4075,
   0.4225,
   0.4375,
   0.4525,
   0.4675,
   0.4825,
   0.4975,
   0.5125,
   0.5275,
   0.5425,
   0.5575,
   0.5725,
   0.5875,
   0.6025,
   0.6175,
   0.6325,
   0.6475,
   0.6625,
   0.6775,
   0.6925,
   0.7075,
   0.7225,
   0.7328041,
   0.7375,
   0.7525,
   0.7675,
   0.7825,
   0.7975,
   0.8125,
   0.8275,
   0.8425,
   0.8575,
   0.8725,
   0.8875,
   0.9025,
   0.9175,
   0.9325,
   0.9475,
   0.9625,
   0.9775,
   0.9925,
   100};
   Double_t Graph6_fy13[139] = {
   6,
   4.680775,
   4.68029,
   4.679775,
   4.67923,
   4.678656,
   4.678053,
   4.677421,
   4.676762,
   4.676074,
   4.675359,
   4.674616,
   4.673845,
   4.673048,
   4.672224,
   4.671373,
   4.670495,
   4.66959,
   4.668658,
   4.6677,
   4.666715,
   4.665703,
   4.664664,
   4.663599,
   4.662506,
   4.661386,
   4.660238,
   4.659063,
   4.657861,
   4.65663,
   4.655371,
   4.654083,
   4.652767,
   4.651421,
   4.650046,
   4.648641,
   4.647206,
   4.64574,
   4.644243,
   4.642714,
   4.641154,
   4.639561,
   4.637935,
   4.636275,
   4.634581,
   4.632852,
   4.631088,
   4.63,
   4.629529,
   4.628319,
   4.62709,
   4.625841,
   4.624573,
   4.623285,
   4.621977,
   4.620648,
   4.619298,
   4.617926,
   4.616533,
   4.615118,
   4.613679,
   4.612218,
   4.610733,
   4.609223,
   4.607689,
   4.60613,
   4.604545,
   4.602934,
   4.601295,
   4.59963,
   4.597936,
   4.596213,
   4.594461,
   4.592679,
   4.590866,
   4.589022,
   4.587145,
   4.585235,
   4.583292,
   4.581314,
   4.5793,
   4.57725,
   4.575163,
   4.573039,
   4.570875,
   4.57,
   4.569167,
   4.567764,
   4.566341,
   4.564899,
   4.563436,
   4.561952,
   4.560446,
   4.558918,
   4.557367,
   4.555793,
   4.554195,
   4.552572,
   4.550925,
   4.549251,
   4.547552,
   4.545825,
   4.544071,
   4.542288,
   4.540476,
   4.538634,
   4.536762,
   4.534859,
   4.532922,
   4.530954,
   4.528951,
   4.526914,
   4.524841,
   4.522732,
   4.520585,
   4.518401,
   4.516176,
   4.513912,
   4.511605,
   4.51,
   4.509552,
   4.508114,
   4.506655,
   4.505176,
   4.503675,
   4.502153,
   4.500608,
   4.49904,
   4.497449,
   4.495833,
   4.494193,
   4.492527,
   4.490836,
   4.489117,
   4.487371,
   4.485597,
   4.483794,
   4.481962,
   6};
   graph = new TGraph(139,Graph6_fx13,Graph6_fy13);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6c68dd");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_Graph61213 = new TH1F("Graph_Graph_Graph61213","Graph",139,-120,120);
   Graph_Graph_Graph61213->SetMinimum(4.330158);
   Graph_Graph_Graph61213->SetMaximum(6.151804);
   Graph_Graph_Graph61213->SetDirectory(0);
   Graph_Graph_Graph61213->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph61213->SetLineColor(ci);
   Graph_Graph_Graph61213->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph61213->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph61213->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph61213->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph61213->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph61213->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph61213->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph61213->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph61213);
   
   graph->Draw("l");
   
   Double_t SM_fx1002[1] = {
   0.995};
   Double_t SM_fy1002[1] = {
   3.66};
   Double_t SM_fex1002[1] = {
   0};
   Double_t SM_fey1002[1] = {
   0.14};
   TGraphErrors *gre = new TGraphErrors(1,SM_fx1002,SM_fy1002,SM_fex1002,SM_fey1002);
   gre->SetName("SM");
   gre->SetTitle("SM");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(4);

   ci = TColor::GetColor("#cc0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph_SM10011002 = new TH1F("Graph_Graph_SM10011002","SM",100,0.895,2.095);
   Graph_Graph_SM10011002->SetMinimum(3.492);
   Graph_Graph_SM10011002->SetMaximum(3.828);
   Graph_Graph_SM10011002->SetDirectory(0);
   Graph_Graph_SM10011002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_SM10011002->SetLineColor(ci);
   Graph_Graph_SM10011002->GetXaxis()->SetLabelFont(42);
   Graph_Graph_SM10011002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_SM10011002->GetXaxis()->SetTitleFont(42);
   Graph_Graph_SM10011002->GetYaxis()->SetLabelFont(42);
   Graph_Graph_SM10011002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_SM10011002->GetZaxis()->SetLabelFont(42);
   Graph_Graph_SM10011002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_SM10011002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_SM10011002);
   
   gre->Draw("pe");
   TText *text = new TText(0.8955,3.66,"SM");
   text->SetTextAlign(21);

   ci = TColor::GetColor("#cc0000");
   text->SetTextColor(ci);
   text->Draw();
   text = new TText(0.8955,3.66,"SM");
   text->SetTextAlign(21);

   ci = TColor::GetColor("#cc0000");
   text->SetTextColor(ci);
   text->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.79,0.805,0.79,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(132);
   pt->SetTextSize(0.04);
   pt_LaTex = pt->AddText("9 fb^{#minus1}");
   pt->Draw();
   TLine *line = new TLine(0,0,6.5e-09,0);
   line->Draw();
   
   pt = new TPaveText(0.17,0.8,0.37,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.04);
   pt_LaTex = pt->AddText("contours display 68%, 95%, 99% probability");
   pt->Draw();
   TGaxis *gaxis = new TGaxis(-1,6,1,6,-1,1,505,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(-1,1,1,1,-1,1,505,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.06);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.06);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetName("axisb");
   gaxis->SetTitle("A_{#Delta#Gamma}");
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   gaxis = new TGaxis(-1,1,-1,6,1,6,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(0.06);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.06);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#font[32]{B}(#it{B}^{0}_{#it{s}}#rightarrow #it{#mu}^{#plus}#it{#mu}^{#minus}) [10^{#minus9}]");
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   gaxis = new TGaxis(1,1,1,6,1,6,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetName("axisr");
   gaxis->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig28.pdf");
   c1->SaveAs("Fig28.png");
   c1->SaveAs("Fig28.eps");

}


==> figs/Fig2_left.C <==
void Fig2_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun 11 19:06:08 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,-5.154222,1.061728,2.059664);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1001[6] = {
   3.308771,
   0.02237522,
   0.007171543,
   0.004302926,
   0.001613597,
   0.001075731};
   Double_t Graph0_fex1001[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1001[6] = {
   0.002090773,
   0.002187925,
   0.001602743,
   0.001520987,
   0.0009315356,
   0.0007606161};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1435;
   color = new TColor(ci, 0, 0, 1, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,0,1);
   Graph_Graph1001->SetMinimum(0.0001);
   Graph_Graph1001->SetMaximum(50);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetTitle("BDT");
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1001->GetYaxis()->SetNdivisions(505);
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetNdivisions(505);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1002[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1002[6] = {
   3.308771,
   0.02237522,
   0.007171543,
   0.004302926,
   0.001613597,
   0.001075731};
   Double_t Graph0_fex1002[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1002[6] = {
   0.002090773,
   0.002187925,
   0.001602743,
   0.001520987,
   0.0009315356,
   0.0007606161};
   gre = new TGraphErrors(6,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1435;
   color = new TColor(ci, 0, 0, 1, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10011002 = new TH1F("Graph_Graph_Graph10011002","",100,0,1);
   Graph_Graph_Graph10011002->SetMinimum(0.0001);
   Graph_Graph_Graph10011002->SetMaximum(50);
   Graph_Graph_Graph10011002->SetDirectory(0);
   Graph_Graph_Graph10011002->SetStats(0);
   Graph_Graph_Graph10011002->SetLineWidth(2);
   Graph_Graph_Graph10011002->SetMarkerStyle(20);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10011002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10011002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10011002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10011002->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10011002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10011002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011002->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10011002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10011002);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1003[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1003[6] = {
   1.106971,
   1.044839,
   1.024355,
   0.9722126,
   0.9293108,
   0.9131453};
   Double_t Graph1_fex1003[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1003[6] = {
   0.02142923,
   0.009966398,
   0.01751125,
   0.02000365,
   0.01999505,
   0.01540027};
   gre = new TGraphErrors(6,Graph1_fx1003,Graph1_fy1003,Graph1_fex1003,Graph1_fey1003);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = 1434;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0,1.1);
   Graph_Graph1003->SetMinimum(0.8746795);
   Graph_Graph1003->SetMaximum(1.151466);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(132);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1003->GetXaxis()->SetTitleFont(132);
   Graph_Graph1003->GetYaxis()->SetNdivisions(505);
   Graph_Graph1003->GetYaxis()->SetLabelFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1003->GetYaxis()->SetTitleFont(132);
   Graph_Graph1003->GetZaxis()->SetNdivisions(505);
   Graph_Graph1003->GetZaxis()->SetLabelFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1004[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1004[6] = {
   1.106971,
   1.044839,
   1.024355,
   0.9722126,
   0.9293108,
   0.9131453};
   Double_t Graph1_fex1004[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1004[6] = {
   0.02142923,
   0.009966398,
   0.01751125,
   0.02000365,
   0.01999505,
   0.01540027};
   gre = new TGraphErrors(6,Graph1_fx1004,Graph1_fy1004,Graph1_fex1004,Graph1_fey1004);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = 1434;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10031004 = new TH1F("Graph_Graph_Graph10031004","Graph",100,0,1.1);
   Graph_Graph_Graph10031004->SetMinimum(0.8746795);
   Graph_Graph_Graph10031004->SetMaximum(1.151466);
   Graph_Graph_Graph10031004->SetDirectory(0);
   Graph_Graph_Graph10031004->SetStats(0);
   Graph_Graph_Graph10031004->SetLineWidth(2);
   Graph_Graph_Graph10031004->SetMarkerStyle(20);
   Graph_Graph_Graph10031004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10031004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10031004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10031004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10031004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10031004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10031004->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10031004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10031004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10031004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10031004->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10031004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10031004->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10031004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10031004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10031004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10031004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10031004);
   
   gre->Draw("p");

   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.79,0.805,0.79,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(132);
   pt->SetTextSize(0.04);
   //pt_LaTex = pt->AddText("Run 1");
   pt_LaTex = pt->AddText("3 fb^{#minus1}");
   pt->Draw();

   
   TLegend *leg = new TLegend(0.2,0.2,0.5,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","Combinatorial","lepf");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig2_left.pdf");
   c1->SaveAs("Fig2_left.eps");
   c1->SaveAs("Fig2_left.png");
}


==> figs/Fig2_right.C <==
void Fig2_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun 11 19:06:09 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,-5.154222,1.061728,2.059664);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1017[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1017[6] = {
   3.316338,
   0.01676733,
   0.003421904,
   0.001882047,
   0.001197666,
   0.0008554759};
   Double_t Graph0_fex1017[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1017[6] = {
   0.0009820072,
   0.001068978,
   0.0006245909,
   0.0005674051,
   0.0004526482,
   0.0003825641};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1017,Graph0_fy1017,Graph0_fex1017,Graph0_fey1017);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1443;
   color = new TColor(ci, 0, 0, 1, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1017 = new TH1F("Graph_Graph1017","",100,0,1);
   Graph_Graph1017->SetMinimum(0.0001);
   Graph_Graph1017->SetMaximum(50);
   Graph_Graph1017->SetDirectory(0);
   Graph_Graph1017->SetStats(0);
   Graph_Graph1017->SetLineWidth(2);
   Graph_Graph1017->SetMarkerStyle(20);
   Graph_Graph1017->GetXaxis()->SetTitle("BDT");
   Graph_Graph1017->GetXaxis()->SetNdivisions(505);
   Graph_Graph1017->GetXaxis()->SetLabelFont(132);
   Graph_Graph1017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1017->GetXaxis()->SetTitleFont(132);
   Graph_Graph1017->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1017->GetYaxis()->SetNdivisions(505);
   Graph_Graph1017->GetYaxis()->SetLabelFont(132);
   Graph_Graph1017->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1017->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1017->GetYaxis()->SetTitleFont(132);
   Graph_Graph1017->GetZaxis()->SetNdivisions(505);
   Graph_Graph1017->GetZaxis()->SetLabelFont(132);
   Graph_Graph1017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1017->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1017);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1018[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1018[6] = {
   3.316338,
   0.01676733,
   0.003421904,
   0.001882047,
   0.001197666,
   0.0008554759};
   Double_t Graph0_fex1018[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1018[6] = {
   0.0009820072,
   0.001068978,
   0.0006245909,
   0.0005674051,
   0.0004526482,
   0.0003825641};
   gre = new TGraphErrors(6,Graph0_fx1018,Graph0_fy1018,Graph0_fex1018,Graph0_fey1018);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1443;
   color = new TColor(ci, 0, 0, 1, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(4);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10171018 = new TH1F("Graph_Graph_Graph10171018","",100,0,1);
   Graph_Graph_Graph10171018->SetMinimum(0.0001);
   Graph_Graph_Graph10171018->SetMaximum(50);
   Graph_Graph_Graph10171018->SetDirectory(0);
   Graph_Graph_Graph10171018->SetStats(0);
   Graph_Graph_Graph10171018->SetLineWidth(2);
   Graph_Graph_Graph10171018->SetMarkerStyle(20);
   Graph_Graph_Graph10171018->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10171018->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10171018->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10171018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10171018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10171018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10171018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10171018->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10171018->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10171018->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10171018->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10171018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10171018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10171018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10171018->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10171018->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10171018->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10171018->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10171018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10171018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10171018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10171018->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10171018);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1019[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1019[6] = {
   1.171731,
   1.084578,
   1.018738,
   0.9451822,
   0.8849721,
   0.8649709};
   Double_t Graph1_fex1019[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1019[6] = {
   0.008000903,
   0.01079024,
   0.01425182,
   0.01689137,
   0.01743461,
   0.01501144};
   gre = new TGraphErrors(6,Graph1_fx1019,Graph1_fy1019,Graph1_fex1019,Graph1_fey1019);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = 1442;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1019 = new TH1F("Graph_Graph1019","Graph",100,0,1.1);
   Graph_Graph1019->SetMinimum(0.8169822);
   Graph_Graph1019->SetMaximum(1.212709);
   Graph_Graph1019->SetDirectory(0);
   Graph_Graph1019->SetStats(0);
   Graph_Graph1019->SetLineWidth(2);
   Graph_Graph1019->SetMarkerStyle(20);
   Graph_Graph1019->GetXaxis()->SetNdivisions(505);
   Graph_Graph1019->GetXaxis()->SetLabelFont(132);
   Graph_Graph1019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1019->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1019->GetXaxis()->SetTitleFont(132);
   Graph_Graph1019->GetYaxis()->SetNdivisions(505);
   Graph_Graph1019->GetYaxis()->SetLabelFont(132);
   Graph_Graph1019->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1019->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1019->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1019->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1019->GetYaxis()->SetTitleFont(132);
   Graph_Graph1019->GetZaxis()->SetNdivisions(505);
   Graph_Graph1019->GetZaxis()->SetLabelFont(132);
   Graph_Graph1019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1019->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1019);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1020[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1020[6] = {
   1.171731,
   1.084578,
   1.018738,
   0.9451822,
   0.8849721,
   0.8649709};
   Double_t Graph1_fex1020[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1020[6] = {
   0.008000903,
   0.01079024,
   0.01425182,
   0.01689137,
   0.01743461,
   0.01501144};
   gre = new TGraphErrors(6,Graph1_fx1020,Graph1_fy1020,Graph1_fex1020,Graph1_fey1020);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   ci = 1442;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10191020 = new TH1F("Graph_Graph_Graph10191020","Graph",100,0,1.1);
   Graph_Graph_Graph10191020->SetMinimum(0.8169822);
   Graph_Graph_Graph10191020->SetMaximum(1.212709);
   Graph_Graph_Graph10191020->SetDirectory(0);
   Graph_Graph_Graph10191020->SetStats(0);
   Graph_Graph_Graph10191020->SetLineWidth(2);
   Graph_Graph_Graph10191020->SetMarkerStyle(20);
   Graph_Graph_Graph10191020->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10191020->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10191020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10191020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10191020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10191020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10191020->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10191020->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10191020->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10191020->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10191020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10191020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10191020->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10191020->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10191020->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10191020->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10191020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10191020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10191020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10191020->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10191020);
   
   gre->Draw("p");

   TPaveText *pt = new TPaveText(0.65,0.775,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.79,0.805,0.79,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(132);
   pt->SetTextSize(0.04);
   //pt_LaTex = pt->AddText("Run 2");
   pt_LaTex = pt->AddText("6 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.2,0.2,0.5,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","Combinatorial","lepf");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig2_right.pdf");
   c1->SaveAs("Fig2_right.eps");
   c1->SaveAs("Fig2_right.png");
   
}


==> figs/Fig3_bottom_left.C <==
void Fig3_bottom_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:15:39 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-486.1535,5630.864,2552.306);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f500200__3 = new TH1D("frame_f500200__3","A RooPlot of \"M(KK)\"",100,5100,5600);
   frame_f500200__3->SetBinContent(1,2339.614);
   frame_f500200__3->SetMaximum(2339.614);
   frame_f500200__3->SetEntries(1);
   frame_f500200__3->SetDirectory(0);
   frame_f500200__3->SetStats(0);
   frame_f500200__3->SetLineWidth(2);
   frame_f500200__3->SetMarkerStyle(20);
   frame_f500200__3->GetXaxis()->SetTitle("#it{m_{K^{+}K^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f500200__3->GetXaxis()->SetNdivisions(505);
   frame_f500200__3->GetXaxis()->SetLabelFont(132);
   frame_f500200__3->GetXaxis()->SetLabelOffset(0.02);
   frame_f500200__3->GetXaxis()->SetLabelSize(0.06);
   frame_f500200__3->GetXaxis()->SetTitleSize(0.072);
   frame_f500200__3->GetXaxis()->SetTitleOffset(0.95);
   frame_f500200__3->GetXaxis()->SetTitleFont(132);
   frame_f500200__3->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f500200__3->GetYaxis()->SetNdivisions(3000510);
   frame_f500200__3->GetYaxis()->SetLabelFont(132);
   frame_f500200__3->GetYaxis()->SetLabelOffset(0.01);
   frame_f500200__3->GetYaxis()->SetLabelSize(0.06);
   frame_f500200__3->GetYaxis()->SetTitleSize(0.072);
   frame_f500200__3->GetYaxis()->SetTitleOffset(0.95);
   frame_f500200__3->GetYaxis()->SetTitleFont(132);
   frame_f500200__3->GetYaxis()->SetMaxDigits(2);
   frame_f500200__3->GetZaxis()->SetLabelFont(132);
   frame_f500200__3->GetZaxis()->SetLabelSize(0.06);
   frame_f500200__3->GetZaxis()->SetTitleSize(0.072);
   frame_f500200__3->GetZaxis()->SetTitleOffset(1.2);
   frame_f500200__3->GetZaxis()->SetTitleFont(132);
   frame_f500200__3->Draw("FUNC");
   
   Double_t h_datahist_fx3003[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3003[100] = {
   288,
   281,
   308,
   279,
   269,
   270,
   308,
   261,
   306,
   287,
   263,
   269,
   258,
   301,
   252,
   274,
   288,
   253,
   261,
   256,
   261,
   245,
   260,
   280,
   226,
   256,
   244,
   242,
   214,
   212,
   217,
   265,
   249,
   243,
   226,
   256,
   262,
   280,
   280,
   254,
   253,
   306,
   315,
   332,
   365,
   408,
   489,
   679,
   899,
   1051,
   1428,
   1673,
   1933,
   2181,
   2130,
   2155,
   1928,
   1655,
   1404,
   988,
   768,
   586,
   472,
   389,
   311,
   259,
   236,
   216,
   204,
   218,
   189,
   187,
   201,
   217,
   215,
   180,
   202,
   217,
   201,
   223,
   202,
   250,
   221,
   190,
   218,
   203,
   204,
   205,
   205,
   226,
   198,
   202,
   202,
   176,
   175,
   182,
   159,
   143,
   146,
   142};
   Double_t h_datahist_felx3003[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3003[100] = {
   16.47793,
   16.27051,
   17.05705,
   16.21077,
   15.90884,
   15.93928,
   17.05705,
   15.66323,
   17,
   16.44845,
   15.72498,
   15.90884,
   15.57016,
   16.85655,
   15.38238,
   16.0605,
   16.47793,
   15.41383,
   15.66323,
   15.50781,
   15.66323,
   15.16046,
   15.63227,
   16.24067,
   14.54161,
   15.50781,
   15.1285,
   15.06438,
   14.13728,
   14.0688,
   14.2394,
   15.7865,
   15.28765,
   15.09647,
   14.54161,
   15.50781,
   15.69413,
   16.24067,
   16.24067,
   15.44522,
   15.41383,
   17,
   17.25528,
   17.72773,
   18.61151,
   19.7052,
   21.619,
   25.56243,
   29.4875,
   31.92299,
   37.29219,
   40.40538,
   43.46874,
   46.20385,
   45.65463,
   45.92467,
   43.41184,
   40.18476,
   36.97332,
   30.93644,
   27.21732,
   23.7126,
   21.23131,
   19.22942,
   17.14228,
   15.60124,
   14.87043,
   14.20544,
   13.79161,
   14.27329,
   13.25682,
   13.18393,
   13.68626,
   14.2394,
   14.1714,
   12.92572,
   13.72146,
   14.2394,
   13.68626,
   14.44155,
   13.72146,
   15.31929,
   14.37447,
   13.29311,
   14.27329,
   13.75658,
   13.79161,
   13.82655,
   13.82655,
   14.54161,
   13.58013,
   13.72146,
   13.72146,
   12.77592,
   12.7382,
   13,
   12.11943,
   11.46871,
   11.59339,
   11.42686};
   Double_t h_datahist_fehx3003[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3003[100] = {
   17.47793,
   17.27051,
   18.05705,
   17.21077,
   16.90884,
   16.93928,
   18.05705,
   16.66323,
   18,
   17.44845,
   16.72498,
   16.90884,
   16.57016,
   17.85655,
   16.38238,
   17.0605,
   17.47793,
   16.41383,
   16.66323,
   16.50781,
   16.66323,
   16.16046,
   16.63227,
   17.24067,
   15.54161,
   16.50781,
   16.1285,
   16.06438,
   15.13728,
   15.0688,
   15.2394,
   16.7865,
   16.28765,
   16.09647,
   15.54161,
   16.50781,
   16.69413,
   17.24067,
   17.24067,
   16.44522,
   16.41383,
   18,
   18.25528,
   18.72773,
   19.61151,
   20.7052,
   22.619,
   26.56243,
   30.4875,
   32.92299,
   38.29219,
   41.40538,
   44.46874,
   47.20385,
   46.65463,
   46.92467,
   44.41184,
   41.18476,
   37.97332,
   31.93644,
   28.21732,
   24.7126,
   22.23131,
   20.22942,
   18.14228,
   16.60124,
   15.87043,
   15.20544,
   14.79161,
   15.27329,
   14.25682,
   14.18393,
   14.68626,
   15.2394,
   15.1714,
   13.92572,
   14.72146,
   15.2394,
   14.68626,
   15.44155,
   14.72146,
   16.31929,
   15.37447,
   14.29311,
   15.27329,
   14.75658,
   14.79161,
   14.82655,
   14.82655,
   15.54161,
   14.58013,
   14.72146,
   14.72146,
   13.77592,
   13.7382,
   14,
   13.11943,
   12.46871,
   12.59339,
   12.42686};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3003,h_datahist_fy3003,h_datahist_felx3003,h_datahist_fehx3003,h_datahist_fely3003,h_datahist_fehy3003);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3003 = new TH1F("Graph_h_datahist3003","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3003->SetMinimum(117.5158);
   Graph_h_datahist3003->SetMaximum(2437.967);
   Graph_h_datahist3003->SetDirectory(0);
   Graph_h_datahist3003->SetStats(0);
   Graph_h_datahist3003->SetLineWidth(2);
   Graph_h_datahist3003->SetMarkerStyle(20);
   Graph_h_datahist3003->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3003->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3003);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_bd__fx6[139] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bd__fy6[139] = {
   0,
   0.001025471,
   0.001025471,
   0.00110961,
   0.0012034,
   0.001308281,
   0.001425965,
   0.00155849,
   0.0017083,
   0.001878346,
   0.002072204,
   0.00229425,
   0.002549862,
   0.002845716,
   0.003190157,
   0.003593716,
   0.004069813,
   0.004635727,
   0.005313972,
   0.006134251,
   0.007136305,
   0.008374139,
   0.009922406,
   0.01188632,
   0.0144174,
   0.01773937,
   0.02219192,
   0.02830817,
   0.03695745,
   0.04962373,
   0.058226,
   0.06898419,
   0.0826285,
   0.1002103,
   0.1109361,
   0.1232814,
   0.1375678,
   0.1541182,
   0.1918059,
   0.2348544,
   0.2829201,
   0.3353186,
   0.3910029,
   0.4485706,
   0.5063027,
   0.5622354,
   0.6142635,
   0.6381477,
   0.6602673,
   0.6803784,
   0.698254,
   0.7136881,
   0.7264999,
   0.7365375,
   0.7436803,
   0.747842,
   0.748972,
   0.7470564,
   0.7421187,
   0.7342188,
   0.723452,
   0.7099473,
   0.6938645,
   0.675391,
   0.6547388,
   0.6321396,
   0.6078412,
   0.5551888,
   0.4989072,
   0.4410902,
   0.3836751,
   0.3283435,
   0.2764532,
   0.2290042,
   0.1866354,
   0.1496487,
   0.1180539,
   0.09162551,
   0.06996502,
   0.05333393,
   0.04161967,
   0.03314072,
   0.02684558,
   0.02206926,
   0.01547505,
   0.01129376,
   0.008509206,
   0.006580169,
   0.005199722,
   0.004184649,
   0.00342082,
   0.002834529,
   0.00237668,
   0.002013681,
   0.001722005,
   0.001484826,
   0.001289889,
   0.001128119,
   0.0009926961,
   0.000878423,
   0.0007812934,
   0.0006981826,
   0.0006266288,
   0.0005646741,
   0.0005107476,
   0.0004635787,
   0.0004221321,
   0.0003855582,
   0.0003531552,
   0.0003243398,
   0.0002986245,
   0.0002755998,
   0.0002549195,
   0.00023629,
   0.0002194611,
   0.0002042183,
   0.0001903774,
   0.0001777794,
   0.0001662865,
   0.0001557792,
   0.000146153,
   0.0001373166,
   0.0001291898,
   0.0001217023,
   0.0001147917,
   0.000108403,
   0.0001024875,
   9.700163e-05,
   9.19068e-05,
   8.716843e-05,
   8.275559e-05,
   7.864053e-05,
   7.479832e-05,
   7.12065e-05,
   6.78448e-05,
   6.46949e-05,
   6.46949e-05,
   6.46949e-05,
   0};
   TGraph *graph = new TGraph(139,totpdf_Norm_mass__Comp_bd__fx6,totpdf_Norm_mass__Comp_bd__fy6);
   graph->SetName("totpdf_Norm_mass__Comp_bd_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB6 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB6","Projection of Total PDF",139,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMaximum(0.8238692);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB6);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_bs__fx7[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5333.75,
   5335,
   5336.25,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5355,
   5357.5,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5381.25,
   5382.5,
   5383.75,
   5385,
   5387.5,
   5390,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bs__fy7[137] = {
   0,
   0.9330966,
   0.9330966,
   0.9837735,
   1.038259,
   1.096923,
   1.160177,
   1.228486,
   1.302369,
   1.382415,
   1.469287,
   1.563738,
   1.666621,
   1.778911,
   1.90172,
   2.036326,
   2.184197,
   2.347026,
   2.526778,
   2.725736,
   2.946568,
   3.192401,
   3.466919,
   3.774485,
   4.120287,
   4.51053,
   4.952682,
   5.455778,
   6.030826,
   6.69133,
   7.453979,
   8.339569,
   9.374234,
   10.59113,
   12.03276,
   13.75419,
   15.8277,
   18.34937,
   21.44884,
   25.304,
   30.16335,
   36.38132,
   44.47537,
   55.22129,
   69.81858,
   90.18932,
   119.5467,
   139.2132,
   163.542,
   194.0209,
   232.7522,
   282.7722,
   313.3427,
   348.5776,
   389.4104,
   434.9885,
   536.4148,
   651.1786,
   778.1725,
   915.4362,
   1060.124,
   1356.26,
   1498.307,
   1629.428,
   1689.248,
   1744.399,
   1794.288,
   1838.369,
   1876.149,
   1907.2,
   1931.164,
   1947.763,
   1956.803,
   1958.179,
   1951.873,
   1937.961,
   1916.605,
   1888.053,
   1852.635,
   1810.755,
   1762.883,
   1709.549,
   1651.329,
   1588.839,
   1453.632,
   1309.199,
   1013.065,
   870.3972,
   736.1635,
   612.9252,
   502.3623,
   405.3247,
   321.9329,
   251.7122,
   193.7401,
   147.9392,
   115.3573,
   91.79673,
   74.31862,
   50.82817,
   36.37868,
   26.98385,
   20.60055,
   16.10525,
   12.84401,
   10.418,
   8.574234,
   7.146767,
   6.023582,
   5.127132,
   4.402539,
   3.810198,
   3.321026,
   2.913326,
   2.570682,
   2.280512,
   2.03306,
   1.820682,
   1.637324,
   1.478153,
   1.339273,
   1.217524,
   1.110322,
   1.015537,
   0.9314072,
   0.8564632,
   0.7894736,
   0.729401,
   0.6753672,
   0.6266252,
   0.5825369,
   0.5425549,
   0.5062077,
   0.4730876,
   0.4730876,
   0.4730876,
   0};
   graph = new TGraph(137,totpdf_Norm_mass__Comp_bs__fx7,totpdf_Norm_mass__Comp_bs__fy7);
   graph->SetName("totpdf_Norm_mass__Comp_bs_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB7 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB7","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMaximum(2153.997);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB7);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx8[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_comb__fy8[106] = {
   0,
   289.2799,
   289.2799,
   287.4912,
   285.7137,
   283.9471,
   282.1915,
   280.4467,
   278.7127,
   276.9894,
   275.2768,
   273.5747,
   271.8832,
   270.2021,
   268.5315,
   266.8711,
   265.2211,
   263.5812,
   261.9515,
   260.3318,
   258.7222,
   257.1225,
   255.5327,
   253.9528,
   252.3826,
   250.8221,
   249.2713,
   247.73,
   246.1983,
   244.6761,
   243.1632,
   241.6597,
   240.1656,
   238.6806,
   237.2048,
   235.7382,
   234.2806,
   232.8321,
   231.3925,
   229.9618,
   228.5399,
   227.1268,
   225.7225,
   224.3269,
   222.9399,
   221.5614,
   220.1915,
   218.8301,
   217.477,
   216.1324,
   214.796,
   213.4679,
   212.1481,
   210.8363,
   209.5327,
   208.2372,
   206.9497,
   205.6701,
   204.3984,
   203.1346,
   201.8786,
   200.6304,
   199.3899,
   198.1571,
   196.9319,
   195.7143,
   194.5042,
   193.3015,
   192.1064,
   190.9186,
   189.7381,
   188.565,
   187.3991,
   186.2404,
   185.0888,
   183.9444,
   182.8071,
   181.6768,
   180.5535,
   179.4371,
   178.3277,
   177.2251,
   176.1293,
   175.0403,
   173.958,
   172.8824,
   171.8135,
   170.7512,
   169.6954,
   168.6462,
   167.6034,
   166.5671,
   165.5372,
   164.5137,
   163.4965,
   162.4856,
   161.481,
   160.4825,
   159.4903,
   158.5042,
   157.5241,
   156.5501,
   155.5822,
   155.5822,
   155.5822,
   0};
   graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx8,totpdf_Norm_mass__Comp_comb__fy8);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB8 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB8","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMaximum(318.2079);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB8);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_partreco__fx9[118] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5177.5,
   5180,
   5182.5,
   5185,
   5187.5,
   5190,
   5192.5,
   5195,
   5197.5,
   5200,
   5202.5,
   5205,
   5207.5,
   5210,
   5212.5,
   5215,
   5217.5,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_partreco__fy9[118] = {
   0,
   7.810536e-05,
   7.810536e-05,
   8.757914e-05,
   9.797561e-05,
   0.0001093282,
   0.0001216544,
   0.0001349502,
   0.0001491829,
   0.0001642835,
   0.0001801378,
   0.0001965775,
   0.0002133725,
   0.0002302235,
   0.0002467593,
   0.0002625377,
   0.0002770536,
   0.0002897548,
   0.0002952454,
   0.0003000667,
   0.000304149,
   0.0003074255,
   0.0003098341,
   0.0003113187,
   0.0003118304,
   0.0003113294,
   0.0003097857,
   0.0003071807,
   0.0003035079,
   0.0002987738,
   0.0002929982,
   0.0002862146,
   0.00027847,
   0.0002698244,
   0.0002603498,
   0.0002501297,
   0.0002278325,
   0.0002037618,
   0.0001788114,
   0.0001538724,
   0.0001297675,
   0.0001071952,
   8.669041e-05,
   7.733041e-05,
   6.860438e-05,
   6.052755e-05,
   5.31046e-05,
   4.633062e-05,
   4.019212e-05,
   2.973178e-05,
   2.148956e-05,
   1.517148e-05,
   1.045922e-05,
   7.039305e-06,
   4.623977e-06,
   2.963888e-06,
   1.853449e-06,
   1.130554e-06,
   6.725412e-07,
   3.901174e-07,
   2.206259e-07,
   1.216311e-07,
   6.535848e-08,
   3.422767e-08,
   1.746721e-08,
   8.685357e-09,
   4.207357e-09,
   1.985164e-09,
   9.119336e-10,
   4.08982e-10,
   1.783976e-10,
   7.351279e-11,
   2.723062e-11,
   1.263265e-11,
   9.493268e-13,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(118,totpdf_Norm_mass__Comp_partreco__fx9,totpdf_Norm_mass__Comp_partreco__fy9);
   graph->SetName("totpdf_Norm_mass__Comp_partreco_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB9 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB9","Projection of Total PDF",118,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMaximum(0.0003430135);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB9);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_lambdab__fx10[132] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5472.5,
   5475,
   5477.5,
   5480,
   5482.5,
   5485,
   5487.5,
   5490,
   5492.5,
   5495,
   5497.5,
   5500,
   5505,
   5510,
   5512.5,
   5515,
   5517.5,
   5520,
   5522.5,
   5523.75,
   5525,
   5526.25,
   5527.5,
   5528.75,
   5530,
   5531.25,
   5532.5,
   5533.75,
   5535,
   5536.25,
   5537.5,
   5540,
   5542.5,
   5545,
   5547.5,
   5550,
   5555,
   5560,
   5562.5,
   5565,
   5567.5,
   5570,
   5572.5,
   5575,
   5577.5,
   5580,
   5582.5,
   5585,
   5587.5,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_lambdab__fy10[132] = {
   0,
   3.186805e-05,
   3.186805e-05,
   3.529232e-05,
   3.911917e-05,
   4.340008e-05,
   4.819365e-05,
   5.356667e-05,
   5.959533e-05,
   6.636668e-05,
   7.398029e-05,
   8.255013e-05,
   9.220694e-05,
   0.0001031007,
   0.000115404,
   0.0001293153,
   0.0001450635,
   0.0001629125,
   0.0001831676,
   0.000206182,
   0.0002323652,
   0.0002621924,
   0.0002962161,
   0.0003350797,
   0.0003795333,
   0.0004304532,
   0.0004888647,
   0.0005559692,
   0.0006331772,
   0.0007221475,
   0.0008248343,
   0.0009435438,
   0.001081004,
   0.001240444,
   0.001425702,
   0.001641339,
   0.001892791,
   0.002186555,
   0.002530403,
   0.00293366,
   0.003407538,
   0.003965548,
   0.004624011,
   0.005402689,
   0.006325572,
   0.007421859,
   0.008727178,
   0.01028512,
   0.01214918,
   0.01438516,
   0.0170743,
   0.02031712,
   0.02423847,
   0.02899386,
   0.03477763,
   0.04183351,
   0.05046822,
   0.06106914,
   0.07412737,
   0.09026788,
   0.1102892,
   0.1352158,
   0.1663677,
   0.2054532,
   0.2546928,
   0.3169873,
   0.3961441,
   0.4971862,
   0.6267753,
   0.7937953,
   1.01016,
   1.291945,
   1.660968,
   2.147041,
   2.791165,
   3.650134,
   4.803183,
   5.523195,
   6.36172,
   7.340051,
   8.483637,
   9.822958,
   11.3946,
   13.24259,
   15.36312,
   17.66638,
   20.1327,
   22.73747,
   25.44886,
   31.02975,
   36.49487,
   39.04698,
   41.40274,
   43.50674,
   45.30749,
   46.75944,
   47.3425,
   47.82495,
   48.20358,
   48.47587,
   48.63998,
   48.69481,
   48.63998,
   48.47587,
   48.20358,
   47.82495,
   47.3425,
   46.75944,
   45.30749,
   43.50674,
   41.40274,
   39.04698,
   36.49487,
   31.02975,
   25.44886,
   22.73747,
   20.1327,
   17.66638,
   15.36312,
   13.24027,
   11.30838,
   9.571713,
   8.033848,
   6.756966,
   5.714963,
   4.859102,
   4.151843,
   3.072858,
   2.312225,
   2.312225,
   2.312225,
   0};
   graph = new TGraph(132,totpdf_Norm_mass__Comp_lambdab__fx10,totpdf_Norm_mass__Comp_lambdab__fy10);
   graph->SetName("totpdf_Norm_mass__Comp_lambdab_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBlambdabcB10 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBlambdabcB10","Projection of Total PDF",132,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->SetMaximum(53.56429);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBlambdabcB10);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx11[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5333.75,
   5335,
   5336.25,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5355,
   5357.5,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5381.25,
   5382.5,
   5383.75,
   5385,
   5387.5,
   5390,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__fy11[137] = {
   0,
   290.2141,
   290.2141,
   288.4762,
   286.7533,
   285.0455,
   283.3532,
   281.6769,
   280.017,
   278.3739,
   276.7484,
   275.141,
   273.5527,
   271.9842,
   270.4368,
   268.9115,
   267.4098,
   265.9333,
   264.4841,
   263.0642,
   261.6765,
   260.3239,
   259.0102,
   257.7398,
   256.518,
   255.3511,
   254.2469,
   253.2149,
   252.2669,
   251.4179,
   250.6872,
   250.1006,
   249.6951,
   249.5079,
   249.5744,
   249.9427,
   250.6725,
   251.8439,
   253.5704,
   256.0177,
   259.4301,
   264.1669,
   270.7577,
   279.9947,
   293.0931,
   311.9872,
   339.8966,
   358.8505,
   382.4739,
   412.2545,
   450.2947,
   499.6307,
   529.8613,
   564.7575,
   605.2526,
   650.4942,
   751.25,
   865.3466,
   991.6763,
   1128.279,
   1272.308,
   1567.134,
   1708.53,
   1839.002,
   1898.499,
   1953.327,
   2002.894,
   2046.654,
   2084.113,
   2114.843,
   2138.487,
   2154.767,
   2163.489,
   2164.547,
   2157.924,
   2143.696,
   2122.023,
   2093.156,
   2057.424,
   2015.23,
   1967.045,
   1913.399,
   1854.867,
   1792.066,
   1656.24,
   1511.19,
   1213.832,
   1070.558,
   935.7213,
   811.8839,
   700.7261,
   603.098,
   519.1207,
   448.3194,
   389.7723,
   343.4026,
   310.2585,
   286.143,
   268.1181,
   243.562,
   228.0917,
   217.7327,
   210.458,
   205.1657,
   201.2318,
   198.2984,
   196.1692,
   194.7574,
   194.0624,
   194.1645,
   195.2345,
   197.5012,
   200.679,
   204.4917,
   208.6409,
   212.7336,
   216.3184,
   218.9418,
   220.2136,
   219.8685,
   217.8105,
   214.1286,
   209.0803,
   203.0478,
   196.475,
   189.802,
   183.4079,
   177.5736,
   172.4664,
   168.1508,
   164.8017,
   162.2186,
   160.1293,
   158.3676,
   158.3676,
   158.3676,
   0};
   graph = new TGraph(137,totpdf_Norm_mass__fx11,totpdf_Norm_mass__fy11);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB11 = new TH1F("Graph_totpdf_NormoBmasscB11","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB11->SetMinimum(0);
   Graph_totpdf_NormoBmasscB11->SetMaximum(2381.002);
   Graph_totpdf_NormoBmasscB11->SetDirectory(0);
   Graph_totpdf_NormoBmasscB11->SetStats(0);
   Graph_totpdf_NormoBmasscB11->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB11->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB11);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3004[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3004[100] = {
   288,
   281,
   308,
   279,
   269,
   270,
   308,
   261,
   306,
   287,
   263,
   269,
   258,
   301,
   252,
   274,
   288,
   253,
   261,
   256,
   261,
   245,
   260,
   280,
   226,
   256,
   244,
   242,
   214,
   212,
   217,
   265,
   249,
   243,
   226,
   256,
   262,
   280,
   280,
   254,
   253,
   306,
   315,
   332,
   365,
   408,
   489,
   679,
   899,
   1051,
   1428,
   1673,
   1933,
   2181,
   2130,
   2155,
   1928,
   1655,
   1404,
   988,
   768,
   586,
   472,
   389,
   311,
   259,
   236,
   216,
   204,
   218,
   189,
   187,
   201,
   217,
   215,
   180,
   202,
   217,
   201,
   223,
   202,
   250,
   221,
   190,
   218,
   203,
   204,
   205,
   205,
   226,
   198,
   202,
   202,
   176,
   175,
   182,
   159,
   143,
   146,
   142};
   Double_t h_datahist_felx3004[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3004[100] = {
   16.47793,
   16.27051,
   17.05705,
   16.21077,
   15.90884,
   15.93928,
   17.05705,
   15.66323,
   17,
   16.44845,
   15.72498,
   15.90884,
   15.57016,
   16.85655,
   15.38238,
   16.0605,
   16.47793,
   15.41383,
   15.66323,
   15.50781,
   15.66323,
   15.16046,
   15.63227,
   16.24067,
   14.54161,
   15.50781,
   15.1285,
   15.06438,
   14.13728,
   14.0688,
   14.2394,
   15.7865,
   15.28765,
   15.09647,
   14.54161,
   15.50781,
   15.69413,
   16.24067,
   16.24067,
   15.44522,
   15.41383,
   17,
   17.25528,
   17.72773,
   18.61151,
   19.7052,
   21.619,
   25.56243,
   29.4875,
   31.92299,
   37.29219,
   40.40538,
   43.46874,
   46.20385,
   45.65463,
   45.92467,
   43.41184,
   40.18476,
   36.97332,
   30.93644,
   27.21732,
   23.7126,
   21.23131,
   19.22942,
   17.14228,
   15.60124,
   14.87043,
   14.20544,
   13.79161,
   14.27329,
   13.25682,
   13.18393,
   13.68626,
   14.2394,
   14.1714,
   12.92572,
   13.72146,
   14.2394,
   13.68626,
   14.44155,
   13.72146,
   15.31929,
   14.37447,
   13.29311,
   14.27329,
   13.75658,
   13.79161,
   13.82655,
   13.82655,
   14.54161,
   13.58013,
   13.72146,
   13.72146,
   12.77592,
   12.7382,
   13,
   12.11943,
   11.46871,
   11.59339,
   11.42686};
   Double_t h_datahist_fehx3004[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3004[100] = {
   17.47793,
   17.27051,
   18.05705,
   17.21077,
   16.90884,
   16.93928,
   18.05705,
   16.66323,
   18,
   17.44845,
   16.72498,
   16.90884,
   16.57016,
   17.85655,
   16.38238,
   17.0605,
   17.47793,
   16.41383,
   16.66323,
   16.50781,
   16.66323,
   16.16046,
   16.63227,
   17.24067,
   15.54161,
   16.50781,
   16.1285,
   16.06438,
   15.13728,
   15.0688,
   15.2394,
   16.7865,
   16.28765,
   16.09647,
   15.54161,
   16.50781,
   16.69413,
   17.24067,
   17.24067,
   16.44522,
   16.41383,
   18,
   18.25528,
   18.72773,
   19.61151,
   20.7052,
   22.619,
   26.56243,
   30.4875,
   32.92299,
   38.29219,
   41.40538,
   44.46874,
   47.20385,
   46.65463,
   46.92467,
   44.41184,
   41.18476,
   37.97332,
   31.93644,
   28.21732,
   24.7126,
   22.23131,
   20.22942,
   18.14228,
   16.60124,
   15.87043,
   15.20544,
   14.79161,
   15.27329,
   14.25682,
   14.18393,
   14.68626,
   15.2394,
   15.1714,
   13.92572,
   14.72146,
   15.2394,
   14.68626,
   15.44155,
   14.72146,
   16.31929,
   15.37447,
   14.29311,
   15.27329,
   14.75658,
   14.79161,
   14.82655,
   14.82655,
   15.54161,
   14.58013,
   14.72146,
   14.72146,
   13.77592,
   13.7382,
   14,
   13.11943,
   12.46871,
   12.59339,
   12.42686};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3004,h_datahist_fy3004,h_datahist_felx3004,h_datahist_fehx3004,h_datahist_fely3004,h_datahist_fehy3004);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3004 = new TH1F("Graph_h_datahist3004","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3004->SetMinimum(117.5158);
   Graph_h_datahist3004->SetMaximum(2437.967);
   Graph_h_datahist3004->SetDirectory(0);
   Graph_h_datahist3004->SetStats(0);
   Graph_h_datahist3004->SetLineWidth(2);
   Graph_h_datahist3004->SetMarkerStyle(20);
   Graph_h_datahist3004->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3004->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3004);
   
   grae->Draw("p");
   
   TH1D *frame_f500200__4 = new TH1D("frame_f500200__4","A RooPlot of \"M(KK)\"",100,5100,5600);
   frame_f500200__4->SetBinContent(1,2339.614);
   frame_f500200__4->SetMaximum(2339.614);
   frame_f500200__4->SetEntries(1);
   frame_f500200__4->SetDirectory(0);
   frame_f500200__4->SetStats(0);
   frame_f500200__4->SetLineWidth(2);
   frame_f500200__4->SetMarkerStyle(20);
   frame_f500200__4->GetXaxis()->SetTitle("#it{m_{K^{+}K^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f500200__4->GetXaxis()->SetNdivisions(505);
   frame_f500200__4->GetXaxis()->SetLabelFont(132);
   frame_f500200__4->GetXaxis()->SetLabelOffset(0.02);
   frame_f500200__4->GetXaxis()->SetLabelSize(0.06);
   frame_f500200__4->GetXaxis()->SetTitleSize(0.072);
   frame_f500200__4->GetXaxis()->SetTitleOffset(0.95);
   frame_f500200__4->GetXaxis()->SetTitleFont(132);
   frame_f500200__4->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f500200__4->GetYaxis()->SetNdivisions(3000510);
   frame_f500200__4->GetYaxis()->SetLabelFont(132);
   frame_f500200__4->GetYaxis()->SetLabelOffset(0.01);
   frame_f500200__4->GetYaxis()->SetLabelSize(0.06);
   frame_f500200__4->GetYaxis()->SetTitleSize(0.072);
   frame_f500200__4->GetYaxis()->SetTitleOffset(0.95);
   frame_f500200__4->GetYaxis()->SetTitleFont(132);
   frame_f500200__4->GetYaxis()->SetMaxDigits(2);
   frame_f500200__4->GetZaxis()->SetLabelFont(132);
   frame_f500200__4->GetZaxis()->SetLabelSize(0.06);
   frame_f500200__4->GetZaxis()->SetTitleSize(0.072);
   frame_f500200__4->GetZaxis()->SetTitleOffset(1.2);
   frame_f500200__4->GetZaxis()->SetTitleFont(132);
   frame_f500200__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.45,0.47,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 3 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{B_{s}}^{#kern[-0.6]{0}} #rightarrow #it{K^{+}K^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1lambdab","#it{#Lambda_{b}}^{#kern[-0.7]{0}} #rightarrow #it{ph^{#minus}}","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig3_bottom_left.pdf");
   c1->SaveAs("Fig3_bottom_left.eps");
   c1->SaveAs("Fig3_bottom_left.png");

}


==> figs/Fig3_bottom_right.C <==
void Fig3_bottom_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:18:56 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-2024.142,5630.864,10626.75);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f2f3b30__7 = new TH1D("frame_f2f3b30__7","A RooPlot of \"M(KK)\"",100,5100,5600);
   frame_f2f3b30__7->SetBinContent(1,9741.185);
   frame_f2f3b30__7->SetMaximum(9741.185);
   frame_f2f3b30__7->SetEntries(1);
   frame_f2f3b30__7->SetDirectory(0);
   frame_f2f3b30__7->SetStats(0);
   frame_f2f3b30__7->SetLineWidth(2);
   frame_f2f3b30__7->SetMarkerStyle(20);
   frame_f2f3b30__7->GetXaxis()->SetTitle("#it{m_{K^{+}K^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f2f3b30__7->GetXaxis()->SetNdivisions(505);
   frame_f2f3b30__7->GetXaxis()->SetLabelFont(132);
   frame_f2f3b30__7->GetXaxis()->SetLabelOffset(0.02);
   frame_f2f3b30__7->GetXaxis()->SetLabelSize(0.06);
   frame_f2f3b30__7->GetXaxis()->SetTitleSize(0.072);
   frame_f2f3b30__7->GetXaxis()->SetTitleOffset(0.95);
   frame_f2f3b30__7->GetXaxis()->SetTitleFont(132);
   frame_f2f3b30__7->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f2f3b30__7->GetYaxis()->SetMaxDigits(2);
   frame_f2f3b30__7->GetYaxis()->SetNdivisions(3000510);
   frame_f2f3b30__7->GetYaxis()->SetLabelFont(132);
   frame_f2f3b30__7->GetYaxis()->SetLabelOffset(0.01);
   frame_f2f3b30__7->GetYaxis()->SetLabelSize(0.06);
   frame_f2f3b30__7->GetYaxis()->SetTitleSize(0.072);
   frame_f2f3b30__7->GetYaxis()->SetTitleOffset(0.95);
   frame_f2f3b30__7->GetYaxis()->SetTitleFont(132);
   frame_f2f3b30__7->GetZaxis()->SetLabelFont(132);
   frame_f2f3b30__7->GetZaxis()->SetLabelSize(0.06);
   frame_f2f3b30__7->GetZaxis()->SetTitleSize(0.072);
   frame_f2f3b30__7->GetZaxis()->SetTitleOffset(1.2);
   frame_f2f3b30__7->GetZaxis()->SetTitleFont(132);
   frame_f2f3b30__7->Draw("FUNC");
   
   Double_t h_datahist_fx3007[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3007[100] = {
   1189,
   1179,
   1140,
   1159,
   1229,
   1107,
   1219,
   1152,
   1177,
   1160,
   1079,
   1182,
   1210,
   1125,
   1088,
   1184,
   1223,
   1172,
   1157,
   1139,
   1106,
   1181,
   1147,
   1112,
   1099,
   1096,
   1088,
   1110,
   1076,
   1058,
   1091,
   1085,
   1072,
   1161,
   1131,
   1188,
   1182,
   1183,
   1187,
   1208,
   1259,
   1439,
   1466,
   1666,
   1933,
   2128,
   2775,
   3404,
   4431,
   5800,
   6991,
   7969,
   8933,
   9181,
   8757,
   8128,
   7121,
   5587,
   4434,
   3414,
   2602,
   2025,
   1677,
   1414,
   1219,
   1152,
   1120,
   1055,
   1089,
   973,
   1026,
   1043,
   1029,
   1012,
   1002,
   1018,
   1022,
   1025,
   1042,
   1069,
   1019,
   1044,
   1077,
   1120,
   1100,
   1052,
   1122,
   1073,
   1125,
   1019,
   993,
   970,
   935,
   968,
   869,
   838,
   819,
   852,
   769,
   817};
   Double_t h_datahist_felx3007[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3007[100] = {
   33.9855,
   33.84021,
   33.26759,
   33.54776,
   34.56066,
   32.77537,
   34.41776,
   33.44481,
   33.81108,
   33.56244,
   32.35194,
   33.88386,
   34.28865,
   33.04475,
   32.48863,
   33.91293,
   34.47499,
   33.73814,
   33.51838,
   33.25278,
   32.76034,
   33.86932,
   33.37108,
   32.85041,
   32.65494,
   32.60967,
   32.48863,
   32.82041,
   32.30625,
   32.03075,
   32.53407,
   32.44313,
   32.24523,
   33.57712,
   33.13406,
   33.971,
   33.88386,
   33.8984,
   33.95649,
   34.25989,
   34.98591,
   37.43745,
   37.79164,
   40.31973,
   43.46874,
   45.63296,
   52.18064,
   57.84595,
   66.06763,
   75.65937,
   83.1137,
   88.77066,
   94.01587,
   95.31884,
   93.08018,
   89.65681,
   83.8875,
   74.24791,
   66.09016,
   57.93158,
   50.51225,
   44.50278,
   40.45424,
   37.10652,
   34.41776,
   33.44481,
   32.97014,
   31.98461,
   32.50379,
   30.69695,
   31.53514,
   31.79938,
   31.58193,
   31.31588,
   31.15833,
   31.41003,
   31.47264,
   31.51953,
   31.7839,
   32.19939,
   31.42569,
   31.81486,
   32.32149,
   32.97014,
   32.67002,
   31.9384,
   33,
   32.26049,
   33.04475,
   31.42569,
   31.01587,
   30.64884,
   30.08186,
   30.61672,
   28.98305,
   28.45255,
   28.12254,
   28.69332,
   27.23536,
   28.08758};
   Double_t h_datahist_fehx3007[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3007[100] = {
   34.9855,
   34.84021,
   34.26759,
   34.54776,
   35.56066,
   33.77537,
   35.41776,
   34.44481,
   34.81108,
   34.56244,
   33.35194,
   34.88386,
   35.28865,
   34.04475,
   33.48863,
   34.91293,
   35.47499,
   34.73814,
   34.51838,
   34.25278,
   33.76034,
   34.86932,
   34.37108,
   33.85041,
   33.65494,
   33.60967,
   33.48863,
   33.82041,
   33.30625,
   33.03075,
   33.53407,
   33.44313,
   33.24523,
   34.57712,
   34.13406,
   34.971,
   34.88386,
   34.8984,
   34.95649,
   35.25989,
   35.98591,
   38.43745,
   38.79164,
   41.31973,
   44.46874,
   46.63296,
   53.18064,
   58.84595,
   67.06763,
   76.65937,
   84.1137,
   89.77066,
   95.01587,
   96.31884,
   94.08018,
   90.65681,
   84.8875,
   75.24791,
   67.09016,
   58.93158,
   51.51225,
   45.50278,
   41.45424,
   38.10652,
   35.41776,
   34.44481,
   33.97014,
   32.98461,
   33.50379,
   31.69695,
   32.53514,
   32.79938,
   32.58193,
   32.31588,
   32.15833,
   32.41003,
   32.47264,
   32.51953,
   32.7839,
   33.19939,
   32.42569,
   32.81486,
   33.32149,
   33.97014,
   33.67002,
   32.9384,
   34,
   33.26049,
   34.04475,
   32.42569,
   32.01587,
   31.64884,
   31.08186,
   31.61672,
   29.98305,
   29.45255,
   29.12254,
   29.69332,
   28.23536,
   29.08758};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3007,h_datahist_fy3007,h_datahist_felx3007,h_datahist_fehx3007,h_datahist_fely3007,h_datahist_fehy3007);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3007 = new TH1F("Graph_h_datahist3007","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3007->SetMinimum(667.5882);
   Graph_h_datahist3007->SetMaximum(10130.87);
   Graph_h_datahist3007->SetDirectory(0);
   Graph_h_datahist3007->SetStats(0);
   Graph_h_datahist3007->SetLineWidth(2);
   Graph_h_datahist3007->SetMarkerStyle(20);
   Graph_h_datahist3007->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3007->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3007->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3007->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3007->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3007->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3007->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3007->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3007);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_bd__fx17[138] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5242.5,
   5243.75,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5323.75,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bd__fy17[138] = {
   0,
   3.177626e-06,
   3.177626e-06,
   3.445562e-06,
   3.745107e-06,
   4.08112e-06,
   4.459395e-06,
   4.886874e-06,
   5.371927e-06,
   5.924707e-06,
   6.557612e-06,
   7.285891e-06,
   8.128441e-06,
   9.108881e-06,
   1.025699e-05,
   1.161068e-05,
   1.321874e-05,
   1.514464e-05,
   1.747208e-05,
   2.031288e-05,
   2.381879e-05,
   2.819929e-05,
   3.374914e-05,
   4.089205e-05,
   5.025222e-05,
   6.277527e-05,
   7.994094e-05,
   0.0001041542,
   0.0001395039,
   0.0001634483,
   0.0001933307,
   0.0002311397,
   0.0002797282,
   0.000343289,
   0.0003825475,
   0.0004281567,
   0.0005365283,
   0.000661411,
   0.0008019068,
   0.0009562028,
   0.001121372,
   0.001293371,
   0.001636783,
   0.001795914,
   0.001869488,
   0.001937999,
   0.00200068,
   0.002056815,
   0.002105747,
   0.002146894,
   0.002179759,
   0.00220394,
   0.002219138,
   0.002225166,
   0.002221948,
   0.002209524,
   0.002188049,
   0.002157788,
   0.002119112,
   0.002072491,
   0.00201848,
   0.001957717,
   0.001890901,
   0.001818783,
   0.001661826,
   0.001493358,
   0.001319824,
   0.001147207,
   0.0009807107,
   0.0008245441,
   0.0006818056,
   0.0005544736,
   0.0004434808,
   0.000348853,
   0.0002698881,
   0.0002053519,
   0.0001785528,
   0.0001562317,
   0.0001217492,
   9.68334e-05,
   7.836189e-05,
   6.436463e-05,
   4.506919e-05,
   3.285524e-05,
   2.47324e-05,
   1.911146e-05,
   1.509274e-05,
   1.214e-05,
   9.919574e-06,
   8.216229e-06,
   6.886713e-06,
   5.833094e-06,
   4.986825e-06,
   4.298916e-06,
   3.733705e-06,
   3.264794e-06,
   2.872353e-06,
   2.541282e-06,
   2.25994e-06,
   2.019252e-06,
   1.812072e-06,
   1.632715e-06,
   1.476625e-06,
   1.340114e-06,
   1.220181e-06,
   1.114362e-06,
   1.020621e-06,
   9.372688e-07,
   8.628919e-07,
   7.963035e-07,
   7.365011e-07,
   6.82634e-07,
   6.339772e-07,
   5.899098e-07,
   5.498985e-07,
   5.134828e-07,
   4.802641e-07,
   4.498957e-07,
   4.220758e-07,
   3.965399e-07,
   3.730562e-07,
   3.514207e-07,
   3.314535e-07,
   3.129952e-07,
   2.959047e-07,
   2.800564e-07,
   2.653383e-07,
   2.516507e-07,
   2.389038e-07,
   2.270177e-07,
   2.1592e-07,
   2.05546e-07,
   1.958369e-07,
   1.867399e-07,
   1.782071e-07,
   1.782071e-07,
   1.782071e-07,
   0};
   TGraph *graph = new TGraph(138,totpdf_Norm_mass__Comp_bd__fx17,totpdf_Norm_mass__Comp_bd__fy17);
   graph->SetName("totpdf_Norm_mass__Comp_bd_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB17 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB17","Projection of Total PDF",138,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->SetMaximum(0.002447683);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB17);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_bs__fx18[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5328.75,
   5330,
   5331.25,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5382.5,
   5385,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bs__fy18[137] = {
   0,
   3.892868,
   3.892868,
   4.108129,
   4.339868,
   4.589712,
   4.859485,
   5.151238,
   5.467281,
   5.810228,
   6.183036,
   6.589066,
   7.032149,
   7.516659,
   8.047612,
   8.630777,
   9.272811,
   9.981423,
   10.76558,
   11.63574,
   12.60419,
   13.68535,
   14.89634,
   16.25748,
   17.79308,
   19.53236,
   21.51067,
   23.77106,
   26.3663,
   29.36157,
   32.83804,
   36.89764,
   41.66957,
   47.31932,
   54.06114,
   62.17585,
   72.03642,
   84.14551,
   99.1917,
   118.1356,
   142.3448,
   173.8119,
   215.5177,
   272.0584,
   350.7763,
   463.9003,
   539.4996,
   632.8422,
   749.5308,
   897.4552,
   1087.968,
   1204.139,
   1337.809,
   1492.443,
   1670.892,
   2074.652,
   2534.95,
   3048.037,
   3606.602,
   4199.553,
   5426.172,
   6021.148,
   6574.942,
   6829.413,
   7065.315,
   7280.085,
   7471.332,
   7636.888,
   7774.842,
   7883.579,
   7961.814,
   8008.614,
   8023.418,
   8006.048,
   7956.714,
   7876.006,
   7764.885,
   7624.666,
   7456.985,
   7263.777,
   7047.231,
   6809.75,
   6553.912,
   5998.045,
   5401.89,
   4175.406,
   3583.568,
   3026.631,
   2515.534,
   2057.444,
   1655.971,
   1311.609,
   1022.311,
   784.1306,
   597.3499,
   465.1603,
   369.7338,
   299.0447,
   204.2009,
   145.9719,
   108.169,
   82.51495,
   64.4665,
   51.38363,
   41.65826,
   34.27144,
   28.5555,
   24.06005,
   20.47356,
   17.57568,
   15.2075,
   13.25236,
   11.62329,
   10.25449,
   9.095576,
   8.107479,
   7.259591,
   6.527689,
   5.892431,
   5.338243,
   4.852482,
   4.424813,
   4.04673,
   3.711186,
   3.412311,
   3.145185,
   2.905663,
   2.690239,
   2.495929,
   2.320186,
   2.160822,
   2.015957,
   1.883964,
   1.76343,
   1.76343,
   1.76343,
   0};
   graph = new TGraph(137,totpdf_Norm_mass__Comp_bs__fx18,totpdf_Norm_mass__Comp_bs__fy18);
   graph->SetName("totpdf_Norm_mass__Comp_bs_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB18 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB18","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->SetMaximum(8825.76);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB18);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx19[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_comb__fy19[106] = {
   0,
   1196.764,
   1196.764,
   1192.721,
   1188.692,
   1184.676,
   1180.674,
   1176.685,
   1172.71,
   1168.748,
   1164.8,
   1160.865,
   1156.943,
   1153.034,
   1149.139,
   1145.257,
   1141.388,
   1137.532,
   1133.689,
   1129.859,
   1126.042,
   1122.238,
   1118.446,
   1114.668,
   1110.902,
   1107.149,
   1103.409,
   1099.681,
   1095.966,
   1092.264,
   1088.574,
   1084.896,
   1081.231,
   1077.578,
   1073.938,
   1070.31,
   1066.694,
   1063.09,
   1059.499,
   1055.919,
   1052.352,
   1048.797,
   1045.254,
   1041.722,
   1038.203,
   1034.696,
   1031.2,
   1027.717,
   1024.245,
   1020.784,
   1017.336,
   1013.899,
   1010.474,
   1007.06,
   1003.658,
   1000.267,
   996.8878,
   993.52,
   990.1636,
   986.8185,
   983.4847,
   980.1621,
   976.8508,
   973.5507,
   970.2617,
   966.9839,
   963.7171,
   960.4613,
   957.2166,
   953.9828,
   950.7599,
   947.548,
   944.3468,
   941.1565,
   937.977,
   934.8082,
   931.6501,
   928.5027,
   925.3659,
   922.2397,
   919.1241,
   916.019,
   912.9244,
   909.8402,
   906.7665,
   903.7031,
   900.6501,
   897.6074,
   894.575,
   891.5529,
   888.5409,
   885.5391,
   882.5475,
   879.566,
   876.5945,
   873.6331,
   870.6817,
   867.7402,
   864.8087,
   861.8871,
   858.9754,
   856.0735,
   853.1814,
   853.1814,
   853.1814,
   0};
   graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx19,totpdf_Norm_mass__Comp_comb__fy19);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB19 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB19","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->SetMaximum(1316.441);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB19);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_partreco__fx20[118] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5177.5,
   5180,
   5182.5,
   5185,
   5187.5,
   5190,
   5192.5,
   5195,
   5197.5,
   5200,
   5202.5,
   5205,
   5207.5,
   5210,
   5212.5,
   5215,
   5217.5,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_partreco__fy20[118] = {
   0,
   2.712304e-05,
   2.712304e-05,
   3.041292e-05,
   3.402322e-05,
   3.796554e-05,
   4.224596e-05,
   4.686308e-05,
   5.180558e-05,
   5.704945e-05,
   6.255503e-05,
   6.826394e-05,
   7.40962e-05,
   7.994793e-05,
   8.569019e-05,
   9.116943e-05,
   9.621025e-05,
   0.0001006209,
   0.0001025276,
   0.0001042018,
   0.0001056194,
   0.0001067572,
   0.0001075937,
   0.0001081092,
   0.0001082869,
   0.0001081129,
   0.0001075769,
   0.0001066723,
   0.0001053968,
   0.0001037528,
   0.0001017472,
   9.939152e-05,
   9.670211e-05,
   9.36998e-05,
   9.040965e-05,
   8.686057e-05,
   7.911762e-05,
   7.075878e-05,
   6.209445e-05,
   5.343408e-05,
   4.506335e-05,
   3.722484e-05,
   3.01043e-05,
   2.685393e-05,
   2.382371e-05,
   2.101893e-05,
   1.844122e-05,
   1.608887e-05,
   1.39572e-05,
   1.032472e-05,
   7.462513e-06,
   5.26848e-06,
   3.632092e-06,
   2.444485e-06,
   1.605732e-06,
   1.029246e-06,
   6.436326e-07,
   3.925985e-07,
   2.335481e-07,
   1.35473e-07,
   7.661502e-08,
   4.223789e-08,
   2.269653e-08,
   1.188598e-08,
   6.0657e-09,
   3.016096e-09,
   1.461056e-09,
   6.893724e-10,
   3.166801e-10,
   1.42024e-10,
   6.195075e-11,
   2.552821e-11,
   9.456164e-12,
   4.38684e-12,
   3.296653e-13,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(118,totpdf_Norm_mass__Comp_partreco__fx20,totpdf_Norm_mass__Comp_partreco__fy20);
   graph->SetName("totpdf_Norm_mass__Comp_partreco_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB20 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB20","Projection of Total PDF",118,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->SetMaximum(0.0001191156);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB20);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_lambdab__fx21[132] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5472.5,
   5475,
   5477.5,
   5480,
   5482.5,
   5485,
   5487.5,
   5490,
   5492.5,
   5495,
   5497.5,
   5500,
   5505,
   5510,
   5512.5,
   5515,
   5517.5,
   5520,
   5522.5,
   5523.75,
   5525,
   5526.25,
   5527.5,
   5528.75,
   5530,
   5531.25,
   5532.5,
   5533.75,
   5535,
   5536.25,
   5537.5,
   5540,
   5542.5,
   5545,
   5547.5,
   5550,
   5555,
   5560,
   5562.5,
   5565,
   5567.5,
   5570,
   5572.5,
   5575,
   5577.5,
   5580,
   5582.5,
   5585,
   5587.5,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_lambdab__fy21[132] = {
   0,
   0.0001291066,
   0.0001291066,
   0.0001429793,
   0.000158483,
   0.0001758262,
   0.0001952463,
   0.000217014,
   0.0002414378,
   0.0002688705,
   0.0002997154,
   0.0003344343,
   0.0003735568,
   0.0004176907,
   0.0004675349,
   0.0005238936,
   0.0005876937,
   0.0006600052,
   0.0007420645,
   0.0008353026,
   0.0009413782,
   0.001062217,
   0.001200057,
   0.001357504,
   0.001537598,
   0.00174389,
   0.001980531,
   0.002252391,
   0.002565183,
   0.002925627,
   0.003341641,
   0.003822567,
   0.004379456,
   0.005025397,
   0.005775929,
   0.006649534,
   0.007668242,
   0.008858363,
   0.01025139,
   0.0118851,
   0.01380492,
   0.01606558,
   0.0187332,
   0.02188784,
   0.02562671,
   0.03006808,
   0.03535631,
   0.04166798,
   0.04921981,
   0.05827843,
   0.06917288,
   0.08231049,
   0.09819701,
   0.1174624,
   0.1408942,
   0.1694796,
   0.2044613,
   0.2474086,
   0.3003113,
   0.3657011,
   0.4468133,
   0.5477982,
   0.6740035,
   0.8323497,
   1.031834,
   1.284207,
   1.604893,
   2.014244,
   2.539247,
   3.215893,
   4.09245,
   5.234039,
   6.729057,
   8.698278,
   11.30781,
   14.78774,
   19.45907,
   22.37605,
   25.77315,
   29.73665,
   34.36965,
   39.79563,
   46.16281,
   53.64954,
   62.2404,
   71.5716,
   81.56334,
   92.11603,
   103.1006,
   125.7104,
   147.8512,
   158.1906,
   167.7344,
   176.2583,
   183.5536,
   189.4359,
   191.798,
   193.7526,
   195.2866,
   196.3897,
   197.0545,
   197.2767,
   197.0545,
   196.3897,
   195.2866,
   193.7526,
   191.798,
   189.4359,
   183.5536,
   176.2583,
   167.7344,
   158.1906,
   147.8512,
   125.7104,
   103.1006,
   92.11603,
   81.56334,
   71.5716,
   62.2404,
   53.64014,
   45.81349,
   38.77776,
   32.54743,
   27.37441,
   23.15296,
   19.68562,
   16.82031,
   12.44903,
   9.367487,
   9.367487,
   9.367487,
   0};
   graph = new TGraph(132,totpdf_Norm_mass__Comp_lambdab__fx21,totpdf_Norm_mass__Comp_lambdab__fy21);
   graph->SetName("totpdf_Norm_mass__Comp_lambdab_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(9);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBlambdabcB21 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBlambdabcB21","Projection of Total PDF",132,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->SetMaximum(217.0043);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBlambdabcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBlambdabcB21);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx22[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5328.75,
   5330,
   5331.25,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5382.5,
   5385,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__fy22[137] = {
   0,
   1200.657,
   1200.657,
   1196.829,
   1193.032,
   1189.266,
   1185.533,
   1181.837,
   1178.177,
   1174.559,
   1170.983,
   1167.454,
   1163.975,
   1160.551,
   1157.187,
   1153.888,
   1150.661,
   1147.514,
   1144.455,
   1141.495,
   1138.647,
   1135.924,
   1133.344,
   1130.927,
   1128.697,
   1126.683,
   1124.922,
   1123.455,
   1122.335,
   1121.628,
   1121.415,
   1121.798,
   1122.905,
   1124.903,
   1128.006,
   1132.494,
   1138.74,
   1147.247,
   1158.703,
   1174.069,
   1194.713,
   1222.627,
   1260.791,
   1313.804,
   1389.006,
   1498.627,
   1572.479,
   1664.078,
   1779.026,
   1925.214,
   2113.992,
   2229.298,
   2362.103,
   2515.873,
   2693.458,
   3095.495,
   3554.072,
   4065.442,
   4622.293,
   5213.534,
   6436.744,
   7030.02,
   7582.119,
   7835.744,
   8070.801,
   8284.726,
   8475.131,
   8639.845,
   8776.957,
   8884.854,
   8962.25,
   9008.212,
   9022.18,
   9003.975,
   8953.806,
   8872.265,
   8760.313,
   8619.262,
   8450.753,
   8256.717,
   8039.343,
   7801.038,
   7544.376,
   6986.866,
   6389.075,
   5159.337,
   4565.884,
   4007.341,
   3494.647,
   3034.969,
   2631.919,
   2285.992,
   1995.142,
   1755.424,
   1567.122,
   1433.428,
   1336.518,
   1264.367,
   1166.676,
   1105.728,
   1065.368,
   1037.367,
   1017.249,
   1002.46,
   991.5131,
   983.5562,
   978.1514,
   975.1692,
   974.7494,
   977.3112,
   983.61,
   994.6169,
   1009.206,
   1026.28,
   1044.646,
   1062.725,
   1078.697,
   1090.731,
   1097.252,
   1097.19,
   1090.158,
   1076.519,
   1057.32,
   1034.11,
   1008.689,
   982.8403,
   958.1021,
   935.6123,
   916.0496,
   899.6763,
   887.2009,
   877.8116,
   870.4065,
   864.3123,
   864.3123,
   864.3123,
   0};
   graph = new TGraph(137,totpdf_Norm_mass__fx22,totpdf_Norm_mass__fy22);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB22 = new TH1F("Graph_totpdf_NormoBmasscB22","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB22->SetMinimum(0);
   Graph_totpdf_NormoBmasscB22->SetMaximum(9924.398);
   Graph_totpdf_NormoBmasscB22->SetDirectory(0);
   Graph_totpdf_NormoBmasscB22->SetStats(0);
   Graph_totpdf_NormoBmasscB22->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB22->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB22);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3008[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3008[100] = {
   1189,
   1179,
   1140,
   1159,
   1229,
   1107,
   1219,
   1152,
   1177,
   1160,
   1079,
   1182,
   1210,
   1125,
   1088,
   1184,
   1223,
   1172,
   1157,
   1139,
   1106,
   1181,
   1147,
   1112,
   1099,
   1096,
   1088,
   1110,
   1076,
   1058,
   1091,
   1085,
   1072,
   1161,
   1131,
   1188,
   1182,
   1183,
   1187,
   1208,
   1259,
   1439,
   1466,
   1666,
   1933,
   2128,
   2775,
   3404,
   4431,
   5800,
   6991,
   7969,
   8933,
   9181,
   8757,
   8128,
   7121,
   5587,
   4434,
   3414,
   2602,
   2025,
   1677,
   1414,
   1219,
   1152,
   1120,
   1055,
   1089,
   973,
   1026,
   1043,
   1029,
   1012,
   1002,
   1018,
   1022,
   1025,
   1042,
   1069,
   1019,
   1044,
   1077,
   1120,
   1100,
   1052,
   1122,
   1073,
   1125,
   1019,
   993,
   970,
   935,
   968,
   869,
   838,
   819,
   852,
   769,
   817};
   Double_t h_datahist_felx3008[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3008[100] = {
   33.9855,
   33.84021,
   33.26759,
   33.54776,
   34.56066,
   32.77537,
   34.41776,
   33.44481,
   33.81108,
   33.56244,
   32.35194,
   33.88386,
   34.28865,
   33.04475,
   32.48863,
   33.91293,
   34.47499,
   33.73814,
   33.51838,
   33.25278,
   32.76034,
   33.86932,
   33.37108,
   32.85041,
   32.65494,
   32.60967,
   32.48863,
   32.82041,
   32.30625,
   32.03075,
   32.53407,
   32.44313,
   32.24523,
   33.57712,
   33.13406,
   33.971,
   33.88386,
   33.8984,
   33.95649,
   34.25989,
   34.98591,
   37.43745,
   37.79164,
   40.31973,
   43.46874,
   45.63296,
   52.18064,
   57.84595,
   66.06763,
   75.65937,
   83.1137,
   88.77066,
   94.01587,
   95.31884,
   93.08018,
   89.65681,
   83.8875,
   74.24791,
   66.09016,
   57.93158,
   50.51225,
   44.50278,
   40.45424,
   37.10652,
   34.41776,
   33.44481,
   32.97014,
   31.98461,
   32.50379,
   30.69695,
   31.53514,
   31.79938,
   31.58193,
   31.31588,
   31.15833,
   31.41003,
   31.47264,
   31.51953,
   31.7839,
   32.19939,
   31.42569,
   31.81486,
   32.32149,
   32.97014,
   32.67002,
   31.9384,
   33,
   32.26049,
   33.04475,
   31.42569,
   31.01587,
   30.64884,
   30.08186,
   30.61672,
   28.98305,
   28.45255,
   28.12254,
   28.69332,
   27.23536,
   28.08758};
   Double_t h_datahist_fehx3008[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3008[100] = {
   34.9855,
   34.84021,
   34.26759,
   34.54776,
   35.56066,
   33.77537,
   35.41776,
   34.44481,
   34.81108,
   34.56244,
   33.35194,
   34.88386,
   35.28865,
   34.04475,
   33.48863,
   34.91293,
   35.47499,
   34.73814,
   34.51838,
   34.25278,
   33.76034,
   34.86932,
   34.37108,
   33.85041,
   33.65494,
   33.60967,
   33.48863,
   33.82041,
   33.30625,
   33.03075,
   33.53407,
   33.44313,
   33.24523,
   34.57712,
   34.13406,
   34.971,
   34.88386,
   34.8984,
   34.95649,
   35.25989,
   35.98591,
   38.43745,
   38.79164,
   41.31973,
   44.46874,
   46.63296,
   53.18064,
   58.84595,
   67.06763,
   76.65937,
   84.1137,
   89.77066,
   95.01587,
   96.31884,
   94.08018,
   90.65681,
   84.8875,
   75.24791,
   67.09016,
   58.93158,
   51.51225,
   45.50278,
   41.45424,
   38.10652,
   35.41776,
   34.44481,
   33.97014,
   32.98461,
   33.50379,
   31.69695,
   32.53514,
   32.79938,
   32.58193,
   32.31588,
   32.15833,
   32.41003,
   32.47264,
   32.51953,
   32.7839,
   33.19939,
   32.42569,
   32.81486,
   33.32149,
   33.97014,
   33.67002,
   32.9384,
   34,
   33.26049,
   34.04475,
   32.42569,
   32.01587,
   31.64884,
   31.08186,
   31.61672,
   29.98305,
   29.45255,
   29.12254,
   29.69332,
   28.23536,
   29.08758};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3008,h_datahist_fy3008,h_datahist_felx3008,h_datahist_fehx3008,h_datahist_fely3008,h_datahist_fehy3008);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3008 = new TH1F("Graph_h_datahist3008","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3008->SetMinimum(667.5882);
   Graph_h_datahist3008->SetMaximum(10130.87);
   Graph_h_datahist3008->SetDirectory(0);
   Graph_h_datahist3008->SetStats(0);
   Graph_h_datahist3008->SetLineWidth(2);
   Graph_h_datahist3008->SetMarkerStyle(20);
   Graph_h_datahist3008->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3008->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3008->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3008->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3008->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3008->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3008->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3008->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3008);
   
   grae->Draw("p");
   
   TH1D *frame_f2f3b30__8 = new TH1D("frame_f2f3b30__8","A RooPlot of \"M(KK)\"",100,5100,5600);
   frame_f2f3b30__8->SetBinContent(1,9741.185);
   frame_f2f3b30__8->SetMaximum(9741.185);
   frame_f2f3b30__8->SetEntries(1);
   frame_f2f3b30__8->SetDirectory(0);
   frame_f2f3b30__8->SetStats(0);
   frame_f2f3b30__8->SetLineWidth(2);
   frame_f2f3b30__8->SetMarkerStyle(20);
   frame_f2f3b30__8->GetXaxis()->SetTitle("#it{m_{K^{+}K^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f2f3b30__8->GetXaxis()->SetNdivisions(505);
   frame_f2f3b30__8->GetXaxis()->SetLabelFont(132);
   frame_f2f3b30__8->GetXaxis()->SetLabelOffset(0.02);
   frame_f2f3b30__8->GetXaxis()->SetLabelSize(0.06);
   frame_f2f3b30__8->GetXaxis()->SetTitleSize(0.072);
   frame_f2f3b30__8->GetXaxis()->SetTitleOffset(0.95);
   frame_f2f3b30__8->GetXaxis()->SetTitleFont(132);
   frame_f2f3b30__8->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f2f3b30__8->GetYaxis()->SetMaxDigits(2);   
   frame_f2f3b30__8->GetYaxis()->SetNdivisions(3000510);
   frame_f2f3b30__8->GetYaxis()->SetLabelFont(132);
   frame_f2f3b30__8->GetYaxis()->SetLabelOffset(0.01);
   frame_f2f3b30__8->GetYaxis()->SetLabelSize(0.06);
   frame_f2f3b30__8->GetYaxis()->SetTitleSize(0.072);
   frame_f2f3b30__8->GetYaxis()->SetTitleOffset(0.95);
   frame_f2f3b30__8->GetYaxis()->SetTitleFont(132);
   frame_f2f3b30__8->GetZaxis()->SetLabelFont(132);
   frame_f2f3b30__8->GetZaxis()->SetLabelSize(0.06);
   frame_f2f3b30__8->GetZaxis()->SetTitleSize(0.072);
   frame_f2f3b30__8->GetZaxis()->SetTitleOffset(1.2);
   frame_f2f3b30__8->GetZaxis()->SetTitleFont(132);
   frame_f2f3b30__8->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.2,0.45,0.47,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 6 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{B_{s}}^{#kern[-0.6]{0}} #rightarrow #it{K^{+}K^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1lambdab","#it{#Lambda_{b}}^{#kern[-0.7]{0}} #rightarrow #it{ph^{#minus}}","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig3_bottom_right.pdf");
   c1->SaveAs("Fig3_bottom_right.png");
   c1->SaveAs("Fig3_bottom_right.eps");

}


==> figs/Fig3_top_left.C <==
void Fig3_top_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:15:10 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-1316.438,5630.864,6911.302);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f4bcdf0__1 = new TH1D("frame_f4bcdf0__1","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f4bcdf0__1->SetBinContent(1,6335.361);
   frame_f4bcdf0__1->SetMaximum(6335.361);
   frame_f4bcdf0__1->SetEntries(1);
   frame_f4bcdf0__1->SetDirectory(0);
   frame_f4bcdf0__1->SetStats(0);
   frame_f4bcdf0__1->SetLineWidth(2);
   frame_f4bcdf0__1->SetMarkerStyle(20);
   frame_f4bcdf0__1->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f4bcdf0__1->GetXaxis()->SetNdivisions(505);
   frame_f4bcdf0__1->GetXaxis()->SetLabelFont(132);
   frame_f4bcdf0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_f4bcdf0__1->GetXaxis()->SetLabelSize(0.06);
   frame_f4bcdf0__1->GetXaxis()->SetTitleSize(0.072);
   frame_f4bcdf0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_f4bcdf0__1->GetXaxis()->SetTitleFont(132);
   frame_f4bcdf0__1->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f4bcdf0__1->GetYaxis()->SetMaxDigits(2);   
   frame_f4bcdf0__1->GetYaxis()->SetNdivisions(3000510);
   frame_f4bcdf0__1->GetYaxis()->SetLabelFont(132);
   frame_f4bcdf0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_f4bcdf0__1->GetYaxis()->SetLabelSize(0.06);
   frame_f4bcdf0__1->GetYaxis()->SetTitleSize(0.072);
   frame_f4bcdf0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_f4bcdf0__1->GetYaxis()->SetTitleFont(132);
   frame_f4bcdf0__1->GetZaxis()->SetLabelFont(132);
   frame_f4bcdf0__1->GetZaxis()->SetLabelSize(0.06);
   frame_f4bcdf0__1->GetZaxis()->SetTitleSize(0.072);
   frame_f4bcdf0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_f4bcdf0__1->GetZaxis()->SetTitleFont(132);
   frame_f4bcdf0__1->Draw("FUNC");
   
   Double_t h_datahist_fx3001[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3001[100] = {
   1138,
   1146,
   1088,
   1045,
   1039,
   1067,
   1005,
   963,
   875,
   948,
   947,
   835,
   762,
   779,
   798,
   805,
   849,
   751,
   771,
   794,
   767,
   838,
   802,
   823,
   914,
   890,
   966,
   1155,
   1308,
   1654,
   2020,
   2739,
   3483,
   4155,
   4983,
   5598,
   5956,
   5923,
   5520,
   4880,
   4139,
   3218,
   2582,
   1871,
   1514,
   1258,
   1015,
   925,
   870,
   871,
   869,
   928,
   909,
   917,
   940,
   931,
   859,
   856,
   844,
   732,
   676,
   645,
   599,
   579,
   540,
   573,
   542,
   536,
   559,
   534,
   515,
   525,
   524,
   547,
   551,
   534,
   506,
   499,
   514,
   583,
   527,
   500,
   533,
   495,
   503,
   509,
   522,
   467,
   501,
   496,
   507,
   488,
   492,
   486,
   465,
   456,
   447,
   444,
   432,
   468};
   Double_t h_datahist_felx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3001[100] = {
   33.23796,
   33.35631,
   32.48863,
   31.83033,
   31.7374,
   32.16879,
   31.20568,
   30.53627,
   29.08462,
   30.29367,
   30.27743,
   28.40069,
   27.10888,
   27.41505,
   27.75332,
   27.87693,
   28.64189,
   26.90894,
   27.27139,
   27.68244,
   27.19928,
   28.45255,
   27.82402,
   28.19233,
   29.73657,
   29.33706,
   30.58456,
   33.48897,
   35.66974,
   40.17247,
   44.44719,
   51.83784,
   58.51906,
   63.96123,
   70.09214,
   74.32145,
   76.67675,
   76.46265,
   73.79838,
   69.35879,
   63.837,
   56.22962,
   50.31584,
   42.75795,
   38.41337,
   34.97182,
   31.36299,
   29.91792,
   29,
   29.01694,
   28.98305,
   29.9672,
   29.65377,
   29.78614,
   30.1635,
   30.01639,
   28.81297,
   28.76175,
   28.55598,
   26.56012,
   25.50481,
   24.90177,
   23.97958,
   23.56761,
   22.74328,
   23.44264,
   22.78626,
   22.65707,
   23.14847,
   22.61385,
   22.19912,
   22.41833,
   22.39651,
   22.89338,
   22.97871,
   22.61385,
   22,
   21.8439,
   22.17708,
   23.65057,
   22.46193,
   21.86627,
   22.59221,
   21.75421,
   21.93323,
   22.06657,
   22.35279,
   21.11597,
   21.88861,
   21.77667,
   22.02221,
   21.59638,
   21.68671,
   21.55108,
   21.06965,
   20.86001,
   20.64829,
   20.57724,
   20.29062,
   21.13909};
   Double_t h_datahist_fehx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3001[100] = {
   34.23796,
   34.35631,
   33.48863,
   32.83033,
   32.7374,
   33.16879,
   32.20568,
   31.53627,
   30.08462,
   31.29367,
   31.27743,
   29.40069,
   28.10888,
   28.41505,
   28.75332,
   28.87693,
   29.64189,
   27.90894,
   28.27139,
   28.68244,
   28.19928,
   29.45255,
   28.82402,
   29.19233,
   30.73657,
   30.33706,
   31.58456,
   34.48897,
   36.66974,
   41.17247,
   45.44719,
   52.83784,
   59.51906,
   64.96123,
   71.09214,
   75.32145,
   77.67675,
   77.46265,
   74.79838,
   70.35879,
   64.837,
   57.22962,
   51.31584,
   43.75795,
   39.41337,
   35.97182,
   32.36299,
   30.91792,
   30,
   30.01694,
   29.98305,
   30.9672,
   30.65377,
   30.78614,
   31.1635,
   31.01639,
   29.81297,
   29.76175,
   29.55598,
   27.56012,
   26.50481,
   25.90177,
   24.97958,
   24.56761,
   23.74328,
   24.44264,
   23.78626,
   23.65707,
   24.14847,
   23.61385,
   23.19912,
   23.41833,
   23.39651,
   23.89338,
   23.97871,
   23.61385,
   23,
   22.8439,
   23.17708,
   24.65057,
   23.46193,
   22.86627,
   23.59221,
   22.75421,
   22.93323,
   23.06657,
   23.35279,
   22.11597,
   22.88861,
   22.77667,
   23.02221,
   22.59638,
   22.68671,
   22.55108,
   22.06965,
   21.86001,
   21.64829,
   21.57724,
   21.29062,
   22.13909};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3001,h_datahist_fy3001,h_datahist_felx3001,h_datahist_fehx3001,h_datahist_fely3001,h_datahist_fehy3001);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3001 = new TH1F("Graph_h_datahist3001","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3001->SetMinimum(370.5384);
   Graph_h_datahist3001->SetMaximum(6595.873);
   Graph_h_datahist3001->SetDirectory(0);
   Graph_h_datahist3001->SetStats(0);
   Graph_h_datahist3001->SetLineWidth(2);
   Graph_h_datahist3001->SetMarkerStyle(20);
   Graph_h_datahist3001->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3001->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3001);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_bd__fx1[138] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bd__fy1[138] = {
   0,
   7.55124,
   7.55124,
   8.171875,
   8.863821,
   9.63775,
   10.50632,
   11.48465,
   12.59083,
   13.84674,
   15.27891,
   16.91978,
   18.80928,
   20.99696,
   23.54484,
   26.53118,
   30.05578,
   34.24724,
   39.27323,
   45.35513,
   52.78939,
   61.97925,
   73.48271,
   88.08714,
   106.9281,
   131.6845,
   164.9107,
   210.6232,
   275.3882,
   370.447,
   435.1314,
   516.1529,
   619.0907,
   751.9998,
   833.2139,
   926.8058,
   1035.258,
   1156.871,
   1427.671,
   1734.321,
   2073.904,
   2441.213,
   3226.369,
   3622.473,
   4003.633,
   4355.734,
   4516.471,
   4664.73,
   4798.918,
   4917.559,
   5019.326,
   5103.06,
   5167.798,
   5212.785,
   5237.495,
   5241.636,
   5225.161,
   5188.263,
   5131.375,
   5055.162,
   4960.504,
   4848.486,
   4720.368,
   4577.572,
   4421.646,
   4254.242,
   3891.95,
   3504.857,
   3106.929,
   2711.13,
   2328.774,
   1969.076,
   1638.911,
   1342.785,
   1082.968,
   859.7703,
   671.9043,
   516.8808,
   394.5968,
   307.6851,
   244.8392,
   198.2188,
   162.8721,
   114.1144,
   83.22832,
   62.67565,
   48.44659,
   38.26946,
   30.78933,
   25.16278,
   20.84545,
   17.47491,
   14.8033,
   12.6571,
   10.91226,
   9.478431,
   8.288756,
   7.292983,
   6.452843,
   5.738831,
   5.127943,
   4.602058,
   4.146766,
   3.750508,
   3.403934,
   3.09943,
   2.830744,
   2.592715,
   2.381055,
   2.192177,
   2.023071,
   1.871193,
   1.734383,
   1.610801,
   1.498872,
   1.397242,
   1.304742,
   1.22036,
   1.143217,
   1.072545,
   1.007674,
   0.9480147,
   0.8930495,
   0.8423214,
   0.7954258,
   0.7520044,
   0.7117381,
   0.6743428,
   0.6395648,
   0.6071768,
   0.5769751,
   0.5487766,
   0.5224162,
   0.4977451,
   0.474629,
   0.474629,
   0.474629,
   0};
   TGraph *graph = new TGraph(138,totpdf_Norm_mass__Comp_bd__fx1,totpdf_Norm_mass__Comp_bd__fy1);
   graph->SetName("totpdf_Norm_mass__Comp_bd_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB1 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB1","Projection of Total PDF",138,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMaximum(5765.8);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB1);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_bs__fx2[136] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5333.75,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5355,
   5357.5,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5381.25,
   5382.5,
   5383.75,
   5385,
   5387.5,
   5390,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bs__fy2[136] = {
   0,
   0.1717243,
   0.1717243,
   0.1810614,
   0.191101,
   0.2019114,
   0.2135688,
   0.2261588,
   0.2397776,
   0.2545338,
   0.27055,
   0.2879653,
   0.3069376,
   0.3276471,
   0.3502995,
   0.3751309,
   0.4024131,
   0.4324595,
   0.4656336,
   0.5023582,
   0.5431272,
   0.5885199,
   0.639219,
   0.6960326,
   0.7599228,
   0.8320404,
   0.9137705,
   1.00679,
   1.113142,
   1.235336,
   1.376472,
   1.540415,
   1.732028,
   1.957482,
   2.22469,
   2.543916,
   2.928639,
   3.396792,
   3.972597,
   4.68932,
   5.593487,
   6.751544,
   8.260639,
   10.26667,
   12.99566,
   16.81061,
   22.32002,
   26.01737,
   30.59767,
   36.34494,
   43.66144,
   53.12975,
   58.92618,
   65.61543,
   81.46003,
   99.64426,
   120.0488,
   142.4496,
   166.4801,
   191.629,
   242.5786,
   266.7749,
   288.9583,
   299.0229,
   308.2642,
   316.5857,
   323.8985,
   330.1232,
   335.1912,
   339.046,
   341.6442,
   342.9564,
   342.9678,
   341.6781,
   339.102,
   335.2688,
   330.2214,
   324.0163,
   316.7218,
   308.4171,
   299.191,
   289.1398,
   278.3664,
   255.0838,
   230.222,
   179.1712,
   154.4989,
   131.2142,
   109.7574,
   90.42417,
   73.37247,
   58.63806,
   46.15554,
   35.7821,
   27.41207,
   21.3569,
   16.98292,
   13.74104,
   9.388588,
   6.714483,
   4.977444,
   3.798102,
   2.968087,
   2.366241,
   1.918729,
   1.578748,
   1.315617,
   1.108635,
   0.9434778,
   0.8100131,
   0.7009306,
   0.6108635,
   0.5358095,
   0.4727413,
   0.419339,
   0.3738045,
   0.3347284,
   0.3009954,
   0.271715,
   0.2461699,
   0.2237776,
   0.2040623,
   0.1866321,
   0.1711623,
   0.1573826,
   0.1450661,
   0.1340221,
   0.1240888,
   0.1151288,
   0.1070247,
   0.09967568,
   0.0929951,
   0.08690794,
   0.08690794,
   0.08690794,
   0};
   graph = new TGraph(136,totpdf_Norm_mass__Comp_bs__fx2,totpdf_Norm_mass__Comp_bs__fy2);
   graph->SetName("totpdf_Norm_mass__Comp_bs_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB2 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB2","Projection of Total PDF",136,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMaximum(377.2645);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB2);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx3[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_comb__fy3[106] = {
   0,
   781.4241,
   781.4241,
   777.1303,
   772.8601,
   768.6133,
   764.3899,
   760.1897,
   756.0126,
   751.8584,
   747.727,
   743.6184,
   739.5323,
   735.4687,
   731.4274,
   727.4083,
   723.4113,
   719.4363,
   715.4831,
   711.5516,
   707.6417,
   703.7533,
   699.8863,
   696.0405,
   692.2159,
   688.4123,
   684.6296,
   680.8676,
   677.1263,
   673.4056,
   669.7054,
   666.0254,
   662.3657,
   658.7261,
   655.1065,
   651.5068,
   647.9269,
   644.3666,
   640.8259,
   637.3047,
   633.8028,
   630.3201,
   626.8566,
   623.4121,
   619.9865,
   616.5798,
   613.1918,
   609.8224,
   606.4715,
   603.139,
   599.8249,
   596.5289,
   593.2511,
   589.9913,
   586.7493,
   583.5252,
   580.3189,
   577.1301,
   573.9588,
   570.805,
   567.6685,
   564.5493,
   561.4472,
   558.3621,
   555.294,
   552.2427,
   549.2082,
   546.1904,
   543.1892,
   540.2044,
   537.2361,
   534.284,
   531.3482,
   528.4285,
   525.5249,
   522.6372,
   519.7654,
   516.9094,
   514.069,
   511.2443,
   508.4351,
   505.6413,
   502.8629,
   500.0997,
   497.3518,
   494.6189,
   491.901,
   489.1981,
   486.51,
   483.8367,
   481.1781,
   478.5341,
   475.9046,
   473.2896,
   470.6889,
   468.1026,
   465.5304,
   462.9724,
   460.4284,
   457.8984,
   455.3824,
   452.8801,
   450.3916,
   450.3916,
   450.3916,
   0};
   graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx3,totpdf_Norm_mass__Comp_comb__fy3);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB3 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB3","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMaximum(859.5665);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB3);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_partreco__fx4[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_partreco__fy4[114] = {
   0,
   320.365,
   320.365,
   320.0634,
   318.6956,
   316.2402,
   312.6878,
   308.0424,
   302.3216,
   295.5569,
   287.794,
   279.0917,
   269.5218,
   259.1677,
   248.123,
   224.378,
   199.1732,
   173.4346,
   148.0572,
   123.8416,
   101.4421,
   81.3343,
   72.23603,
   63.80255,
   56.0408,
   48.94762,
   36.71039,
   26.90657,
   19.26635,
   13.47361,
   9.20012,
   6.132244,
   3.988979,
   2.531794,
   1.567596,
   0.9466761,
   0.5575165,
   0.3201372,
   0.1792153,
   0.09779521,
   0.05201318,
   0.02695909,
   0.01361575,
   0.006700841,
   0.003211739,
   0.001499965,
   0.0006827088,
   0.0003025463,
   0.0001305842,
   5.362903e-05,
   2.094492e-05,
   7.116035e-06,
   1.255352e-06,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_Norm_mass__Comp_partreco__fx4,totpdf_Norm_mass__Comp_partreco__fy4);
   graph->SetName("totpdf_Norm_mass__Comp_partreco_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB4 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB4","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMaximum(352.4015);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB4);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx5[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__fy5[137] = {
   0,
   1109.515,
   1109.515,
   1104.182,
   1094.606,
   1080.778,
   1062.907,
   1041.426,
   1016.97,
   990.3416,
   962.4538,
   934.265,
   906.7102,
   880.6395,
   856.7695,
   835.654,
   817.6773,
   803.0691,
   791.9381,
   784.3217,
   780.2469,
   779.8014,
   783.2153,
   790.9633,
   803.9006,
   823.4687,
   852.0301,
   893.4533,
   954.1947,
   1045.418,
   1108.238,
   1187.425,
   1288.553,
   1419.675,
   1500.003,
   1592.714,
   1700.29,
   1821.033,
   2090.105,
   2395.044,
   2732.935,
   3098.572,
   3880.44,
   4274.934,
   4654.507,
   5005.047,
   5165.014,
   5312.511,
   5445.944,
   5563.84,
   5664.87,
   5747.877,
   5811.896,
   5856.177,
   5880.191,
   5883.649,
   5866.503,
   5828.947,
   5771.417,
   5694.577,
   5599.31,
   5486.7,
   5358.011,
   5214.664,
   5058.211,
   4890.304,
   4527.09,
   3740.632,
   3344.374,
   2961.782,
   2602.12,
   2272.329,
   1976.998,
   1718.509,
   1497.323,
   1312.357,
   1161.404,
   1044.765,
   965.6541,
   913.6316,
   881.1981,
   862.3824,
   853.1379,
   868.1575,
   895.2994,
   924.2133,
   945.7584,
   952.8244,
   941.4747,
   911.6149,
   866.7456,
   812.8052,
   756.5029,
   703.7155,
   658.4261,
   622.4054,
   595.5302,
   577.2639,
   565.9571,
   558.0429,
   551.9209,
   546.8393,
   542.4126,
   538.4312,
   534.7782,
   531.3913,
   528.2468,
   525.355,
   522.7682,
   520.6041,
   518.9486,
   517.6946,
   516.8058,
   516.2019,
   515.753,
   515.2867,
   514.604,
   513.5044,
   511.8153,
   509.4195,
   506.2746,
   502.4204,
   497.9714,
   493.0976,
   487.9961,
   482.8624,
   477.8649,
   473.1283,
   468.7268,
   464.687,
   460.9997,
   457.7119,
   454.711,
   451.8828,
   451.8828,
   451.8828,
   0};
   graph = new TGraph(137,totpdf_Norm_mass__fx5,totpdf_Norm_mass__fy5);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB5 = new TH1F("Graph_totpdf_NormoBmasscB5","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB5->SetMinimum(0);
   Graph_totpdf_NormoBmasscB5->SetMaximum(6472.014);
   Graph_totpdf_NormoBmasscB5->SetDirectory(0);
   Graph_totpdf_NormoBmasscB5->SetStats(0);
   Graph_totpdf_NormoBmasscB5->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB5->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB5);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3002[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3002[100] = {
   1138,
   1146,
   1088,
   1045,
   1039,
   1067,
   1005,
   963,
   875,
   948,
   947,
   835,
   762,
   779,
   798,
   805,
   849,
   751,
   771,
   794,
   767,
   838,
   802,
   823,
   914,
   890,
   966,
   1155,
   1308,
   1654,
   2020,
   2739,
   3483,
   4155,
   4983,
   5598,
   5956,
   5923,
   5520,
   4880,
   4139,
   3218,
   2582,
   1871,
   1514,
   1258,
   1015,
   925,
   870,
   871,
   869,
   928,
   909,
   917,
   940,
   931,
   859,
   856,
   844,
   732,
   676,
   645,
   599,
   579,
   540,
   573,
   542,
   536,
   559,
   534,
   515,
   525,
   524,
   547,
   551,
   534,
   506,
   499,
   514,
   583,
   527,
   500,
   533,
   495,
   503,
   509,
   522,
   467,
   501,
   496,
   507,
   488,
   492,
   486,
   465,
   456,
   447,
   444,
   432,
   468};
   Double_t h_datahist_felx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3002[100] = {
   33.23796,
   33.35631,
   32.48863,
   31.83033,
   31.7374,
   32.16879,
   31.20568,
   30.53627,
   29.08462,
   30.29367,
   30.27743,
   28.40069,
   27.10888,
   27.41505,
   27.75332,
   27.87693,
   28.64189,
   26.90894,
   27.27139,
   27.68244,
   27.19928,
   28.45255,
   27.82402,
   28.19233,
   29.73657,
   29.33706,
   30.58456,
   33.48897,
   35.66974,
   40.17247,
   44.44719,
   51.83784,
   58.51906,
   63.96123,
   70.09214,
   74.32145,
   76.67675,
   76.46265,
   73.79838,
   69.35879,
   63.837,
   56.22962,
   50.31584,
   42.75795,
   38.41337,
   34.97182,
   31.36299,
   29.91792,
   29,
   29.01694,
   28.98305,
   29.9672,
   29.65377,
   29.78614,
   30.1635,
   30.01639,
   28.81297,
   28.76175,
   28.55598,
   26.56012,
   25.50481,
   24.90177,
   23.97958,
   23.56761,
   22.74328,
   23.44264,
   22.78626,
   22.65707,
   23.14847,
   22.61385,
   22.19912,
   22.41833,
   22.39651,
   22.89338,
   22.97871,
   22.61385,
   22,
   21.8439,
   22.17708,
   23.65057,
   22.46193,
   21.86627,
   22.59221,
   21.75421,
   21.93323,
   22.06657,
   22.35279,
   21.11597,
   21.88861,
   21.77667,
   22.02221,
   21.59638,
   21.68671,
   21.55108,
   21.06965,
   20.86001,
   20.64829,
   20.57724,
   20.29062,
   21.13909};
   Double_t h_datahist_fehx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3002[100] = {
   34.23796,
   34.35631,
   33.48863,
   32.83033,
   32.7374,
   33.16879,
   32.20568,
   31.53627,
   30.08462,
   31.29367,
   31.27743,
   29.40069,
   28.10888,
   28.41505,
   28.75332,
   28.87693,
   29.64189,
   27.90894,
   28.27139,
   28.68244,
   28.19928,
   29.45255,
   28.82402,
   29.19233,
   30.73657,
   30.33706,
   31.58456,
   34.48897,
   36.66974,
   41.17247,
   45.44719,
   52.83784,
   59.51906,
   64.96123,
   71.09214,
   75.32145,
   77.67675,
   77.46265,
   74.79838,
   70.35879,
   64.837,
   57.22962,
   51.31584,
   43.75795,
   39.41337,
   35.97182,
   32.36299,
   30.91792,
   30,
   30.01694,
   29.98305,
   30.9672,
   30.65377,
   30.78614,
   31.1635,
   31.01639,
   29.81297,
   29.76175,
   29.55598,
   27.56012,
   26.50481,
   25.90177,
   24.97958,
   24.56761,
   23.74328,
   24.44264,
   23.78626,
   23.65707,
   24.14847,
   23.61385,
   23.19912,
   23.41833,
   23.39651,
   23.89338,
   23.97871,
   23.61385,
   23,
   22.8439,
   23.17708,
   24.65057,
   23.46193,
   22.86627,
   23.59221,
   22.75421,
   22.93323,
   23.06657,
   23.35279,
   22.11597,
   22.88861,
   22.77667,
   23.02221,
   22.59638,
   22.68671,
   22.55108,
   22.06965,
   21.86001,
   21.64829,
   21.57724,
   21.29062,
   22.13909};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3002,h_datahist_fy3002,h_datahist_felx3002,h_datahist_fehx3002,h_datahist_fely3002,h_datahist_fehy3002);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3002 = new TH1F("Graph_h_datahist3002","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3002->SetMinimum(370.5384);
   Graph_h_datahist3002->SetMaximum(6595.873);
   Graph_h_datahist3002->SetDirectory(0);
   Graph_h_datahist3002->SetStats(0);
   Graph_h_datahist3002->SetLineWidth(2);
   Graph_h_datahist3002->SetMarkerStyle(20);
   Graph_h_datahist3002->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3002->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3002);
   
   grae->Draw("p");
   
   TH1D *frame_f4bcdf0__2 = new TH1D("frame_f4bcdf0__2","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f4bcdf0__2->SetBinContent(1,6335.361);
   frame_f4bcdf0__2->SetMaximum(6335.361);
   frame_f4bcdf0__2->SetEntries(1);
   frame_f4bcdf0__2->SetDirectory(0);
   frame_f4bcdf0__2->SetStats(0);
   frame_f4bcdf0__2->SetLineWidth(2);
   frame_f4bcdf0__2->SetMarkerStyle(20);
   frame_f4bcdf0__2->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f4bcdf0__2->GetXaxis()->SetNdivisions(505);
   frame_f4bcdf0__2->GetXaxis()->SetLabelFont(132);
   frame_f4bcdf0__2->GetXaxis()->SetLabelOffset(0.02);
   frame_f4bcdf0__2->GetXaxis()->SetLabelSize(0.06);
   frame_f4bcdf0__2->GetXaxis()->SetTitleSize(0.072);
   frame_f4bcdf0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_f4bcdf0__2->GetXaxis()->SetTitleFont(132);
   frame_f4bcdf0__2->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f4bcdf0__2->GetYaxis()->SetMaxDigits(2);
   frame_f4bcdf0__2->GetYaxis()->SetNdivisions(3000510);
   frame_f4bcdf0__2->GetYaxis()->SetLabelFont(132);
   frame_f4bcdf0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_f4bcdf0__2->GetYaxis()->SetLabelSize(0.06);
   frame_f4bcdf0__2->GetYaxis()->SetTitleSize(0.072);
   frame_f4bcdf0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_f4bcdf0__2->GetYaxis()->SetTitleFont(132);
   frame_f4bcdf0__2->GetZaxis()->SetLabelFont(132);
   frame_f4bcdf0__2->GetZaxis()->SetLabelSize(0.06);
   frame_f4bcdf0__2->GetZaxis()->SetTitleSize(0.072);
   frame_f4bcdf0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_f4bcdf0__2->GetZaxis()->SetTitleFont(132);
   frame_f4bcdf0__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.63,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.4,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 3 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");

   ci = TColor::GetColor("#cc00cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig3_top_left.pdf");
   c1->SaveAs("Fig3_top_left.eps");
   c1->SaveAs("Fig3_top_left.png");

}


==> figs/Fig3_top_right.C <==
void Fig3_top_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:17:50 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-5654.177,5630.864,29684.43);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_e955050__5 = new TH1D("frame_e955050__5","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_e955050__5->SetBinContent(1,27210.73);
   frame_e955050__5->SetMaximum(27210.73);
   frame_e955050__5->SetEntries(1);
   frame_e955050__5->SetDirectory(0);
   frame_e955050__5->SetStats(0);
   frame_e955050__5->SetLineWidth(2);
   frame_e955050__5->SetMarkerStyle(20);
   frame_e955050__5->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_e955050__5->GetXaxis()->SetNdivisions(505);
   frame_e955050__5->GetXaxis()->SetLabelFont(132);
   frame_e955050__5->GetXaxis()->SetLabelOffset(0.02);
   frame_e955050__5->GetXaxis()->SetLabelSize(0.06);
   frame_e955050__5->GetXaxis()->SetTitleSize(0.072);
   frame_e955050__5->GetXaxis()->SetTitleOffset(0.95);
   frame_e955050__5->GetXaxis()->SetTitleFont(132);
   frame_e955050__5->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_e955050__5->GetYaxis()->SetMaxDigits(3);
   frame_e955050__5->GetYaxis()->SetNdivisions(3000510);
   frame_e955050__5->GetYaxis()->SetLabelFont(132);
   frame_e955050__5->GetYaxis()->SetLabelOffset(0.01);
   frame_e955050__5->GetYaxis()->SetLabelSize(0.06);
   frame_e955050__5->GetYaxis()->SetTitleSize(0.072);
   frame_e955050__5->GetYaxis()->SetTitleOffset(0.95);
   frame_e955050__5->GetYaxis()->SetTitleFont(132);
   frame_e955050__5->GetZaxis()->SetLabelFont(132);
   frame_e955050__5->GetZaxis()->SetLabelSize(0.06);
   frame_e955050__5->GetZaxis()->SetTitleSize(0.072);
   frame_e955050__5->GetZaxis()->SetTitleOffset(1.2);
   frame_e955050__5->GetZaxis()->SetTitleFont(132);
   frame_e955050__5->Draw("FUNC");
   
   Double_t h_datahist_fx3005[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3005[100] = {
   5017,
   5046,
   5004,
   4884,
   4812,
   4725,
   4551,
   4419,
   4199,
   4121,
   3953,
   3911,
   3900,
   3835,
   3723,
   3686,
   3744,
   3725,
   3877,
   3838,
   3909,
   3955,
   4050,
   4176,
   4338,
   4739,
   5295,
   6046,
   7497,
   9036,
   11401,
   14653,
   18252,
   21397,
   24081,
   25754,
   25553,
   24337,
   21532,
   18174,
   14840,
   11487,
   9048,
   7182,
   5878,
   4875,
   4502,
   4267,
   4278,
   4294,
   4357,
   4632,
   4739,
   4631,
   4584,
   4421,
   4170,
   3927,
   3619,
   3474,
   3259,
   3174,
   3009,
   3032,
   2881,
   2891,
   2803,
   2879,
   2819,
   2910,
   2860,
   2794,
   2790,
   2783,
   2837,
   2863,
   2810,
   2855,
   2814,
   2853,
   2872,
   2764,
   2879,
   2911,
   2831,
   2772,
   2872,
   2804,
   2777,
   2744,
   2744,
   2713,
   2757,
   2703,
   2584,
   2541,
   2649,
   2581,
   2454,
   2552};
   Double_t h_datahist_felx3005[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3005[100] = {
   70.33255,
   70.53696,
   70.24072,
   69.38741,
   68.87038,
   68.24045,
   66.96295,
   65.97744,
   64.30162,
   63.69696,
   62.37488,
   62.03999,
   61.95198,
   61.4294,
   60.51844,
   60.2145,
   60.69028,
   60.53483,
   61.76757,
   61.45361,
   62.024,
   62.39078,
   63.14157,
   64.12391,
   65.36539,
   68.34221,
   72.26847,
   77.25764,
   86.08666,
   94.55919,
   106.2766,
   120.5506,
   134.6009,
   145.778,
   154.6813,
   159.9813,
   159.3538,
   155.504,
   146.2387,
   134.3119,
   121.3206,
   106.6786,
   94.62229,
   84.24816,
   76.16975,
   69.32299,
   66.59881,
   64.82419,
   64.90833,
   65.03053,
   65.50947,
   67.56063,
   68.34221,
   67.55329,
   67.20709,
   65.99248,
   64.07747,
   62.16777,
   59.6602,
   58.44277,
   56.58984,
   55.84048,
   54.35663,
   54.56587,
   53.17728,
   53.27034,
   52.44573,
   53.15864,
   52.59661,
   53.44673,
   52.98131,
   52.36067,
   52.32282,
   52.25652,
   52.76584,
   53.00934,
   52.51179,
   52.93454,
   52.54951,
   52.91582,
   53.09338,
   52.07614,
   53.15864,
   53.456,
   52.70949,
   52.15216,
   53.09338,
   52.45517,
   52.19962,
   51.88559,
   51.88559,
   51.58887,
   52.00952,
   51.49279,
   50.33552,
   49.91081,
   50.97087,
   50.306,
   49.04039,
   50.0198};
   Double_t h_datahist_fehx3005[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3005[100] = {
   71.33255,
   71.53696,
   71.24072,
   70.38741,
   69.87038,
   69.24045,
   67.96295,
   66.97744,
   65.30162,
   64.69696,
   63.37488,
   63.03999,
   62.95198,
   62.4294,
   61.51844,
   61.2145,
   61.69028,
   61.53483,
   62.76757,
   62.45361,
   63.024,
   63.39078,
   64.14157,
   65.12391,
   66.36539,
   69.34221,
   73.26847,
   78.25764,
   87.08666,
   95.55919,
   107.2766,
   121.5506,
   135.6009,
   146.778,
   155.6813,
   160.9813,
   160.3538,
   156.504,
   147.2387,
   135.3119,
   122.3206,
   107.6786,
   95.62229,
   85.24816,
   77.16975,
   70.32299,
   67.59881,
   65.82419,
   65.90833,
   66.03053,
   66.50947,
   68.56063,
   69.34221,
   68.55329,
   68.20709,
   66.99248,
   65.07747,
   63.16777,
   60.6602,
   59.44277,
   57.58984,
   56.84048,
   55.35663,
   55.56587,
   54.17728,
   54.27034,
   53.44573,
   54.15864,
   53.59661,
   54.44673,
   53.98131,
   53.36067,
   53.32282,
   53.25652,
   53.76584,
   54.00934,
   53.51179,
   53.93454,
   53.54951,
   53.91582,
   54.09338,
   53.07614,
   54.15864,
   54.456,
   53.70949,
   53.15216,
   54.09338,
   53.45517,
   53.19962,
   52.88559,
   52.88559,
   52.58887,
   53.00952,
   52.49279,
   51.33552,
   50.91081,
   51.97087,
   51.306,
   50.04039,
   51.0198};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3005,h_datahist_fy3005,h_datahist_felx3005,h_datahist_fehx3005,h_datahist_fely3005,h_datahist_fehy3005);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3005 = new TH1F("Graph_h_datahist3005","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3005->SetMinimum(53.95744);
   Graph_h_datahist3005->SetMaximum(28265.98);
   Graph_h_datahist3005->SetDirectory(0);
   Graph_h_datahist3005->SetStats(0);
   Graph_h_datahist3005->SetLineWidth(2);
   Graph_h_datahist3005->SetMarkerStyle(20);
   Graph_h_datahist3005->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3005->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3005->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3005->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3005->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3005->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3005);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_bd__fx12[139] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5243.75,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bd__fy12[139] = {
   0,
   34.59919,
   34.59919,
   37.52053,
   40.78697,
   44.45167,
   48.57798,
   53.24184,
   58.53485,
   64.56813,
   71.47742,
   79.42974,
   88.63215,
   99.34351,
   111.8904,
   126.6886,
   144.2737,
   165.3429,
   190.8155,
   221.9213,
   260.3299,
   308.3484,
   369.2254,
   447.6362,
   550.4761,
   688.2052,
   877.2173,
   1144.207,
   1534.659,
   1799.522,
   2130.455,
   2549.723,
   3089.334,
   3418.198,
   3796.438,
   4233.802,
   4734.295,
   5856.986,
   7132.932,
   8551.395,
   10092.08,
   11724.64,
   13408.91,
   15096.02,
   16730.39,
   18252.61,
   18952.87,
   19602.83,
   20195.57,
   20724.66,
   21184.22,
   21569.06,
   21874.78,
   22097.84,
   22235.65,
   22286.59,
   22250.06,
   22126.48,
   21917.31,
   21624.99,
   21252.91,
   20805.33,
   20287.32,
   19704.63,
   19063.64,
   18371.18,
   16860.89,
   15233.48,
   13548.55,
   11862.1,
   10223.63,
   8674.082,
   7244.645,
   5956.424,
   4820.911,
   3841.029,
   3012.597,
   2325.999,
   1774.139,
   1377.158,
   1091.719,
   880.9852,
   721.8647,
   503.4521,
   365.8677,
   274.7198,
   211.8436,
   167.0067,
   134.1349,
   109.4621,
   90.56547,
   75.83687,
   64.17922,
   54.82609,
   47.23069,
   40.99555,
   35.82689,
   31.50428,
   27.86006,
   24.76511,
   22.11885,
   19.84217,
   17.87218,
   16.1585,
   14.6604,
   13.34472,
   12.1843,
   11.15667,
   10.24321,
   9.428363,
   8.699044,
   8.044223,
   7.454539,
   6.922019,
   6.439836,
   6.002127,
   5.603834,
   5.240577,
   4.908552,
   4.604442,
   4.325347,
   4.068723,
   3.832332,
   3.6142,
   3.412582,
   3.225928,
   3.052864,
   2.892163,
   2.74273,
   2.603584,
   2.473848,
   2.352732,
   2.239525,
   2.133585,
   2.034333,
   1.941245,
   1.941245,
   1.941245,
   0};
   TGraph *graph = new TGraph(139,totpdf_Norm_mass__Comp_bd__fx12,totpdf_Norm_mass__Comp_bd__fy12);
   graph->SetName("totpdf_Norm_mass__Comp_bd_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB12 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB12","Projection of Total PDF",139,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->SetMaximum(24515.25);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB12);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_bs__fx13[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5328.75,
   5330,
   5331.25,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5382.5,
   5385,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bs__fy13[137] = {
   0,
   0.8142682,
   0.8142682,
   0.8593345,
   0.9078539,
   0.9601674,
   1.016658,
   1.077755,
   1.143944,
   1.215773,
   1.293864,
   1.37892,
   1.471747,
   1.573263,
   1.68452,
   1.806731,
   1.941294,
   2.089828,
   2.254218,
   2.436661,
   2.639738,
   2.866486,
   3.1205,
   3.406055,
   3.728266,
   4.093283,
   4.508547,
   4.983123,
   5.528126,
   6.157292,
   6.887729,
   7.74093,
   8.744157,
   9.932337,
   11.35072,
   13.05864,
   15.13496,
   17.68603,
   20.85767,
   24.85346,
   29.96354,
   36.61111,
   45.43005,
   57.39922,
   74.0851,
   98.10205,
   114.174,
   134.0392,
   158.9027,
   190.4645,
   231.1758,
   256.0324,
   284.66,
   317.657,
   353.7543,
   433.7596,
   523.8544,
   623.141,
   730.0897,
   842.5203,
   1072.09,
   1182.165,
   1283.923,
   1330.454,
   1373.454,
   1412.479,
   1447.117,
   1476.994,
   1501.783,
   1521.21,
   1535.059,
   1543.172,
   1545.457,
   1541.89,
   1532.51,
   1517.423,
   1496.8,
   1470.87,
   1439.92,
   1404.287,
   1364.354,
   1320.541,
   1273.298,
   1170.435,
   1059.69,
   830.0122,
   718.0564,
   611.8526,
   513.5105,
   424.4886,
   345.6185,
   277.1674,
   218.9281,
   170.3237,
   130.6119,
   101.2997,
   80.24596,
   64.71648,
   43.98537,
   31.32942,
   23.14933,
   17.61778,
   13.73751,
   10.93166,
   8.850198,
   7.272054,
   6.052768,
   5.095129,
   4.332035,
   3.716114,
   3.213256,
   2.798461,
   2.453112,
   2.163146,
   1.917801,
   1.708743,
   1.529448,
   1.374758,
   1.240557,
   1.123533,
   1.021001,
   0.9307643,
   0.8510186,
   0.780269,
   0.7172706,
   0.660981,
   0.6105225,
   0.5651523,
   0.5242391,
   0.4872439,
   0.4537044,
   0.4232227,
   0.3954549,
   0.3701029,
   0.3701029,
   0.3701029,
   0};
   graph = new TGraph(137,totpdf_Norm_mass__Comp_bs__fx13,totpdf_Norm_mass__Comp_bs__fy13);
   graph->SetName("totpdf_Norm_mass__Comp_bs_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB13 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB13","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->SetMaximum(1700.003);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB13);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx14[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_comb__fy14[106] = {
   0,
   3664.263,
   3664.263,
   3650.563,
   3636.913,
   3623.315,
   3609.768,
   3596.271,
   3582.825,
   3569.428,
   3556.083,
   3542.787,
   3529.54,
   3516.343,
   3503.196,
   3490.098,
   3477.048,
   3464.048,
   3451.096,
   3438.192,
   3425.337,
   3412.53,
   3399.771,
   3387.059,
   3374.395,
   3361.778,
   3349.209,
   3336.686,
   3324.21,
   3311.781,
   3299.399,
   3287.062,
   3274.772,
   3262.528,
   3250.329,
   3238.177,
   3226.069,
   3214.007,
   3201.99,
   3190.018,
   3178.091,
   3166.208,
   3154.37,
   3142.575,
   3130.826,
   3119.119,
   3107.457,
   3095.839,
   3084.263,
   3072.731,
   3061.243,
   3049.797,
   3038.394,
   3027.033,
   3015.715,
   3004.44,
   2993.206,
   2982.015,
   2970.865,
   2959.757,
   2948.691,
   2937.666,
   2926.682,
   2915.739,
   2904.837,
   2893.976,
   2883.156,
   2872.376,
   2861.636,
   2850.937,
   2840.277,
   2829.657,
   2819.077,
   2808.537,
   2798.036,
   2787.574,
   2777.152,
   2766.768,
   2756.423,
   2746.117,
   2735.849,
   2725.62,
   2715.429,
   2705.276,
   2695.161,
   2685.084,
   2675.045,
   2665.043,
   2655.079,
   2645.151,
   2635.261,
   2625.408,
   2615.592,
   2605.812,
   2596.069,
   2586.363,
   2576.692,
   2567.058,
   2557.46,
   2547.898,
   2538.371,
   2528.88,
   2519.425,
   2519.425,
   2519.425,
   0};
   graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx14,totpdf_Norm_mass__Comp_comb__fy14);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB14 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB14","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->SetMaximum(4030.689);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB14);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_partreco__fx15[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_partreco__fy15[114] = {
   0,
   1256.462,
   1256.462,
   1255.279,
   1249.915,
   1240.284,
   1226.352,
   1208.133,
   1185.696,
   1159.165,
   1128.719,
   1094.589,
   1057.056,
   1016.448,
   973.1311,
   880.0038,
   781.1514,
   680.2051,
   580.6759,
   485.703,
   397.8529,
   318.9907,
   283.3075,
   250.2317,
   219.7903,
   191.9711,
   143.9771,
   105.5267,
   75.56204,
   52.84308,
   36.08259,
   24.05048,
   15.64466,
   9.929618,
   6.148066,
   3.712835,
   2.186563,
   1.255568,
   0.7028772,
   0.3835499,
   0.2039941,
   0.1057328,
   0.05340055,
   0.0262805,
   0.01259634,
   0.005882818,
   0.002677563,
   0.001186577,
   0.0005121475,
   0.0002103314,
   8.214535e-05,
   2.790888e-05,
   4.923451e-06,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_Norm_mass__Comp_partreco__fx15,totpdf_Norm_mass__Comp_partreco__fy15);
   graph->SetName("totpdf_Norm_mass__Comp_partreco_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB15 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB15","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->SetMaximum(1382.108);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB15);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx16[139] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5243.75,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__fy16[139] = {
   0,
   4956.164,
   4956.164,
   4938.884,
   4904.988,
   4854.452,
   4788.112,
   4707.678,
   4615.667,
   4515.25,
   4410.041,
   4303.837,
   4200.358,
   4103.003,
   4014.665,
   3937.627,
   3873.541,
   3823.499,
   3788.192,
   3768.129,
   3763.923,
   3776.645,
   3808.259,
   3862.215,
   3944.31,
   4064.076,
   4237.156,
   4489.666,
   4866.665,
   5125.089,
   5449.735,
   5862.847,
   6396.414,
   6722.294,
   7097.574,
   7532.001,
   8029.578,
   9146.499,
   10416.75,
   11829.6,
   13364.76,
   14991.86,
   16670.76,
   18352.58,
   19981.78,
   21498.91,
   22196.68,
   22844.17,
   23434.49,
   23961.18,
   24418.38,
   24800.89,
   25104.34,
   25325.17,
   25460.79,
   25509.59,
   25470.97,
   25345.37,
   25134.24,
   24840.02,
   24466.12,
   24016.79,
   23497.11,
   22912.85,
   22270.39,
   21576.56,
   20063.89,
   18434.65,
   16748.54,
   15061.7,
   13423.81,
   11876.01,
   10449.78,
   9166.573,
   8038.371,
   7068.733,
   6254.351,
   5586.811,
   5060.72,
   4698.669,
   4460.943,
   4313.545,
   4228.682,
   4188.191,
   4258.572,
   4385.626,
   4523.263,
   4630.348,
   4674.194,
   4635.798,
   4513.187,
   4320.765,
   4084.481,
   3834.487,
   3597.829,
   3393.388,
   3230.123,
   3108.254,
   3024.964,
   2974.755,
   2940.949,
   2915.711,
   2895.401,
   2878.177,
   2863.048,
   2849.475,
   2837.182,
   2826.081,
   2816.251,
   2807.972,
   2801.821,
   2798.906,
   2800.03,
   2804.321,
   2811.504,
   2820.915,
   2831.461,
   2841.673,
   2849.854,
   2854.288,
   2853.5,
   2846.488,
   2832.896,
   2813.07,
   2788.003,
   2759.161,
   2728.245,
   2696.943,
   2666.707,
   2638.612,
   2613.301,
   2591.005,
   2571.644,
   2555.628,
   2541.987,
   2529.74,
   2529.74,
   2529.74,
   0};
   graph = new TGraph(139,totpdf_Norm_mass__fx16,totpdf_Norm_mass__fy16);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB16 = new TH1F("Graph_totpdf_NormoBmasscB16","Projection of Total PDF",139,5044,5656);
   Graph_totpdf_NormoBmasscB16->SetMinimum(0);
   Graph_totpdf_NormoBmasscB16->SetMaximum(28060.55);
   Graph_totpdf_NormoBmasscB16->SetDirectory(0);
   Graph_totpdf_NormoBmasscB16->SetStats(0);
   Graph_totpdf_NormoBmasscB16->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB16->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB16->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB16->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB16->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB16->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB16->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB16->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB16->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB16->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB16->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB16->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB16->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB16->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB16->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB16->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB16->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB16->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB16->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB16);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3006[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3006[100] = {
   5017,
   5046,
   5004,
   4884,
   4812,
   4725,
   4551,
   4419,
   4199,
   4121,
   3953,
   3911,
   3900,
   3835,
   3723,
   3686,
   3744,
   3725,
   3877,
   3838,
   3909,
   3955,
   4050,
   4176,
   4338,
   4739,
   5295,
   6046,
   7497,
   9036,
   11401,
   14653,
   18252,
   21397,
   24081,
   25754,
   25553,
   24337,
   21532,
   18174,
   14840,
   11487,
   9048,
   7182,
   5878,
   4875,
   4502,
   4267,
   4278,
   4294,
   4357,
   4632,
   4739,
   4631,
   4584,
   4421,
   4170,
   3927,
   3619,
   3474,
   3259,
   3174,
   3009,
   3032,
   2881,
   2891,
   2803,
   2879,
   2819,
   2910,
   2860,
   2794,
   2790,
   2783,
   2837,
   2863,
   2810,
   2855,
   2814,
   2853,
   2872,
   2764,
   2879,
   2911,
   2831,
   2772,
   2872,
   2804,
   2777,
   2744,
   2744,
   2713,
   2757,
   2703,
   2584,
   2541,
   2649,
   2581,
   2454,
   2552};
   Double_t h_datahist_felx3006[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3006[100] = {
   70.33255,
   70.53696,
   70.24072,
   69.38741,
   68.87038,
   68.24045,
   66.96295,
   65.97744,
   64.30162,
   63.69696,
   62.37488,
   62.03999,
   61.95198,
   61.4294,
   60.51844,
   60.2145,
   60.69028,
   60.53483,
   61.76757,
   61.45361,
   62.024,
   62.39078,
   63.14157,
   64.12391,
   65.36539,
   68.34221,
   72.26847,
   77.25764,
   86.08666,
   94.55919,
   106.2766,
   120.5506,
   134.6009,
   145.778,
   154.6813,
   159.9813,
   159.3538,
   155.504,
   146.2387,
   134.3119,
   121.3206,
   106.6786,
   94.62229,
   84.24816,
   76.16975,
   69.32299,
   66.59881,
   64.82419,
   64.90833,
   65.03053,
   65.50947,
   67.56063,
   68.34221,
   67.55329,
   67.20709,
   65.99248,
   64.07747,
   62.16777,
   59.6602,
   58.44277,
   56.58984,
   55.84048,
   54.35663,
   54.56587,
   53.17728,
   53.27034,
   52.44573,
   53.15864,
   52.59661,
   53.44673,
   52.98131,
   52.36067,
   52.32282,
   52.25652,
   52.76584,
   53.00934,
   52.51179,
   52.93454,
   52.54951,
   52.91582,
   53.09338,
   52.07614,
   53.15864,
   53.456,
   52.70949,
   52.15216,
   53.09338,
   52.45517,
   52.19962,
   51.88559,
   51.88559,
   51.58887,
   52.00952,
   51.49279,
   50.33552,
   49.91081,
   50.97087,
   50.306,
   49.04039,
   50.0198};
   Double_t h_datahist_fehx3006[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3006[100] = {
   71.33255,
   71.53696,
   71.24072,
   70.38741,
   69.87038,
   69.24045,
   67.96295,
   66.97744,
   65.30162,
   64.69696,
   63.37488,
   63.03999,
   62.95198,
   62.4294,
   61.51844,
   61.2145,
   61.69028,
   61.53483,
   62.76757,
   62.45361,
   63.024,
   63.39078,
   64.14157,
   65.12391,
   66.36539,
   69.34221,
   73.26847,
   78.25764,
   87.08666,
   95.55919,
   107.2766,
   121.5506,
   135.6009,
   146.778,
   155.6813,
   160.9813,
   160.3538,
   156.504,
   147.2387,
   135.3119,
   122.3206,
   107.6786,
   95.62229,
   85.24816,
   77.16975,
   70.32299,
   67.59881,
   65.82419,
   65.90833,
   66.03053,
   66.50947,
   68.56063,
   69.34221,
   68.55329,
   68.20709,
   66.99248,
   65.07747,
   63.16777,
   60.6602,
   59.44277,
   57.58984,
   56.84048,
   55.35663,
   55.56587,
   54.17728,
   54.27034,
   53.44573,
   54.15864,
   53.59661,
   54.44673,
   53.98131,
   53.36067,
   53.32282,
   53.25652,
   53.76584,
   54.00934,
   53.51179,
   53.93454,
   53.54951,
   53.91582,
   54.09338,
   53.07614,
   54.15864,
   54.456,
   53.70949,
   53.15216,
   54.09338,
   53.45517,
   53.19962,
   52.88559,
   52.88559,
   52.58887,
   53.00952,
   52.49279,
   51.33552,
   50.91081,
   51.97087,
   51.306,
   50.04039,
   51.0198};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3006,h_datahist_fy3006,h_datahist_felx3006,h_datahist_fehx3006,h_datahist_fely3006,h_datahist_fehy3006);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3006 = new TH1F("Graph_h_datahist3006","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3006->SetMinimum(53.95744);
   Graph_h_datahist3006->SetMaximum(28265.98);
   Graph_h_datahist3006->SetDirectory(0);
   Graph_h_datahist3006->SetStats(0);
   Graph_h_datahist3006->SetLineWidth(2);
   Graph_h_datahist3006->SetMarkerStyle(20);
   Graph_h_datahist3006->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3006->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3006->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3006->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3006->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3006->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3006->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3006->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3006);
   
   grae->Draw("p");
   
   TH1D *frame_e955050__6 = new TH1D("frame_e955050__6","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_e955050__6->SetBinContent(1,27210.73);
   frame_e955050__6->SetMaximum(27210.73);
   frame_e955050__6->SetEntries(1);
   frame_e955050__6->SetDirectory(0);
   frame_e955050__6->SetStats(0);
   frame_e955050__6->SetLineWidth(2);
   frame_e955050__6->SetMarkerStyle(20);
   frame_e955050__6->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_e955050__6->GetXaxis()->SetNdivisions(505);
   frame_e955050__6->GetXaxis()->SetLabelFont(132);
   frame_e955050__6->GetXaxis()->SetLabelOffset(0.02);
   frame_e955050__6->GetXaxis()->SetLabelSize(0.06);
   frame_e955050__6->GetXaxis()->SetTitleSize(0.072);
   frame_e955050__6->GetXaxis()->SetTitleOffset(0.95);
   frame_e955050__6->GetXaxis()->SetTitleFont(132);
   frame_e955050__6->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_e955050__6->GetYaxis()->SetMaxDigits(3);
   frame_e955050__6->GetYaxis()->SetNdivisions(3000510);
   frame_e955050__6->GetYaxis()->SetLabelFont(132);
   frame_e955050__6->GetYaxis()->SetLabelOffset(0.01);
   frame_e955050__6->GetYaxis()->SetLabelSize(0.06);
   frame_e955050__6->GetYaxis()->SetTitleSize(0.072);
   frame_e955050__6->GetYaxis()->SetTitleOffset(0.95);
   frame_e955050__6->GetYaxis()->SetTitleFont(132);
   frame_e955050__6->GetZaxis()->SetLabelFont(132);
   frame_e955050__6->GetZaxis()->SetLabelSize(0.06);
   frame_e955050__6->GetZaxis()->SetTitleSize(0.072);
   frame_e955050__6->GetZaxis()->SetTitleOffset(1.2);
   frame_e955050__6->GetZaxis()->SetTitleFont(132);
   frame_e955050__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.63,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.4,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 6 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");

   ci = TColor::GetColor("#cc00cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig3_top_right.pdf");
   c1->SaveAs("Fig3_top_right.png");
   c1->SaveAs("Fig3_top_right.eps");

}


==> figs/Fig4_bottom_left.C <==
void Fig4_bottom_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 17:14:11 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(8662.963,-78509.42,11070.37,412174.5);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_e72bf10__5 = new TH1D("frame_e72bf10__5","A RooPlot of \"M(upsi)\"",100,9000,10950);
   frame_e72bf10__5->SetBinContent(1,377826.6);
   frame_e72bf10__5->SetMaximum(377826.6);
   frame_e72bf10__5->SetEntries(1);
   frame_e72bf10__5->SetDirectory(0);
   frame_e72bf10__5->SetStats(0);
   frame_e72bf10__5->SetLineWidth(2);
   frame_e72bf10__5->SetMarkerStyle(20);
   frame_e72bf10__5->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_e72bf10__5->GetXaxis()->SetNdivisions(505);
   frame_e72bf10__5->GetXaxis()->SetLabelFont(132);
   frame_e72bf10__5->GetXaxis()->SetLabelOffset(0.02);
   frame_e72bf10__5->GetXaxis()->SetLabelSize(0.06);
   frame_e72bf10__5->GetXaxis()->SetTitleSize(0.072);
   frame_e72bf10__5->GetXaxis()->SetTitleOffset(0.95);
   frame_e72bf10__5->GetXaxis()->SetTitleFont(132);
   frame_e72bf10__5->GetYaxis()->SetTitle("Candidates / (13 MeV/#it{c}^{2})");
   frame_e72bf10__5->GetYaxis()->SetMaxDigits(2);
   frame_e72bf10__5->GetYaxis()->SetNdivisions(3000510);
   frame_e72bf10__5->GetYaxis()->SetLabelFont(132);
   frame_e72bf10__5->GetYaxis()->SetLabelOffset(0.01);
   frame_e72bf10__5->GetYaxis()->SetLabelSize(0.06);
   frame_e72bf10__5->GetYaxis()->SetTitleSize(0.072);
   frame_e72bf10__5->GetYaxis()->SetTitleOffset(0.95);
   frame_e72bf10__5->GetYaxis()->SetTitleFont(132);
   frame_e72bf10__5->GetZaxis()->SetLabelFont(132);
   frame_e72bf10__5->GetZaxis()->SetLabelSize(0.06);
   frame_e72bf10__5->GetZaxis()->SetTitleSize(0.072);
   frame_e72bf10__5->GetZaxis()->SetTitleOffset(1.2);
   frame_e72bf10__5->GetZaxis()->SetTitleFont(132);
   frame_e72bf10__5->Draw("FUNC");
   
   Double_t h_datahist_fx3005[150] = {
   9006.5,
   9019.5,
   9032.5,
   9045.5,
   9058.5,
   9071.5,
   9084.5,
   9097.5,
   9110.5,
   9123.5,
   9136.5,
   9149.5,
   9162.5,
   9175.5,
   9188.5,
   9201.5,
   9214.5,
   9227.5,
   9240.5,
   9253.5,
   9266.5,
   9279.5,
   9292.5,
   9305.5,
   9318.5,
   9331.5,
   9344.5,
   9357.5,
   9370.5,
   9383.5,
   9396.5,
   9409.5,
   9422.5,
   9435.5,
   9448.5,
   9461.5,
   9474.5,
   9487.5,
   9500.5,
   9513.5,
   9526.5,
   9539.5,
   9552.5,
   9565.5,
   9578.5,
   9591.5,
   9604.5,
   9617.5,
   9630.5,
   9643.5,
   9656.5,
   9669.5,
   9682.5,
   9695.5,
   9708.5,
   9721.5,
   9734.5,
   9747.5,
   9760.5,
   9773.5,
   9786.5,
   9799.5,
   9812.5,
   9825.5,
   9838.5,
   9851.5,
   9864.5,
   9877.5,
   9890.5,
   9903.5,
   9916.5,
   9929.5,
   9942.5,
   9955.5,
   9968.5,
   9981.5,
   9994.5,
   10007.5,
   10020.5,
   10033.5,
   10046.5,
   10059.5,
   10072.5,
   10085.5,
   10098.5,
   10111.5,
   10124.5,
   10137.5,
   10150.5,
   10163.5,
   10176.5,
   10189.5,
   10202.5,
   10215.5,
   10228.5,
   10241.5,
   10254.5,
   10267.5,
   10280.5,
   10293.5,
   10306.5,
   10319.5,
   10332.5,
   10345.5,
   10358.5,
   10371.5,
   10384.5,
   10397.5,
   10410.5,
   10423.5,
   10436.5,
   10449.5,
   10462.5,
   10475.5,
   10488.5,
   10501.5,
   10514.5,
   10527.5,
   10540.5,
   10553.5,
   10566.5,
   10579.5,
   10592.5,
   10605.5,
   10618.5,
   10631.5,
   10644.5,
   10657.5,
   10670.5,
   10683.5,
   10696.5,
   10709.5,
   10722.5,
   10735.5,
   10748.5,
   10761.5,
   10774.5,
   10787.5,
   10800.5,
   10813.5,
   10826.5,
   10839.5,
   10852.5,
   10865.5,
   10878.5,
   10891.5,
   10904.5,
   10917.5,
   10930.5,
   10943.5};
   Double_t h_datahist_fy3005[150] = {
   45634,
   45364,
   45043,
   44965,
   44747,
   44360,
   44370,
   44303,
   43837,
   43543,
   43847,
   43216,
   43302,
   43520,
   43525,
   43479,
   43746,
   43938,
   43800,
   44447,
   45063,
   45429,
   46551,
   47779,
   49940,
   53560,
   58478,
   66082,
   77881,
   96078,
   124340,
   163062,
   213660,
   271967,
   325369,
   358307,
   359235,
   326691,
   271279,
   209570,
   154273,
   111764,
   82101,
   63188,
   51016,
   43429,
   38961,
   36009,
   34520,
   33184,
   32214,
   31398,
   30817,
   30239,
   30177,
   30008,
   29716,
   29462,
   29216,
   29247,
   29280,
   29287,
   29372,
   28706,
   29069,
   29709,
   29507,
   30261,
   30893,
   32268,
   33965,
   37071,
   41438,
   47873,
   56806,
   68314,
   81767,
   93233,
   102291,
   105160,
   100482,
   89438,
   75909,
   62513,
   50406,
   41757,
   35402,
   31712,
   28549,
   27107,
   26363,
   25525,
   24969,
   25290,
   25413,
   26132,
   27345,
   29188,
   31693,
   35639,
   40171,
   46034,
   51804,
   56455,
   59384,
   58580,
   55219,
   49533,
   43007,
   36898,
   31570,
   27838,
   24881,
   22811,
   21623,
   20648,
   19844,
   19521,
   19208,
   18969,
   18550,
   18603,
   18307,
   18197,
   17732,
   17905,
   17542,
   17742,
   17136,
   17081,
   17284,
   17221,
   17266,
   16807,
   16777,
   16496,
   16581,
   16336,
   16393,
   16168,
   16033,
   15761,
   15807,
   15853,
   15785,
   15583,
   15517,
   15406,
   15328,
   14920};
   Double_t h_datahist_felx3005[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fely3005[150] = {
   213.1217,
   212.4888,
   211.734,
   211.5501,
   211.0355,
   210.1187,
   210.1425,
   209.9834,
   208.8735,
   208.1702,
   208.8973,
   207.3852,
   207.5919,
   208.1151,
   208.1271,
   208.0168,
   208.656,
   209.1145,
   208.7851,
   210.3252,
   211.7811,
   212.6414,
   215.2574,
   218.0847,
   222.9732,
   230.9309,
   241.3228,
   256.5647,
   278.5721,
   309.4649,
   352.1191,
   403.3097,
   461.734,
   521.0048,
   569.9115,
   598.0877,
   598.8624,
   571.0691,
   520.3447,
   457.2884,
   392.2763,
   333.8116,
   286.0332,
   250.8727,
   225.3678,
   207.8969,
   196.886,
   189.261,
   185.2963,
   181.6654,
   178.9833,
   176.6955,
   175.0484,
   173.3944,
   173.216,
   172.7289,
   171.884,
   171.1457,
   170.4276,
   170.5183,
   170.6147,
   170.6352,
   170.8833,
   168.9292,
   169.9971,
   171.8637,
   171.2767,
   173.4576,
   175.2648,
   179.1337,
   183.7966,
   192.039,
   203.0639,
   218.2996,
   237.8406,
   260.8699,
   285.4497,
   304.8412,
   319.33,
   323.7842,
   316.4894,
   298.5623,
   275.0163,
   249.5265,
   224.0134,
   203.8459,
   187.6549,
   177.5793,
   168.4652,
   164.1428,
   161.8676,
   159.2662,
   157.5166,
   158.5291,
   158.9153,
   161.1547,
   164.864,
   170.3457,
   177.526,
   188.2836,
   199.9277,
   214.0559,
   227.1055,
   237.1031,
   243.1888,
   241.5336,
   234.4878,
   222.0607,
   206.8819,
   191.5892,
   177.1802,
   166.348,
   157.2379,
   150.5339,
   146.5485,
   143.195,
   140.3696,
   139.2185,
   138.0938,
   137.2289,
   135.6993,
   135.8937,
   134.8043,
   134.3972,
   132.6625,
   133.3105,
   131.9472,
   132.7,
   130.4055,
   130.1953,
   130.9696,
   130.7298,
   130.9011,
   129.1428,
   129.027,
   127.9377,
   128.2682,
   127.3133,
   127.5361,
   126.6544,
   126.1225,
   125.0438,
   125.2269,
   125.4097,
   125.1394,
   124.3329,
   124.0683,
   123.6219,
   123.3073,
   121.6485};
   Double_t h_datahist_fehx3005[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fehy3005[150] = {
   214.1217,
   213.4888,
   212.734,
   212.5501,
   212.0355,
   211.1187,
   211.1425,
   210.9834,
   209.8735,
   209.1702,
   209.8973,
   208.3852,
   208.5919,
   209.1151,
   209.1271,
   209.0168,
   209.656,
   210.1145,
   209.7851,
   211.3252,
   212.7811,
   213.6414,
   216.2574,
   219.0847,
   223.9732,
   231.9309,
   242.3228,
   257.5647,
   279.5721,
   310.4649,
   353.1191,
   404.3097,
   462.734,
   522.0048,
   570.9115,
   599.0877,
   599.8624,
   572.0691,
   521.3447,
   458.2884,
   393.2763,
   334.8116,
   287.0332,
   251.8727,
   226.3678,
   208.8969,
   197.886,
   190.261,
   186.2963,
   182.6654,
   179.9833,
   177.6955,
   176.0484,
   174.3944,
   174.216,
   173.7289,
   172.884,
   172.1457,
   171.4276,
   171.5183,
   171.6147,
   171.6352,
   171.8833,
   169.9292,
   170.9971,
   172.8637,
   172.2767,
   174.4576,
   176.2648,
   180.1337,
   184.7966,
   193.039,
   204.0639,
   219.2996,
   238.8406,
   261.8699,
   286.4497,
   305.8412,
   320.33,
   324.7842,
   317.4894,
   299.5623,
   276.0163,
   250.5265,
   225.0134,
   204.8459,
   188.6549,
   178.5793,
   169.4652,
   165.1428,
   162.8676,
   160.2662,
   158.5166,
   159.5291,
   159.9153,
   162.1547,
   165.864,
   171.3457,
   178.526,
   189.2836,
   200.9277,
   215.0559,
   228.1055,
   238.1031,
   244.1888,
   242.5336,
   235.4878,
   223.0607,
   207.8819,
   192.5892,
   178.1802,
   167.348,
   158.2379,
   151.5339,
   147.5485,
   144.195,
   141.3696,
   140.2185,
   139.0938,
   138.2289,
   136.6993,
   136.8937,
   135.8043,
   135.3972,
   133.6625,
   134.3105,
   132.9472,
   133.7,
   131.4055,
   131.1953,
   131.9696,
   131.7298,
   131.9011,
   130.1428,
   130.027,
   128.9377,
   129.2682,
   128.3133,
   128.5361,
   127.6544,
   127.1225,
   126.0438,
   126.2269,
   126.4097,
   126.1394,
   125.3329,
   125.0683,
   124.6219,
   124.3073,
   122.6485};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(150,h_datahist_fx3005,h_datahist_fy3005,h_datahist_felx3005,h_datahist_fehx3005,h_datahist_fely3005,h_datahist_fehy3005);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3005 = new TH1F("Graph_h_datahist3005","Histogram of datahist_plot__mass",150,8805,11145);
   Graph_h_datahist3005->SetMinimum(13318.52);
   Graph_h_datahist3005->SetMaximum(394338.5);
   Graph_h_datahist3005->SetDirectory(0);
   Graph_h_datahist3005->SetStats(0);
   Graph_h_datahist3005->SetLineWidth(2);
   Graph_h_datahist3005->SetMarkerStyle(20);
   Graph_h_datahist3005->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3005->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3005->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3005->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3005->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3005->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3005);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx7[106] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9351,
   9370.5,
   9390,
   9409.5,
   9429,
   9448.5,
   9468,
   9487.5,
   9507,
   9526.5,
   9546,
   9565.5,
   9585,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9936,
   9955.5,
   9975,
   9994.5,
   10014,
   10033.5,
   10053,
   10072.5,
   10092,
   10111.5,
   10131,
   10150.5,
   10170,
   10189.5,
   10209,
   10228.5,
   10248,
   10267.5,
   10287,
   10306.5,
   10326,
   10345.5,
   10365,
   10384.5,
   10404,
   10423.5,
   10443,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_comb__fy7[106] = {
   0,
   42735.65,
   42735.65,
   42288.27,
   41845.59,
   41407.53,
   40974.07,
   40545.14,
   40120.7,
   39700.7,
   39285.1,
   38873.85,
   38466.91,
   38064.23,
   37665.76,
   37271.46,
   36881.29,
   36495.2,
   36113.16,
   35735.12,
   35361.03,
   34990.86,
   34624.56,
   34262.1,
   33903.44,
   33548.52,
   33197.33,
   32849.81,
   32505.93,
   32165.64,
   31828.92,
   31495.73,
   31166.02,
   30839.76,
   30516.92,
   30197.46,
   29881.35,
   29568.54,
   29259.01,
   28952.71,
   28649.63,
   28349.71,
   28052.94,
   27759.27,
   27468.68,
   27181.13,
   26896.59,
   26615.02,
   26336.41,
   26060.71,
   25787.9,
   25517.94,
   25250.81,
   24986.48,
   24724.91,
   24466.09,
   24209.97,
   23956.53,
   23705.74,
   23457.59,
   23212.02,
   22969.03,
   22728.59,
   22490.66,
   22255.22,
   22022.24,
   21791.71,
   21563.58,
   21337.85,
   21114.48,
   20893.44,
   20674.72,
   20458.3,
   20244.13,
   20032.21,
   19822.51,
   19615,
   19409.66,
   19206.47,
   19005.41,
   18806.46,
   18609.59,
   18414.78,
   18222.01,
   18031.25,
   17842.49,
   17655.71,
   17470.89,
   17288,
   17107.02,
   16927.94,
   16750.73,
   16575.38,
   16401.86,
   16230.16,
   16060.26,
   15892.14,
   15725.77,
   15561.15,
   15398.25,
   15237.06,
   15077.55,
   14919.71,
   14919.71,
   14919.71,
   0};
   TGraph *graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx7,totpdf_Norm_mass__Comp_comb__fy7);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB7 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB7","Projection of Total PDF",106,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->SetMaximum(47009.21);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB7);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_Y1s__fx8[153] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9341.25,
   9351,
   9360.75,
   9365.625,
   9370.5,
   9375.375,
   9380.25,
   9385.125,
   9390,
   9392.438,
   9394.875,
   9397.312,
   9399.75,
   9404.625,
   9409.5,
   9414.375,
   9419.25,
   9429,
   9433.875,
   9438.75,
   9443.625,
   9446.062,
   9448.5,
   9450.938,
   9453.375,
   9455.812,
   9458.25,
   9460.688,
   9463.125,
   9465.562,
   9468,
   9470.438,
   9472.875,
   9475.312,
   9477.75,
   9480.188,
   9482.625,
   9485.062,
   9487.5,
   9489.938,
   9492.375,
   9497.25,
   9502.125,
   9507,
   9516.75,
   9521.625,
   9526.5,
   9531.375,
   9536.25,
   9538.688,
   9541.125,
   9546,
   9550.875,
   9555.75,
   9560.625,
   9565.5,
   9570.375,
   9575.25,
   9585,
   9594.75,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9936,
   9955.5,
   9975,
   9994.5,
   10014,
   10033.5,
   10053,
   10072.5,
   10092,
   10111.5,
   10131,
   10150.5,
   10170,
   10189.5,
   10209,
   10228.5,
   10248,
   10267.5,
   10287,
   10306.5,
   10326,
   10345.5,
   10365,
   10384.5,
   10404,
   10423.5,
   10443,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_Y1s__fy8[153] = {
   0,
   1551.245,
   1551.245,
   1683.634,
   1834.307,
   2006.854,
   2205.796,
   2436.905,
   2707.633,
   3027.753,
   3410.28,
   3872.871,
   4439.975,
   5146.26,
   6042.251,
   7203.983,
   8750.338,
   10875.98,
   13918.4,
   18506.57,
   21737.52,
   25929.63,
   31514.36,
   35033.94,
   39199.24,
   44181.43,
   50213.13,
   57617.06,
   66851.85,
   72353.95,
   78587.61,
   85690.79,
   93744.68,
   111328,
   130517.7,
   151057.4,
   172592.5,
   216772.5,
   238290.3,
   258592.6,
   277034.2,
   285361.1,
   292993.5,
   299863.1,
   305907.4,
   311070.5,
   315304,
   318568,
   320831.1,
   322071.8,
   322278.2,
   321448.1,
   319589.7,
   316720.7,
   312868.6,
   308070,
   302370,
   295821.6,
   288484.8,
   280425.6,
   271715.5,
   252646.6,
   231910.3,
   210152.2,
   166029.1,
   144750.6,
   124584.5,
   105855.9,
   88791.99,
   80953.13,
   73794.11,
   61412.7,
   51210.53,
   42786.47,
   35816.38,
   30037.77,
   25237.57,
   21242.47,
   15128.29,
   10846.78,
   7827.526,
   4152.269,
   2254.153,
   1250.294,
   707.5183,
   407.9325,
   239.3575,
   142.7725,
   86.48766,
   53.16008,
   33.12701,
   20.91301,
   13.36556,
   8.642045,
   5.649995,
   3.732882,
   2.491063,
   1.678281,
   1.141021,
   0.7825164,
   0.5411262,
   0.3771843,
   0.2649189,
   0.1874305,
   0.1335388,
   0.09578416,
   0.06914898,
   0.05023154,
   0.03670836,
   0.02698085,
   0.01994152,
   0.01481793,
   0.01106782,
   0.008308168,
   0.006266776,
   0.004749078,
   0.003615221,
   0.002764126,
   0.002122358,
   0.001636289,
   0.001266565,
   0.0009841686,
   0.0007676018,
   0.0006008688,
   0.0004720142,
   0.0003720648,
   0.0002942583,
   0.0002334777,
   0.0001858363,
   0.0001483703,
   0.0001188119,
   9.541903e-05,
   7.684929e-05,
   6.206447e-05,
   5.025906e-05,
   4.080608e-05,
   3.321594e-05,
   2.710519e-05,
   2.21726e-05,
   1.818083e-05,
   1.494239e-05,
   1.230869e-05,
   1.016171e-05,
   8.407424e-06,
   6.970748e-06,
   5.791562e-06,
   4.821612e-06,
   4.022073e-06,
   3.361634e-06,
   2.814983e-06,
   2.814983e-06,
   2.814983e-06,
   0};
   graph = new TGraph(153,totpdf_Norm_mass__Comp_Y1s__fx8,totpdf_Norm_mass__Comp_Y1s__fy8);
   graph->SetName("totpdf_Norm_mass__Comp_Y1s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBY1scB8 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBY1scB8","Projection of Total PDF",153,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->SetMaximum(354506);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBY1scB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBY1scB8);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_Y2s__fx9[149] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9351,
   9370.5,
   9390,
   9409.5,
   9429,
   9448.5,
   9468,
   9487.5,
   9507,
   9526.5,
   9546,
   9565.5,
   9585,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9906.75,
   9916.5,
   9926.25,
   9931.125,
   9936,
   9940.875,
   9945.75,
   9948.188,
   9950.625,
   9955.5,
   9960.375,
   9965.25,
   9970.125,
   9975,
   9994.5,
   9999.375,
   10004.25,
   10009.12,
   10011.56,
   10014,
   10016.44,
   10018.88,
   10021.31,
   10023.75,
   10026.19,
   10028.62,
   10031.06,
   10033.5,
   10035.94,
   10038.38,
   10040.81,
   10043.25,
   10045.69,
   10048.12,
   10050.56,
   10053,
   10057.88,
   10062.75,
   10067.62,
   10072.5,
   10082.25,
   10087.12,
   10092,
   10096.88,
   10101.75,
   10106.62,
   10111.5,
   10116.38,
   10121.25,
   10126.12,
   10131,
   10135.88,
   10140.75,
   10150.5,
   10160.25,
   10170,
   10179.75,
   10189.5,
   10209,
   10228.5,
   10248,
   10267.5,
   10287,
   10306.5,
   10326,
   10345.5,
   10365,
   10384.5,
   10404,
   10423.5,
   10443,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_Y2s__fy9[149] = {
   0,
   226.2526,
   226.2526,
   232.1658,
   238.359,
   244.8517,
   251.6651,
   258.8226,
   266.3495,
   274.2739,
   282.6267,
   291.4421,
   300.7576,
   310.6151,
   321.0611,
   332.1474,
   343.9319,
   356.4797,
   369.8637,
   384.1666,
   399.4815,
   415.9149,
   433.5878,
   452.6391,
   473.2288,
   495.5419,
   519.7933,
   546.2347,
   575.1617,
   606.9243,
   641.9399,
   680.7094,
   723.8392,
   772.0705,
   826.3171,
   887.7189,
   957.7146,
   1038.144,
   1131.399,
   1240.634,
   1370.103,
   1525.663,
   1715.594,
   1951.971,
   2253.053,
   2647.732,
   3184.345,
   3949.816,
   5116.253,
   5955.324,
   7074.115,
   8629.314,
   9653.552,
   10915.41,
   12502.99,
   14552.37,
   15814.33,
   17284.41,
   20646.86,
   24390.53,
   28494.17,
   32919.9,
   37612.2,
   57343.75,
   61971.87,
   66232.45,
   70002.69,
   71667.87,
   73168.85,
   74493.76,
   75631.98,
   76574.28,
   77312.97,
   77841.94,
   78156.82,
   78254.99,
   78135.63,
   77799.73,
   77250.09,
   76491.26,
   75529.49,
   74372.65,
   73030.09,
   71512.56,
   69832.04,
   66035.17,
   61753.78,
   57110.96,
   52232.77,
   42256.47,
   37378.33,
   32697.47,
   28286.3,
   24199.46,
   20474.01,
   17130.42,
   14248.96,
   11893.94,
   9963.574,
   8375.142,
   7063.179,
   5975.661,
   4316.103,
   3153.104,
   2328.045,
   1736.001,
   1306.597,
   759.3754,
   455.2043,
   280.5057,
   177.1886,
   114.4567,
   75.4494,
   50.66386,
   34.60083,
   24.00059,
   16.88792,
   12.0415,
   8.691964,
   6.346206,
   4.683103,
   3.490389,
   2.625794,
   1.992716,
   1.524761,
   1.175771,
   0.9133121,
   0.7143603,
   0.5624154,
   0.4455448,
   0.3550452,
   0.2845167,
   0.2292169,
   0.1856058,
   0.1510223,
   0.1234527,
   0.1013637,
   0.08358017,
   0.06919683,
   0.057512,
   0.04797908,
   0.04017005,
   0.03374811,
   0.02844699,
   0.0240552,
   0.02040406,
   0.02040406,
   0.02040406,
   0};
   graph = new TGraph(149,totpdf_Norm_mass__Comp_Y2s__fx9,totpdf_Norm_mass__Comp_Y2s__fy9);
   graph->SetName("totpdf_Norm_mass__Comp_Y2s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBY2scB9 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBY2scB9","Projection of Total PDF",149,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->SetMaximum(86080.49);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBY2scB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBY2scB9);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_Y3s__fx10[150] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9351,
   9370.5,
   9390,
   9409.5,
   9429,
   9448.5,
   9468,
   9487.5,
   9507,
   9526.5,
   9546,
   9565.5,
   9585,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9936,
   9955.5,
   9975,
   9994.5,
   10014,
   10033.5,
   10053,
   10072.5,
   10092,
   10111.5,
   10131,
   10150.5,
   10170,
   10189.5,
   10209,
   10218.75,
   10228.5,
   10238.25,
   10248,
   10252.88,
   10257.75,
   10262.62,
   10267.5,
   10272.38,
   10274.81,
   10277.25,
   10282.12,
   10287,
   10291.88,
   10296.75,
   10301.62,
   10306.5,
   10316.25,
   10321.12,
   10326,
   10330.88,
   10335.75,
   10340.62,
   10345.5,
   10347.94,
   10350.38,
   10352.81,
   10355.25,
   10357.69,
   10360.12,
   10362.56,
   10365,
   10367.44,
   10369.88,
   10372.31,
   10374.75,
   10377.19,
   10379.62,
   10384.5,
   10389.38,
   10394.25,
   10399.12,
   10404,
   10423.5,
   10428.38,
   10433.25,
   10438.12,
   10443,
   10447.88,
   10452.75,
   10457.62,
   10462.5,
   10467.38,
   10472.25,
   10477.12,
   10482,
   10491.75,
   10501.5,
   10511.25,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_Y3s__fy10[150] = {
   0,
   92.4221,
   92.4221,
   94.12977,
   95.89574,
   97.72294,
   99.6145,
   101.5738,
   103.6043,
   105.7099,
   107.8947,
   110.1631,
   112.5198,
   114.9699,
   117.5188,
   120.1725,
   122.9372,
   125.8199,
   128.828,
   131.9696,
   135.2535,
   138.6891,
   142.287,
   146.0583,
   150.0156,
   154.1724,
   158.5437,
   163.1458,
   167.997,
   173.1172,
   178.5287,
   184.256,
   190.3268,
   196.7715,
   203.6248,
   210.9251,
   218.716,
   227.047,
   235.974,
   245.561,
   255.8811,
   267.0186,
   279.0708,
   292.1509,
   306.3911,
   321.9469,
   339.0022,
   357.7761,
   378.5318,
   401.5879,
   427.3336,
   456.2491,
   488.9338,
   526.1446,
   568.8511,
   618.3142,
   676.2035,
   744.7735,
   827.1411,
   927.7339,
   1053.047,
   1212.986,
   1423.396,
   1711.191,
   2125.815,
   2408.645,
   2768.308,
   3239.287,
   3879.623,
   4293.191,
   4794.647,
   5413.944,
   6195.993,
   7211.137,
   7839.745,
   8546.478,
   10084.37,
   11783.8,
   13636.3,
   15627.26,
   17735.53,
   19933.35,
   24455.55,
   26695.52,
   28858.53,
   30894.77,
   32754.48,
   34389.93,
   35757.47,
   36328.73,
   36819.45,
   37226.15,
   37545.91,
   37776.43,
   37916.04,
   37963.71,
   37919.11,
   37782.56,
   37555.05,
   37238.23,
   36834.38,
   36346.41,
   35777.78,
   34415.04,
   32783.71,
   30927.36,
   28893.66,
   26732.35,
   17771.52,
   15661.52,
   13668.41,
   11813.46,
   10111.39,
   8570.769,
   7208.709,
   6075.435,
   5137.046,
   4357.254,
   3707.024,
   3163.032,
   2706.468,
   1997.544,
   1489.33,
   1120.992,
   851.2819,
   503.127,
   306.3125,
   191.4956,
   122.6007,
   80.19912,
   53.49688,
   36.32647,
   25.07273,
   17.56673,
   12.47915,
   8.979134,
   6.537905,
   4.813252,
   3.580237,
   2.688853,
   2.037703,
   1.557377,
   1.199796,
   0.9312856,
   0.7280099,
   0.572932,
   0.4537597,
   0.4537597,
   0.4537597,
   0};
   graph = new TGraph(150,totpdf_Norm_mass__Comp_Y3s__fx10,totpdf_Norm_mass__Comp_Y3s__fy10);
   graph->SetName("totpdf_Norm_mass__Comp_Y3s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBY3scB10 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBY3scB10","Projection of Total PDF",150,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->SetMaximum(41760.09);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBY3scB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBY3scB10);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx11[170] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9341.25,
   9351,
   9360.75,
   9370.5,
   9375.375,
   9380.25,
   9385.125,
   9390,
   9392.438,
   9394.875,
   9397.312,
   9399.75,
   9404.625,
   9409.5,
   9414.375,
   9419.25,
   9429,
   9433.875,
   9438.75,
   9443.625,
   9446.062,
   9448.5,
   9450.938,
   9453.375,
   9455.812,
   9458.25,
   9460.688,
   9463.125,
   9465.562,
   9468,
   9470.438,
   9472.875,
   9475.312,
   9477.75,
   9480.188,
   9482.625,
   9485.062,
   9487.5,
   9492.375,
   9497.25,
   9502.125,
   9507,
   9516.75,
   9521.625,
   9526.5,
   9531.375,
   9536.25,
   9541.125,
   9546,
   9550.875,
   9555.75,
   9560.625,
   9565.5,
   9570.375,
   9575.25,
   9585,
   9594.75,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9926.25,
   9936,
   9945.75,
   9955.5,
   9965.25,
   9975,
   9994.5,
   10004.25,
   10014,
   10018.88,
   10023.75,
   10028.62,
   10033.5,
   10038.38,
   10043.25,
   10048.12,
   10053,
   10062.75,
   10072.5,
   10092,
   10101.75,
   10111.5,
   10121.25,
   10131,
   10140.75,
   10150.5,
   10170,
   10189.5,
   10209,
   10228.5,
   10248,
   10267.5,
   10277.25,
   10287,
   10306.5,
   10326,
   10335.75,
   10345.5,
   10355.25,
   10365,
   10374.75,
   10384.5,
   10394.25,
   10404,
   10423.5,
   10443,
   10452.75,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__fy11[170] = {
   0,
   44605.56,
   44605.56,
   44298.2,
   44014.15,
   43756.96,
   43531.14,
   43342.44,
   43198.28,
   43108.44,
   43085.9,
   43148.33,
   43320.16,
   43636.07,
   44146.59,
   44927.76,
   46098.5,
   47853.49,
   50530.25,
   54757.82,
   57810.38,
   61825.4,
   67234.33,
   74744.7,
   79640.14,
   85585.42,
   92903.25,
   102052.3,
   107511.6,
   113702.6,
   120763.2,
   128774.6,
   146273.2,
   165378.5,
   185834.1,
   207285.5,
   251299.2,
   272734.4,
   292954.4,
   311314,
   319600,
   327191.7,
   334020.7,
   340024.5,
   345147.1,
   349340.2,
   352563.9,
   354786.9,
   355987.5,
   356153.8,
   355283.9,
   353385.6,
   350476.9,
   346585.3,
   341747.1,
   336007.7,
   329420,
   322043.9,
   305196.6,
   286049.9,
   265236.3,
   243401.3,
   199125.6,
   177771.5,
   157530.2,
   138726.9,
   121588.6,
   106516.9,
   94062.09,
   83787.01,
   75290.53,
   68248.51,
   62398.46,
   57527.35,
   53461.84,
   47208.47,
   42790.01,
   39636.13,
   35699.13,
   33550.26,
   32308.07,
   31541.25,
   31034.31,
   30678.26,
   30418.38,
   30228.88,
   30100.76,
   30036.52,
   30049.04,
   30164.17,
   30428.58,
   30928.27,
   31834.93,
   33538.91,
   34969.4,
   37132.32,
   40647.68,
   46622.2,
   54351.22,
   63352.73,
   82856.92,
   91635,
   98462.99,
   100872.8,
   102501.1,
   103292.9,
   103220.3,
   102284.1,
   100513.5,
   97964.86,
   94718.4,
   86545.84,
   76934.21,
   57230.45,
   48655.7,
   41515.81,
   36215.26,
   32640.26,
   30193.79,
   28498.16,
   26480.05,
   25508.46,
   25140.42,
   25245.76,
   25951.84,
   27936.77,
   30138.93,
   33236.11,
   41123.28,
   49802.64,
   53580.06,
   56466.8,
   58140.9,
   58401.41,
   57205.41,
   54676.06,
   51079.49,
   46776.6,
   37602.72,
   29732.74,
   26726.21,
   24551.39,
   21916.43,
   20497.37,
   19659.74,
   19114.24,
   18722.27,
   18414.41,
   18154.57,
   17923.26,
   17709.66,
   17507.57,
   17313.35,
   17124.82,
   16940.6,
   16759.86,
   16582.04,
   16406.78,
   16233.83,
   16063.02,
   15894.23,
   15727.38,
   15562.39,
   15399.22,
   15237.81,
   15078.15,
   14920.19,
   14920.19,
   14920.19,
   0};
   graph = new TGraph(170,totpdf_Norm_mass__fx11,totpdf_Norm_mass__fy11);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB11 = new TH1F("Graph_totpdf_NormoBmasscB11","Projection of Total PDF",170,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB11->SetMinimum(0);
   Graph_totpdf_NormoBmasscB11->SetMaximum(391769.2);
   Graph_totpdf_NormoBmasscB11->SetDirectory(0);
   Graph_totpdf_NormoBmasscB11->SetStats(0);
   Graph_totpdf_NormoBmasscB11->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB11->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB11->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB11->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB11);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3006[150] = {
   9006.5,
   9019.5,
   9032.5,
   9045.5,
   9058.5,
   9071.5,
   9084.5,
   9097.5,
   9110.5,
   9123.5,
   9136.5,
   9149.5,
   9162.5,
   9175.5,
   9188.5,
   9201.5,
   9214.5,
   9227.5,
   9240.5,
   9253.5,
   9266.5,
   9279.5,
   9292.5,
   9305.5,
   9318.5,
   9331.5,
   9344.5,
   9357.5,
   9370.5,
   9383.5,
   9396.5,
   9409.5,
   9422.5,
   9435.5,
   9448.5,
   9461.5,
   9474.5,
   9487.5,
   9500.5,
   9513.5,
   9526.5,
   9539.5,
   9552.5,
   9565.5,
   9578.5,
   9591.5,
   9604.5,
   9617.5,
   9630.5,
   9643.5,
   9656.5,
   9669.5,
   9682.5,
   9695.5,
   9708.5,
   9721.5,
   9734.5,
   9747.5,
   9760.5,
   9773.5,
   9786.5,
   9799.5,
   9812.5,
   9825.5,
   9838.5,
   9851.5,
   9864.5,
   9877.5,
   9890.5,
   9903.5,
   9916.5,
   9929.5,
   9942.5,
   9955.5,
   9968.5,
   9981.5,
   9994.5,
   10007.5,
   10020.5,
   10033.5,
   10046.5,
   10059.5,
   10072.5,
   10085.5,
   10098.5,
   10111.5,
   10124.5,
   10137.5,
   10150.5,
   10163.5,
   10176.5,
   10189.5,
   10202.5,
   10215.5,
   10228.5,
   10241.5,
   10254.5,
   10267.5,
   10280.5,
   10293.5,
   10306.5,
   10319.5,
   10332.5,
   10345.5,
   10358.5,
   10371.5,
   10384.5,
   10397.5,
   10410.5,
   10423.5,
   10436.5,
   10449.5,
   10462.5,
   10475.5,
   10488.5,
   10501.5,
   10514.5,
   10527.5,
   10540.5,
   10553.5,
   10566.5,
   10579.5,
   10592.5,
   10605.5,
   10618.5,
   10631.5,
   10644.5,
   10657.5,
   10670.5,
   10683.5,
   10696.5,
   10709.5,
   10722.5,
   10735.5,
   10748.5,
   10761.5,
   10774.5,
   10787.5,
   10800.5,
   10813.5,
   10826.5,
   10839.5,
   10852.5,
   10865.5,
   10878.5,
   10891.5,
   10904.5,
   10917.5,
   10930.5,
   10943.5};
   Double_t h_datahist_fy3006[150] = {
   45634,
   45364,
   45043,
   44965,
   44747,
   44360,
   44370,
   44303,
   43837,
   43543,
   43847,
   43216,
   43302,
   43520,
   43525,
   43479,
   43746,
   43938,
   43800,
   44447,
   45063,
   45429,
   46551,
   47779,
   49940,
   53560,
   58478,
   66082,
   77881,
   96078,
   124340,
   163062,
   213660,
   271967,
   325369,
   358307,
   359235,
   326691,
   271279,
   209570,
   154273,
   111764,
   82101,
   63188,
   51016,
   43429,
   38961,
   36009,
   34520,
   33184,
   32214,
   31398,
   30817,
   30239,
   30177,
   30008,
   29716,
   29462,
   29216,
   29247,
   29280,
   29287,
   29372,
   28706,
   29069,
   29709,
   29507,
   30261,
   30893,
   32268,
   33965,
   37071,
   41438,
   47873,
   56806,
   68314,
   81767,
   93233,
   102291,
   105160,
   100482,
   89438,
   75909,
   62513,
   50406,
   41757,
   35402,
   31712,
   28549,
   27107,
   26363,
   25525,
   24969,
   25290,
   25413,
   26132,
   27345,
   29188,
   31693,
   35639,
   40171,
   46034,
   51804,
   56455,
   59384,
   58580,
   55219,
   49533,
   43007,
   36898,
   31570,
   27838,
   24881,
   22811,
   21623,
   20648,
   19844,
   19521,
   19208,
   18969,
   18550,
   18603,
   18307,
   18197,
   17732,
   17905,
   17542,
   17742,
   17136,
   17081,
   17284,
   17221,
   17266,
   16807,
   16777,
   16496,
   16581,
   16336,
   16393,
   16168,
   16033,
   15761,
   15807,
   15853,
   15785,
   15583,
   15517,
   15406,
   15328,
   14920};
   Double_t h_datahist_felx3006[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fely3006[150] = {
   213.1217,
   212.4888,
   211.734,
   211.5501,
   211.0355,
   210.1187,
   210.1425,
   209.9834,
   208.8735,
   208.1702,
   208.8973,
   207.3852,
   207.5919,
   208.1151,
   208.1271,
   208.0168,
   208.656,
   209.1145,
   208.7851,
   210.3252,
   211.7811,
   212.6414,
   215.2574,
   218.0847,
   222.9732,
   230.9309,
   241.3228,
   256.5647,
   278.5721,
   309.4649,
   352.1191,
   403.3097,
   461.734,
   521.0048,
   569.9115,
   598.0877,
   598.8624,
   571.0691,
   520.3447,
   457.2884,
   392.2763,
   333.8116,
   286.0332,
   250.8727,
   225.3678,
   207.8969,
   196.886,
   189.261,
   185.2963,
   181.6654,
   178.9833,
   176.6955,
   175.0484,
   173.3944,
   173.216,
   172.7289,
   171.884,
   171.1457,
   170.4276,
   170.5183,
   170.6147,
   170.6352,
   170.8833,
   168.9292,
   169.9971,
   171.8637,
   171.2767,
   173.4576,
   175.2648,
   179.1337,
   183.7966,
   192.039,
   203.0639,
   218.2996,
   237.8406,
   260.8699,
   285.4497,
   304.8412,
   319.33,
   323.7842,
   316.4894,
   298.5623,
   275.0163,
   249.5265,
   224.0134,
   203.8459,
   187.6549,
   177.5793,
   168.4652,
   164.1428,
   161.8676,
   159.2662,
   157.5166,
   158.5291,
   158.9153,
   161.1547,
   164.864,
   170.3457,
   177.526,
   188.2836,
   199.9277,
   214.0559,
   227.1055,
   237.1031,
   243.1888,
   241.5336,
   234.4878,
   222.0607,
   206.8819,
   191.5892,
   177.1802,
   166.348,
   157.2379,
   150.5339,
   146.5485,
   143.195,
   140.3696,
   139.2185,
   138.0938,
   137.2289,
   135.6993,
   135.8937,
   134.8043,
   134.3972,
   132.6625,
   133.3105,
   131.9472,
   132.7,
   130.4055,
   130.1953,
   130.9696,
   130.7298,
   130.9011,
   129.1428,
   129.027,
   127.9377,
   128.2682,
   127.3133,
   127.5361,
   126.6544,
   126.1225,
   125.0438,
   125.2269,
   125.4097,
   125.1394,
   124.3329,
   124.0683,
   123.6219,
   123.3073,
   121.6485};
   Double_t h_datahist_fehx3006[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fehy3006[150] = {
   214.1217,
   213.4888,
   212.734,
   212.5501,
   212.0355,
   211.1187,
   211.1425,
   210.9834,
   209.8735,
   209.1702,
   209.8973,
   208.3852,
   208.5919,
   209.1151,
   209.1271,
   209.0168,
   209.656,
   210.1145,
   209.7851,
   211.3252,
   212.7811,
   213.6414,
   216.2574,
   219.0847,
   223.9732,
   231.9309,
   242.3228,
   257.5647,
   279.5721,
   310.4649,
   353.1191,
   404.3097,
   462.734,
   522.0048,
   570.9115,
   599.0877,
   599.8624,
   572.0691,
   521.3447,
   458.2884,
   393.2763,
   334.8116,
   287.0332,
   251.8727,
   226.3678,
   208.8969,
   197.886,
   190.261,
   186.2963,
   182.6654,
   179.9833,
   177.6955,
   176.0484,
   174.3944,
   174.216,
   173.7289,
   172.884,
   172.1457,
   171.4276,
   171.5183,
   171.6147,
   171.6352,
   171.8833,
   169.9292,
   170.9971,
   172.8637,
   172.2767,
   174.4576,
   176.2648,
   180.1337,
   184.7966,
   193.039,
   204.0639,
   219.2996,
   238.8406,
   261.8699,
   286.4497,
   305.8412,
   320.33,
   324.7842,
   317.4894,
   299.5623,
   276.0163,
   250.5265,
   225.0134,
   204.8459,
   188.6549,
   178.5793,
   169.4652,
   165.1428,
   162.8676,
   160.2662,
   158.5166,
   159.5291,
   159.9153,
   162.1547,
   165.864,
   171.3457,
   178.526,
   189.2836,
   200.9277,
   215.0559,
   228.1055,
   238.1031,
   244.1888,
   242.5336,
   235.4878,
   223.0607,
   207.8819,
   192.5892,
   178.1802,
   167.348,
   158.2379,
   151.5339,
   147.5485,
   144.195,
   141.3696,
   140.2185,
   139.0938,
   138.2289,
   136.6993,
   136.8937,
   135.8043,
   135.3972,
   133.6625,
   134.3105,
   132.9472,
   133.7,
   131.4055,
   131.1953,
   131.9696,
   131.7298,
   131.9011,
   130.1428,
   130.027,
   128.9377,
   129.2682,
   128.3133,
   128.5361,
   127.6544,
   127.1225,
   126.0438,
   126.2269,
   126.4097,
   126.1394,
   125.3329,
   125.0683,
   124.6219,
   124.3073,
   122.6485};
   grae = new TGraphAsymmErrors(150,h_datahist_fx3006,h_datahist_fy3006,h_datahist_felx3006,h_datahist_fehx3006,h_datahist_fely3006,h_datahist_fehy3006);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3006 = new TH1F("Graph_h_datahist3006","Histogram of datahist_plot__mass",150,8805,11145);
   Graph_h_datahist3006->SetMinimum(13318.52);
   Graph_h_datahist3006->SetMaximum(394338.5);
   Graph_h_datahist3006->SetDirectory(0);
   Graph_h_datahist3006->SetStats(0);
   Graph_h_datahist3006->SetLineWidth(2);
   Graph_h_datahist3006->SetMarkerStyle(20);
   Graph_h_datahist3006->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3006->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3006->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3006->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3006->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3006->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3006->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3006->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3006);
   
   grae->Draw("p");
   
   TH1D *frame_e72bf10__6 = new TH1D("frame_e72bf10__6","A RooPlot of \"M(upsi)\"",100,9000,10950);
   frame_e72bf10__6->SetBinContent(1,377826.6);
   frame_e72bf10__6->SetMaximum(377826.6);
   frame_e72bf10__6->SetEntries(1);
   frame_e72bf10__6->SetDirectory(0);
   frame_e72bf10__6->SetStats(0);
   frame_e72bf10__6->SetLineWidth(2);
   frame_e72bf10__6->SetMarkerStyle(20);
   frame_e72bf10__6->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_e72bf10__6->GetXaxis()->SetNdivisions(505);
   frame_e72bf10__6->GetXaxis()->SetLabelFont(132);
   frame_e72bf10__6->GetXaxis()->SetLabelOffset(0.02);
   frame_e72bf10__6->GetXaxis()->SetLabelSize(0.06);
   frame_e72bf10__6->GetXaxis()->SetTitleSize(0.072);
   frame_e72bf10__6->GetXaxis()->SetTitleOffset(0.95);
   frame_e72bf10__6->GetXaxis()->SetTitleFont(132);
   frame_e72bf10__6->GetYaxis()->SetTitle("Candidates / (13 MeV/#it{c}^{2})");
   frame_e72bf10__6->GetYaxis()->SetMaxDigits(2);
   frame_e72bf10__6->GetYaxis()->SetNdivisions(3000510);
   frame_e72bf10__6->GetYaxis()->SetLabelFont(132);
   frame_e72bf10__6->GetYaxis()->SetLabelOffset(0.01);
   frame_e72bf10__6->GetYaxis()->SetLabelSize(0.06);
   frame_e72bf10__6->GetYaxis()->SetTitleSize(0.072);
   frame_e72bf10__6->GetYaxis()->SetTitleOffset(0.95);
   frame_e72bf10__6->GetYaxis()->SetTitleFont(132);
   frame_e72bf10__6->GetZaxis()->SetLabelFont(132);
   frame_e72bf10__6->GetZaxis()->SetLabelSize(0.06);
   frame_e72bf10__6->GetZaxis()->SetTitleSize(0.072);
   frame_e72bf10__6->GetZaxis()->SetTitleOffset(1.2);
   frame_e72bf10__6->GetZaxis()->SetTitleFont(132);
   frame_e72bf10__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.45,0.89,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 3 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1Y1s","#it{#Upsilon(1S) #rightarrow #mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1Y2s","#it{#Upsilon(2S) #rightarrow #mu^{+}#mu^{#minus}}","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1Y3s","#it{#Upsilon(3S) #rightarrow #mu^{+}#mu^{#minus}}","l");

   ci = TColor::GetColor("#cc00cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig4_bottom_left.pdf");
   c1->SaveAs("Fig4_bottom_left.png");
   c1->SaveAs("Fig4_bottom_left.eps");

}


==> figs/Fig4_bottom_right.C <==
void Fig4_bottom_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 17:18:52 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(8662.963,-99715.2,11070.37,523504.8);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_10494580__11 = new TH1D("frame_10494580__11","A RooPlot of \"M(upsi)\"",100,9000,10950);
   frame_10494580__11->SetBinContent(1,479879.4);
   frame_10494580__11->SetMaximum(479879.4);
   frame_10494580__11->SetEntries(1);
   frame_10494580__11->SetDirectory(0);
   frame_10494580__11->SetStats(0);
   frame_10494580__11->SetLineWidth(2);
   frame_10494580__11->SetMarkerStyle(20);
   frame_10494580__11->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_10494580__11->GetXaxis()->SetNdivisions(505);
   frame_10494580__11->GetXaxis()->SetLabelFont(132);
   frame_10494580__11->GetXaxis()->SetLabelOffset(0.02);
   frame_10494580__11->GetXaxis()->SetLabelSize(0.06);
   frame_10494580__11->GetXaxis()->SetTitleSize(0.072);
   frame_10494580__11->GetXaxis()->SetTitleOffset(0.95);
   frame_10494580__11->GetXaxis()->SetTitleFont(132);
   frame_10494580__11->GetYaxis()->SetTitle("Candidates / (13 MeV/#it{c}^{2})");
   frame_10494580__11->GetYaxis()->SetMaxDigits(2);
   frame_10494580__11->GetYaxis()->SetNdivisions(3000510);
   frame_10494580__11->GetYaxis()->SetLabelFont(132);
   frame_10494580__11->GetYaxis()->SetLabelOffset(0.01);
   frame_10494580__11->GetYaxis()->SetLabelSize(0.06);
   frame_10494580__11->GetYaxis()->SetTitleSize(0.072);
   frame_10494580__11->GetYaxis()->SetTitleOffset(0.95);
   frame_10494580__11->GetYaxis()->SetTitleFont(132);
   frame_10494580__11->GetZaxis()->SetLabelFont(132);
   frame_10494580__11->GetZaxis()->SetLabelSize(0.06);
   frame_10494580__11->GetZaxis()->SetTitleSize(0.072);
   frame_10494580__11->GetZaxis()->SetTitleOffset(1.2);
   frame_10494580__11->GetZaxis()->SetTitleFont(132);
   frame_10494580__11->Draw("FUNC");
   
   Double_t h_datahist_fx3011[150] = {
   9006.5,
   9019.5,
   9032.5,
   9045.5,
   9058.5,
   9071.5,
   9084.5,
   9097.5,
   9110.5,
   9123.5,
   9136.5,
   9149.5,
   9162.5,
   9175.5,
   9188.5,
   9201.5,
   9214.5,
   9227.5,
   9240.5,
   9253.5,
   9266.5,
   9279.5,
   9292.5,
   9305.5,
   9318.5,
   9331.5,
   9344.5,
   9357.5,
   9370.5,
   9383.5,
   9396.5,
   9409.5,
   9422.5,
   9435.5,
   9448.5,
   9461.5,
   9474.5,
   9487.5,
   9500.5,
   9513.5,
   9526.5,
   9539.5,
   9552.5,
   9565.5,
   9578.5,
   9591.5,
   9604.5,
   9617.5,
   9630.5,
   9643.5,
   9656.5,
   9669.5,
   9682.5,
   9695.5,
   9708.5,
   9721.5,
   9734.5,
   9747.5,
   9760.5,
   9773.5,
   9786.5,
   9799.5,
   9812.5,
   9825.5,
   9838.5,
   9851.5,
   9864.5,
   9877.5,
   9890.5,
   9903.5,
   9916.5,
   9929.5,
   9942.5,
   9955.5,
   9968.5,
   9981.5,
   9994.5,
   10007.5,
   10020.5,
   10033.5,
   10046.5,
   10059.5,
   10072.5,
   10085.5,
   10098.5,
   10111.5,
   10124.5,
   10137.5,
   10150.5,
   10163.5,
   10176.5,
   10189.5,
   10202.5,
   10215.5,
   10228.5,
   10241.5,
   10254.5,
   10267.5,
   10280.5,
   10293.5,
   10306.5,
   10319.5,
   10332.5,
   10345.5,
   10358.5,
   10371.5,
   10384.5,
   10397.5,
   10410.5,
   10423.5,
   10436.5,
   10449.5,
   10462.5,
   10475.5,
   10488.5,
   10501.5,
   10514.5,
   10527.5,
   10540.5,
   10553.5,
   10566.5,
   10579.5,
   10592.5,
   10605.5,
   10618.5,
   10631.5,
   10644.5,
   10657.5,
   10670.5,
   10683.5,
   10696.5,
   10709.5,
   10722.5,
   10735.5,
   10748.5,
   10761.5,
   10774.5,
   10787.5,
   10800.5,
   10813.5,
   10826.5,
   10839.5,
   10852.5,
   10865.5,
   10878.5,
   10891.5,
   10904.5,
   10917.5,
   10930.5,
   10943.5};
   Double_t h_datahist_fy3011[150] = {
   85051,
   84062,
   83653,
   83293,
   82517,
   82452,
   81690,
   81091,
   80673,
   80685,
   80797,
   80140,
   80230,
   79017,
   79436,
   79017,
   79096,
   79510,
   79385,
   79592,
   79996,
   80945,
   82654,
   84313,
   87498,
   91915,
   99736,
   111323,
   129502,
   158211,
   201812,
   260468,
   329063,
   396075,
   444415,
   456352,
   428040,
   367084,
   293340,
   222677,
   166134,
   127402,
   100221,
   84058,
   74345,
   68272,
   64756,
   62339,
   60876,
   59451,
   58518,
   57460,
   57153,
   56444,
   56146,
   55470,
   54967,
   54648,
   54717,
   54589,
   53689,
   53927,
   54136,
   53756,
   53675,
   53557,
   53826,
   54601,
   55969,
   57555,
   60723,
   65713,
   72175,
   81782,
   94477,
   110148,
   125150,
   136847,
   141269,
   137664,
   126780,
   110281,
   93341,
   78190,
   66481,
   58683,
   52984,
   49725,
   47708,
   45873,
   44767,
   44423,
   44290,
   44448,
   45238,
   45633,
   47682,
   50889,
   54821,
   60100,
   66819,
   73713,
   79932,
   83676,
   84140,
   80524,
   73837,
   65837,
   57973,
   51311,
   46180,
   42416,
   39764,
   38642,
   36954,
   36098,
   35482,
   35249,
   34454,
   34099,
   33730,
   33654,
   33294,
   32683,
   32884,
   32349,
   32450,
   32325,
   31698,
   31479,
   31302,
   31262,
   30880,
   30668,
   31108,
   30464,
   30074,
   29805,
   29873,
   29471,
   29506,
   29346,
   28965,
   29109,
   28297,
   28500,
   28065,
   28379,
   27910,
   27456};
   Double_t h_datahist_felx3011[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fely3011[150] = {
   291.1355,
   289.4349,
   288.7287,
   288.1057,
   286.7582,
   286.645,
   285.3151,
   284.2653,
   283.5304,
   283.5515,
   283.7486,
   282.5905,
   282.7494,
   280.6001,
   281.3444,
   280.6001,
   280.7406,
   281.4756,
   281.2539,
   281.621,
   282.3361,
   284.0088,
   286.9965,
   289.8674,
   295.301,
   302.6753,
   315.3105,
   333.1514,
   359.3642,
   397.2578,
   448.7352,
   509.8609,
   573.1403,
   628.8451,
   666.1448,
   675.0385,
   653.7479,
   605.3748,
   541.1089,
   471.3869,
   407.0957,
   356.4345,
   316.0774,
   289.428,
   272.1633,
   260.7896,
   253.9725,
   249.1783,
   246.2311,
   243.3263,
   241.4055,
   239.2087,
   238.5675,
   237.08,
   236.452,
   235.0212,
   233.951,
   233.2697,
   233.4172,
   233.1434,
   231.2094,
   231.7224,
   232.172,
   231.3539,
   231.1792,
   230.9244,
   231.5048,
   233.1691,
   236.0782,
   239.4068,
   245.9209,
   255.846,
   268.1545,
   285.476,
   306.8715,
   331.3859,
   353.2658,
   369.4287,
   375.358,
   370.5313,
   355.5621,
   331.5862,
   305.018,
   279.1252,
   257.3396,
   241.7463,
   229.6831,
   222.4916,
   217.9222,
   213.6804,
   211.0827,
   210.2682,
   209.9525,
   210.3275,
   212.1929,
   213.1194,
   217.8627,
   225.0865,
   233.6394,
   244.6535,
   257.9942,
   271.0018,
   282.2229,
   288.7685,
   289.5694,
   283.268,
   271.2301,
   256.0877,
   240.2763,
   226.0199,
   214.3959,
   205.4521,
   198.9098,
   196.0763,
   191.7349,
   189.4954,
   187.8673,
   187.2478,
   185.1186,
   184.1598,
   183.158,
   182.9509,
   181.9671,
   180.2851,
   180.8401,
   179.359,
   179.6395,
   179.2922,
   177.54,
   176.9239,
   176.4244,
   176.3113,
   175.2278,
   174.6235,
   175.8753,
   174.0401,
   172.9193,
   172.142,
   172.3388,
   171.1719,
   171.2738,
   170.8075,
   169.6918,
   170.1143,
   167.7179,
   168.3202,
   167.0269,
   167.9614,
   166.5636,
   165.1993};
   Double_t h_datahist_fehx3011[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fehy3011[150] = {
   292.1355,
   290.4349,
   289.7287,
   289.1057,
   287.7582,
   287.645,
   286.3151,
   285.2653,
   284.5304,
   284.5515,
   284.7486,
   283.5905,
   283.7494,
   281.6001,
   282.3444,
   281.6001,
   281.7406,
   282.4756,
   282.2539,
   282.621,
   283.3361,
   285.0088,
   287.9965,
   290.8674,
   296.301,
   303.6753,
   316.3105,
   334.1514,
   360.3642,
   398.2578,
   449.7352,
   510.8609,
   574.1403,
   629.8451,
   667.1448,
   676.0385,
   654.7479,
   606.3748,
   542.1089,
   472.3869,
   408.0957,
   357.4345,
   317.0774,
   290.428,
   273.1633,
   261.7896,
   254.9725,
   250.1783,
   247.2311,
   244.3263,
   242.4055,
   240.2087,
   239.5675,
   238.08,
   237.452,
   236.0212,
   234.951,
   234.2697,
   234.4172,
   234.1434,
   232.2094,
   232.7224,
   233.172,
   232.3539,
   232.1792,
   231.9244,
   232.5048,
   234.1691,
   237.0782,
   240.4068,
   246.9209,
   256.846,
   269.1545,
   286.476,
   307.8715,
   332.3859,
   354.2658,
   370.4287,
   376.358,
   371.5313,
   356.5621,
   332.5862,
   306.018,
   280.1252,
   258.3396,
   242.7463,
   230.6831,
   223.4916,
   218.9222,
   214.6804,
   212.0827,
   211.2682,
   210.9525,
   211.3275,
   213.1929,
   214.1194,
   218.8627,
   226.0865,
   234.6394,
   245.6535,
   258.9942,
   272.0018,
   283.2229,
   289.7685,
   290.5694,
   284.268,
   272.2301,
   257.0877,
   241.2763,
   227.0199,
   215.3959,
   206.4521,
   199.9098,
   197.0763,
   192.7349,
   190.4954,
   188.8673,
   188.2478,
   186.1186,
   185.1598,
   184.158,
   183.9509,
   182.9671,
   181.2851,
   181.8401,
   180.359,
   180.6395,
   180.2922,
   178.54,
   177.9239,
   177.4244,
   177.3113,
   176.2278,
   175.6235,
   176.8753,
   175.0401,
   173.9193,
   173.142,
   173.3388,
   172.1719,
   172.2738,
   171.8075,
   170.6918,
   171.1143,
   168.7179,
   169.3202,
   168.0269,
   168.9614,
   167.5636,
   166.1993};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(150,h_datahist_fx3011,h_datahist_fy3011,h_datahist_felx3011,h_datahist_fehx3011,h_datahist_fely3011,h_datahist_fehy3011);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3011 = new TH1F("Graph_h_datahist3011","Histogram of datahist_plot__mass",150,8805,11145);
   Graph_h_datahist3011->SetMinimum(24561.72);
   Graph_h_datahist3011->SetMaximum(500001.8);
   Graph_h_datahist3011->SetDirectory(0);
   Graph_h_datahist3011->SetStats(0);
   Graph_h_datahist3011->SetLineWidth(2);
   Graph_h_datahist3011->SetMarkerStyle(20);
   Graph_h_datahist3011->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3011->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3011->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3011->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3011->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3011->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3011->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3011->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3011->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3011->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3011->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3011->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3011);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx18[106] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9351,
   9370.5,
   9390,
   9409.5,
   9429,
   9448.5,
   9468,
   9487.5,
   9507,
   9526.5,
   9546,
   9565.5,
   9585,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9936,
   9955.5,
   9975,
   9994.5,
   10014,
   10033.5,
   10053,
   10072.5,
   10092,
   10111.5,
   10131,
   10150.5,
   10170,
   10189.5,
   10209,
   10228.5,
   10248,
   10267.5,
   10287,
   10306.5,
   10326,
   10345.5,
   10365,
   10384.5,
   10404,
   10423.5,
   10443,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_comb__fy18[106] = {
   0,
   81533.5,
   81533.5,
   80641.17,
   79758.61,
   78885.71,
   78022.36,
   77168.46,
   76323.9,
   75488.59,
   74662.41,
   73845.29,
   73037.1,
   72237.76,
   71447.17,
   70665.22,
   69891.84,
   69126.92,
   68370.38,
   67622.11,
   66882.03,
   66150.05,
   65426.09,
   64710.04,
   64001.83,
   63301.38,
   62608.59,
   61923.38,
   61245.67,
   60575.38,
   59912.42,
   59256.72,
   58608.2,
   57966.77,
   57332.36,
   56704.9,
   56084.3,
   55470.5,
   54863.41,
   54262.97,
   53669.1,
   53081.73,
   52500.78,
   51926.2,
   51357.9,
   50795.82,
   50239.9,
   49690.06,
   49146.23,
   48608.36,
   48076.37,
   47550.21,
   47029.81,
   46515.1,
   46006.02,
   45502.52,
   45004.52,
   44511.98,
   44024.83,
   43543,
   43066.46,
   42595.12,
   42128.95,
   41667.88,
   41211.85,
   40760.81,
   40314.71,
   39873.5,
   39437.11,
   39005.5,
   38578.61,
   38156.39,
   37738.8,
   37325.77,
   36917.27,
   36513.23,
   36113.62,
   35718.38,
   35327.47,
   34940.83,
   34558.43,
   34180.21,
   33806.13,
   33436.14,
   33070.21,
   32708.28,
   32350.31,
   31996.26,
   31646.08,
   31299.73,
   30957.18,
   30618.37,
   30283.28,
   29951.85,
   29624.05,
   29299.83,
   28979.16,
   28662.01,
   28348.32,
   28038.07,
   27731.21,
   27427.71,
   27127.53,
   27127.53,
   27127.53,
   0};
   TGraph *graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx18,totpdf_Norm_mass__Comp_comb__fy18);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB18 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB18","Projection of Total PDF",106,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetMaximum(89686.85);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB18);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_Y1s__fx19[153] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9321.75,
   9331.5,
   9341.25,
   9351,
   9360.75,
   9365.625,
   9370.5,
   9375.375,
   9380.25,
   9382.688,
   9385.125,
   9387.562,
   9390,
   9394.875,
   9399.75,
   9404.625,
   9409.5,
   9419.25,
   9424.125,
   9429,
   9433.875,
   9436.312,
   9438.75,
   9441.188,
   9443.625,
   9446.062,
   9448.5,
   9450.938,
   9453.375,
   9455.812,
   9458.25,
   9460.688,
   9463.125,
   9465.562,
   9468,
   9470.438,
   9472.875,
   9475.312,
   9477.75,
   9480.188,
   9482.625,
   9487.5,
   9492.375,
   9497.25,
   9507,
   9511.875,
   9516.75,
   9521.625,
   9526.5,
   9528.938,
   9531.375,
   9536.25,
   9541.125,
   9546,
   9550.875,
   9555.75,
   9560.625,
   9565.5,
   9575.25,
   9585,
   9594.75,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9936,
   9955.5,
   9975,
   9994.5,
   10014,
   10033.5,
   10053,
   10072.5,
   10092,
   10111.5,
   10131,
   10150.5,
   10170,
   10189.5,
   10209,
   10228.5,
   10248,
   10267.5,
   10287,
   10306.5,
   10326,
   10345.5,
   10365,
   10384.5,
   10404,
   10423.5,
   10443,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_Y1s__fy19[153] = {
   0,
   1879.062,
   1879.062,
   2042.852,
   2229.77,
   2444.461,
   2692.812,
   2982.375,
   3322.966,
   3727.546,
   4213.514,
   4804.687,
   5534.383,
   6450.413,
   7623.418,
   9161.468,
   11236.89,
   14138.77,
   18383.73,
   21290.68,
   24973.34,
   29740.39,
   36073.08,
   44756.64,
   50368.91,
   57146.42,
   65441.93,
   75754.26,
   81881.18,
   88808.01,
   96682.72,
   105689.5,
   126427.8,
   149265.5,
   173899.7,
   199922,
   253893.6,
   280466.5,
   305726.3,
   328857,
   339373.3,
   349063,
   357837.4,
   365614.3,
   372319.9,
   377889.6,
   382269.2,
   385415.6,
   387297.6,
   387896.6,
   387206.7,
   385234.6,
   382000,
   377534.9,
   371883.1,
   365099.6,
   357249.8,
   348408,
   338657,
   328085.8,
   304866.2,
   279546.1,
   252941.6,
   198985.5,
   173003.8,
   148426.8,
   125658.4,
   104976.8,
   95538.16,
   86967.05,
   72175.69,
   60023.02,
   50016.81,
   41760.6,
   34934.29,
   29278.84,
   24584.17,
   17425.8,
   12437.62,
   8936.563,
   6462.207,
   3441.256,
   1874.867,
   1043.392,
   592.277,
   342.4839,
   201.5044,
   120.5025,
   73.17352,
   45.07896,
   28.15167,
   17.80826,
   11.40326,
   7.38673,
   4.837689,
   3.201485,
   2.13981,
   1.443798,
   0.9830086,
   0.6750742,
   0.4674392,
   0.3262303,
   0.2294063,
   0.1624924,
   0.1158992,
   0.08322008,
   0.06014007,
   0.04373022,
   0.03198757,
   0.02353251,
   0.01740816,
   0.01294645,
   0.009677904,
   0.00727057,
   0.005488325,
   0.004162234,
   0.003170759,
   0.002425982,
   0.001863975,
   0.001438019,
   0.001113798,
   0.0008659933,
   0.000675833,
   0.000529339,
   0.0004160571,
   0.0003281356,
   0.0002596532,
   0.0002061268,
   0.0001641487,
   0.0001311191,
   0.0001050474,
   8.440371e-05,
   6.800837e-05,
   5.494859e-05,
   4.45158e-05,
   3.615816e-05,
   2.944457e-05,
   2.403721e-05,
   1.967057e-05,
   1.613538e-05,
   1.326619e-05,
   1.09319e-05,
   9.028262e-06,
   7.472237e-06,
   6.197465e-06,
   5.150793e-06,
   4.289545e-06,
   3.57937e-06,
   2.992552e-06,
   2.506679e-06,
   2.506679e-06,
   2.506679e-06,
   0};
   graph = new TGraph(153,totpdf_Norm_mass__Comp_Y1s__fx19,totpdf_Norm_mass__Comp_Y1s__fy19);
   graph->SetName("totpdf_Norm_mass__Comp_Y1s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBY1scB19 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBY1scB19","Projection of Total PDF",153,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->SetMaximum(426686.3);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBY1scB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBY1scB19);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_Y2s__fx20[150] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9351,
   9370.5,
   9390,
   9409.5,
   9429,
   9448.5,
   9468,
   9487.5,
   9507,
   9526.5,
   9546,
   9565.5,
   9585,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9887.25,
   9897,
   9906.75,
   9916.5,
   9921.375,
   9926.25,
   9931.125,
   9936,
   9938.438,
   9940.875,
   9945.75,
   9950.625,
   9955.5,
   9960.375,
   9965.25,
   9975,
   9984.75,
   9989.625,
   9994.5,
   9999.375,
   10001.81,
   10004.25,
   10006.69,
   10009.12,
   10011.56,
   10014,
   10016.44,
   10018.88,
   10021.31,
   10023.75,
   10026.19,
   10028.62,
   10031.06,
   10033.5,
   10035.94,
   10038.38,
   10040.81,
   10043.25,
   10048.12,
   10053,
   10057.88,
   10062.75,
   10072.5,
   10077.38,
   10082.25,
   10087.12,
   10092,
   10096.88,
   10101.75,
   10106.62,
   10111.5,
   10116.38,
   10121.25,
   10126.12,
   10131,
   10140.75,
   10150.5,
   10160.25,
   10170,
   10189.5,
   10209,
   10228.5,
   10248,
   10267.5,
   10287,
   10306.5,
   10326,
   10345.5,
   10365,
   10384.5,
   10404,
   10423.5,
   10443,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_Y2s__fy20[150] = {
   0,
   269.8399,
   269.8399,
   276.9665,
   284.4343,
   292.2671,
   300.4911,
   309.1351,
   318.2306,
   327.8122,
   337.9182,
   348.5908,
   359.8767,
   371.828,
   384.5025,
   397.9647,
   412.287,
   427.5505,
   443.8467,
   461.2792,
   479.9652,
   500.0385,
   521.6519,
   544.9812,
   570.2291,
   597.6307,
   627.4601,
   660.0388,
   695.7462,
   735.0326,
   778.4372,
   826.6097,
   880.3406,
   940.6,
   1008.591,
   1085.825,
   1174.218,
   1276.245,
   1395.142,
   1535.231,
   1702.394,
   1904.839,
   2154.349,
   2468.415,
   2874.077,
   3415.296,
   4168.216,
   5276.17,
   6046.385,
   7041.577,
   8369.906,
   10218.88,
   11438.14,
   12941.89,
   14836.3,
   17285.75,
   18796.23,
   20557.94,
   24596.25,
   29096.41,
   34032.31,
   39357.26,
   45002.81,
   56873.94,
   68693.01,
   74222.27,
   79293.46,
   83757.14,
   85717.52,
   87475.76,
   89017.66,
   90330.61,
   91403.77,
   92228.18,
   92796.9,
   93105.14,
   93150.29,
   92931.96,
   92452,
   91714.48,
   90725.6,
   89493.63,
   88028.79,
   86343.11,
   84450.27,
   82365.38,
   77686.05,
   72447.4,
   66801.15,
   60901.29,
   48927.81,
   43116.4,
   37567.35,
   32363.84,
   27567.09,
   23216.84,
   19335.24,
   16071.32,
   13408.3,
   11226.69,
   9432.466,
   7951.288,
   6724.107,
   4852.7,
   3542.399,
   2613.606,
   1947.639,
   1111.602,
   655.7088,
   398.2927,
   248.3612,
   158.5683,
   103.4247,
   68.78038,
   46.55902,
   32.03325,
   22.37131,
   15.84075,
   11.36083,
   8.245149,
   6.050416,
   4.485911,
   3.358194,
   2.536816,
   1.93269,
   1.484255,
   1.148496,
   0.8950412,
   0.7022347,
   0.5544894,
   0.4404877,
   0.3519431,
   0.2827402,
   0.2283314,
   0.1853113,
   0.1511117,
   0.1237834,
   0.101838,
   0.0841317,
   0.06978101,
   0.05809944,
   0.04855092,
   0.04071473,
   0.03425905,
   0.028921,
   0.02449138,
   0.02080298,
   0.02080298,
   0.02080298,
   0};
   graph = new TGraph(150,totpdf_Norm_mass__Comp_Y2s__fx20,totpdf_Norm_mass__Comp_Y2s__fy20);
   graph->SetName("totpdf_Norm_mass__Comp_Y2s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cccc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBY2scB20 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBY2scB20","Projection of Total PDF",150,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->SetMaximum(102465.3);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBY2scB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBY2scB20);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_Y3s__fx21[151] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9351,
   9370.5,
   9390,
   9409.5,
   9429,
   9448.5,
   9468,
   9487.5,
   9507,
   9526.5,
   9546,
   9565.5,
   9585,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9936,
   9955.5,
   9975,
   9994.5,
   10014,
   10033.5,
   10053,
   10072.5,
   10092,
   10111.5,
   10131,
   10150.5,
   10170,
   10189.5,
   10209,
   10218.75,
   10228.5,
   10238.25,
   10243.12,
   10248,
   10252.88,
   10257.75,
   10262.62,
   10265.06,
   10267.5,
   10272.38,
   10277.25,
   10282.12,
   10287,
   10291.88,
   10296.75,
   10306.5,
   10311.38,
   10316.25,
   10321.12,
   10326,
   10330.88,
   10333.31,
   10335.75,
   10338.19,
   10340.62,
   10343.06,
   10345.5,
   10347.94,
   10350.38,
   10352.81,
   10355.25,
   10357.69,
   10360.12,
   10362.56,
   10365,
   10367.44,
   10369.88,
   10374.75,
   10379.62,
   10384.5,
   10389.38,
   10394.25,
   10404,
   10413.75,
   10418.62,
   10423.5,
   10428.38,
   10433.25,
   10438.12,
   10443,
   10447.88,
   10452.75,
   10457.62,
   10462.5,
   10467.38,
   10472.25,
   10482,
   10491.75,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__Comp_Y3s__fy21[151] = {
   0,
   108.4034,
   108.4034,
   110.4209,
   112.5078,
   114.6675,
   116.904,
   119.221,
   121.623,
   124.1146,
   126.7006,
   129.3864,
   132.1776,
   135.0804,
   138.1012,
   141.2473,
   144.5263,
   147.9465,
   151.5169,
   155.2473,
   159.1482,
   163.2312,
   167.5089,
   171.9951,
   176.7048,
   181.6546,
   186.8626,
   192.3489,
   198.1354,
   204.2468,
   210.7101,
   217.5554,
   224.8165,
   232.5309,
   240.741,
   249.4943,
   258.8445,
   268.8525,
   279.5877,
   291.1292,
   303.5681,
   317.0092,
   331.5739,
   347.4039,
   364.6652,
   383.5532,
   404.3004,
   427.1843,
   452.5398,
   480.7737,
   512.3855,
   547.9949,
   588.3791,
   634.5267,
   687.7123,
   749.6075,
   822.4457,
   909.2753,
   1014.363,
   1143.859,
   1306.946,
   1517.927,
   1800.305,
   2195.405,
   2782.73,
   3195.765,
   3735.764,
   4468.405,
   4940.676,
   5512.374,
   6217.035,
   7104.749,
   8253.605,
   8963.108,
   9784.641,
   11608.63,
   13633.98,
   15851.49,
   18244.14,
   20786.54,
   23444.81,
   28932.97,
   31657.36,
   34289.57,
   36766.74,
   39025.99,
   41007.05,
   41875.78,
   42654.88,
   43338.71,
   43922.25,
   44401.2,
   44771.97,
   45031.79,
   45178.68,
   45211.55,
   45130.13,
   44935.05,
   44627.79,
   44210.65,
   43686.76,
   43060.01,
   42335.04,
   40612.13,
   38567.13,
   36256.39,
   33740.97,
   31083.95,
   25592.38,
   20235.22,
   17722.1,
   15364.84,
   13187.02,
   11203.95,
   9423.264,
   7900.694,
   6647.094,
   5611.038,
   4751.654,
   4036.316,
   3438.867,
   2938.254,
   2162.7,
   1608.357,
   1207.693,
   699.2543,
   418.0161,
   257.0965,
   162.2002,
   104.7029,
   69.00409,
   46.34302,
   31.66487,
   21.98031,
   15.48125,
   11.05121,
   7.987585,
   5.840339,
   4.316512,
   3.222475,
   2.428441,
   1.846258,
   1.415315,
   1.09345,
   0.8510139,
   0.6669443,
   0.5261326,
   0.4176416,
   0.4176416,
   0.4176416,
   0};
   graph = new TGraph(151,totpdf_Norm_mass__Comp_Y3s__fx21,totpdf_Norm_mass__Comp_Y3s__fy21);
   graph->SetName("totpdf_Norm_mass__Comp_Y3s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBY3scB21 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBY3scB21","Projection of Total PDF",151,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->SetMaximum(49732.7);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBY3scB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBY3scB21);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx22[167] = {
   8980.5,
   8980.5,
   9000,
   9019.5,
   9039,
   9058.5,
   9078,
   9097.5,
   9117,
   9136.5,
   9156,
   9175.5,
   9195,
   9214.5,
   9234,
   9253.5,
   9273,
   9292.5,
   9312,
   9331.5,
   9341.25,
   9351,
   9360.75,
   9365.625,
   9370.5,
   9375.375,
   9380.25,
   9385.125,
   9387.562,
   9390,
   9394.875,
   9399.75,
   9404.625,
   9409.5,
   9419.25,
   9424.125,
   9429,
   9433.875,
   9438.75,
   9441.188,
   9443.625,
   9446.062,
   9448.5,
   9450.938,
   9453.375,
   9455.812,
   9458.25,
   9460.688,
   9463.125,
   9465.562,
   9468,
   9470.438,
   9472.875,
   9475.312,
   9477.75,
   9482.625,
   9487.5,
   9492.375,
   9497.25,
   9507,
   9511.875,
   9516.75,
   9521.625,
   9526.5,
   9528.938,
   9531.375,
   9536.25,
   9541.125,
   9546,
   9550.875,
   9555.75,
   9560.625,
   9565.5,
   9575.25,
   9585,
   9594.75,
   9604.5,
   9624,
   9643.5,
   9663,
   9682.5,
   9702,
   9721.5,
   9741,
   9760.5,
   9780,
   9799.5,
   9819,
   9838.5,
   9858,
   9877.5,
   9897,
   9916.5,
   9926.25,
   9936,
   9945.75,
   9955.5,
   9965.25,
   9975,
   9984.75,
   9994.5,
   10004.25,
   10009.12,
   10014,
   10018.88,
   10023.75,
   10028.62,
   10033.5,
   10043.25,
   10053,
   10072.5,
   10082.25,
   10092,
   10101.75,
   10111.5,
   10121.25,
   10131,
   10150.5,
   10170,
   10189.5,
   10209,
   10228.5,
   10248,
   10257.75,
   10267.5,
   10287,
   10306.5,
   10326,
   10335.75,
   10345.5,
   10355.25,
   10365,
   10374.75,
   10384.5,
   10404,
   10423.5,
   10433.25,
   10443,
   10462.5,
   10482,
   10501.5,
   10521,
   10540.5,
   10560,
   10579.5,
   10599,
   10618.5,
   10638,
   10657.5,
   10677,
   10696.5,
   10716,
   10735.5,
   10755,
   10774.5,
   10794,
   10813.5,
   10833,
   10852.5,
   10872,
   10891.5,
   10911,
   10930.5,
   10950,
   10950,
   10969.5,
   10969.5};
   Double_t totpdf_Norm_mass__fy22[167] = {
   0,
   83790.81,
   83790.81,
   83071.41,
   82385.32,
   81737.1,
   81132.56,
   80579.19,
   80086.72,
   79668.06,
   79340.55,
   79127.95,
   79063.54,
   79195.08,
   79593.19,
   80365.9,
   81685.55,
   83841.19,
   87349.47,
   93211.97,
   97619.08,
   103594.2,
   111922.7,
   117358.3,
   123959.7,
   132079.8,
   142217.3,
   155096.9,
   162884.7,
   171804.8,
   192370.1,
   215035.4,
   239497.8,
   265349,
   318980.2,
   345383.9,
   370475.1,
   393437.8,
   413476.5,
   422167.4,
   429861,
   436483.5,
   441970.3,
   446267,
   449330.8,
   451130.4,
   451647.1,
   450875,
   448821,
   445504.6,
   440957.8,
   435224.5,
   428359.7,
   420428.7,
   411506,
   391022.4,
   367641.9,
   342161.8,
   315397.9,
   261125,
   234986,
   210252.5,
   187328.2,
   166491.5,
   156975.5,
   148327.3,
   133382.3,
   121076.7,
   110918.4,
   102510.8,
   95533.92,
   89728.69,
   84885.05,
   77431.22,
   72150.97,
   68361.36,
   65602.11,
   62022.95,
   59915.09,
   58560.76,
   57607.87,
   56880.63,
   56290.83,
   55795.56,
   55376.75,
   55031.78,
   54770.17,
   54614.45,
   54606.08,
   54819.8,
   55398.25,
   56643.55,
   59310.16,
   61781.41,
   65875.95,
   72939.65,
   82131.5,
   92860.45,
   104492.8,
   116076,
   126443.5,
   134396.2,
   137137.4,
   138922.2,
   139687.4,
   139403.3,
   138075.8,
   135746,
   128402.9,
   118274.5,
   94349.18,
   82794.39,
   72606.36,
   64194.14,
   58095.22,
   53957.06,
   51097.55,
   47655.48,
   45876.92,
   44974.9,
   44650.3,
   44894.88,
   46075.46,
   47396.15,
   49816.71,
   57784.67,
   68007.25,
   77651.16,
   81060.34,
   82960.4,
   83103.87,
   81447.92,
   78162.64,
   73598.01,
   62521.01,
   51886.32,
   47523.88,
   44020.36,
   39759.18,
   37493.52,
   36151.06,
   35259.61,
   34599.71,
   34064.38,
   33599.24,
   33175.61,
   32777.84,
   32397.09,
   32028.27,
   31668.34,
   31315.44,
   30968.42,
   30626.51,
   30289.24,
   29956.27,
   29627.35,
   29302.33,
   28981.07,
   28663.47,
   28349.45,
   28038.95,
   27731.91,
   27428.26,
   27127.97,
   27127.97,
   27127.97,
   0};
   graph = new TGraph(167,totpdf_Norm_mass__fx22,totpdf_Norm_mass__fy22);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB22 = new TH1F("Graph_totpdf_NormoBmasscB22","Projection of Total PDF",167,8781.6,11168.4);
   Graph_totpdf_NormoBmasscB22->SetMinimum(0);
   Graph_totpdf_NormoBmasscB22->SetMaximum(496811.8);
   Graph_totpdf_NormoBmasscB22->SetDirectory(0);
   Graph_totpdf_NormoBmasscB22->SetStats(0);
   Graph_totpdf_NormoBmasscB22->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB22->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB22->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB22->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB22);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3012[150] = {
   9006.5,
   9019.5,
   9032.5,
   9045.5,
   9058.5,
   9071.5,
   9084.5,
   9097.5,
   9110.5,
   9123.5,
   9136.5,
   9149.5,
   9162.5,
   9175.5,
   9188.5,
   9201.5,
   9214.5,
   9227.5,
   9240.5,
   9253.5,
   9266.5,
   9279.5,
   9292.5,
   9305.5,
   9318.5,
   9331.5,
   9344.5,
   9357.5,
   9370.5,
   9383.5,
   9396.5,
   9409.5,
   9422.5,
   9435.5,
   9448.5,
   9461.5,
   9474.5,
   9487.5,
   9500.5,
   9513.5,
   9526.5,
   9539.5,
   9552.5,
   9565.5,
   9578.5,
   9591.5,
   9604.5,
   9617.5,
   9630.5,
   9643.5,
   9656.5,
   9669.5,
   9682.5,
   9695.5,
   9708.5,
   9721.5,
   9734.5,
   9747.5,
   9760.5,
   9773.5,
   9786.5,
   9799.5,
   9812.5,
   9825.5,
   9838.5,
   9851.5,
   9864.5,
   9877.5,
   9890.5,
   9903.5,
   9916.5,
   9929.5,
   9942.5,
   9955.5,
   9968.5,
   9981.5,
   9994.5,
   10007.5,
   10020.5,
   10033.5,
   10046.5,
   10059.5,
   10072.5,
   10085.5,
   10098.5,
   10111.5,
   10124.5,
   10137.5,
   10150.5,
   10163.5,
   10176.5,
   10189.5,
   10202.5,
   10215.5,
   10228.5,
   10241.5,
   10254.5,
   10267.5,
   10280.5,
   10293.5,
   10306.5,
   10319.5,
   10332.5,
   10345.5,
   10358.5,
   10371.5,
   10384.5,
   10397.5,
   10410.5,
   10423.5,
   10436.5,
   10449.5,
   10462.5,
   10475.5,
   10488.5,
   10501.5,
   10514.5,
   10527.5,
   10540.5,
   10553.5,
   10566.5,
   10579.5,
   10592.5,
   10605.5,
   10618.5,
   10631.5,
   10644.5,
   10657.5,
   10670.5,
   10683.5,
   10696.5,
   10709.5,
   10722.5,
   10735.5,
   10748.5,
   10761.5,
   10774.5,
   10787.5,
   10800.5,
   10813.5,
   10826.5,
   10839.5,
   10852.5,
   10865.5,
   10878.5,
   10891.5,
   10904.5,
   10917.5,
   10930.5,
   10943.5};
   Double_t h_datahist_fy3012[150] = {
   85051,
   84062,
   83653,
   83293,
   82517,
   82452,
   81690,
   81091,
   80673,
   80685,
   80797,
   80140,
   80230,
   79017,
   79436,
   79017,
   79096,
   79510,
   79385,
   79592,
   79996,
   80945,
   82654,
   84313,
   87498,
   91915,
   99736,
   111323,
   129502,
   158211,
   201812,
   260468,
   329063,
   396075,
   444415,
   456352,
   428040,
   367084,
   293340,
   222677,
   166134,
   127402,
   100221,
   84058,
   74345,
   68272,
   64756,
   62339,
   60876,
   59451,
   58518,
   57460,
   57153,
   56444,
   56146,
   55470,
   54967,
   54648,
   54717,
   54589,
   53689,
   53927,
   54136,
   53756,
   53675,
   53557,
   53826,
   54601,
   55969,
   57555,
   60723,
   65713,
   72175,
   81782,
   94477,
   110148,
   125150,
   136847,
   141269,
   137664,
   126780,
   110281,
   93341,
   78190,
   66481,
   58683,
   52984,
   49725,
   47708,
   45873,
   44767,
   44423,
   44290,
   44448,
   45238,
   45633,
   47682,
   50889,
   54821,
   60100,
   66819,
   73713,
   79932,
   83676,
   84140,
   80524,
   73837,
   65837,
   57973,
   51311,
   46180,
   42416,
   39764,
   38642,
   36954,
   36098,
   35482,
   35249,
   34454,
   34099,
   33730,
   33654,
   33294,
   32683,
   32884,
   32349,
   32450,
   32325,
   31698,
   31479,
   31302,
   31262,
   30880,
   30668,
   31108,
   30464,
   30074,
   29805,
   29873,
   29471,
   29506,
   29346,
   28965,
   29109,
   28297,
   28500,
   28065,
   28379,
   27910,
   27456};
   Double_t h_datahist_felx3012[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fely3012[150] = {
   291.1355,
   289.4349,
   288.7287,
   288.1057,
   286.7582,
   286.645,
   285.3151,
   284.2653,
   283.5304,
   283.5515,
   283.7486,
   282.5905,
   282.7494,
   280.6001,
   281.3444,
   280.6001,
   280.7406,
   281.4756,
   281.2539,
   281.621,
   282.3361,
   284.0088,
   286.9965,
   289.8674,
   295.301,
   302.6753,
   315.3105,
   333.1514,
   359.3642,
   397.2578,
   448.7352,
   509.8609,
   573.1403,
   628.8451,
   666.1448,
   675.0385,
   653.7479,
   605.3748,
   541.1089,
   471.3869,
   407.0957,
   356.4345,
   316.0774,
   289.428,
   272.1633,
   260.7896,
   253.9725,
   249.1783,
   246.2311,
   243.3263,
   241.4055,
   239.2087,
   238.5675,
   237.08,
   236.452,
   235.0212,
   233.951,
   233.2697,
   233.4172,
   233.1434,
   231.2094,
   231.7224,
   232.172,
   231.3539,
   231.1792,
   230.9244,
   231.5048,
   233.1691,
   236.0782,
   239.4068,
   245.9209,
   255.846,
   268.1545,
   285.476,
   306.8715,
   331.3859,
   353.2658,
   369.4287,
   375.358,
   370.5313,
   355.5621,
   331.5862,
   305.018,
   279.1252,
   257.3396,
   241.7463,
   229.6831,
   222.4916,
   217.9222,
   213.6804,
   211.0827,
   210.2682,
   209.9525,
   210.3275,
   212.1929,
   213.1194,
   217.8627,
   225.0865,
   233.6394,
   244.6535,
   257.9942,
   271.0018,
   282.2229,
   288.7685,
   289.5694,
   283.268,
   271.2301,
   256.0877,
   240.2763,
   226.0199,
   214.3959,
   205.4521,
   198.9098,
   196.0763,
   191.7349,
   189.4954,
   187.8673,
   187.2478,
   185.1186,
   184.1598,
   183.158,
   182.9509,
   181.9671,
   180.2851,
   180.8401,
   179.359,
   179.6395,
   179.2922,
   177.54,
   176.9239,
   176.4244,
   176.3113,
   175.2278,
   174.6235,
   175.8753,
   174.0401,
   172.9193,
   172.142,
   172.3388,
   171.1719,
   171.2738,
   170.8075,
   169.6918,
   170.1143,
   167.7179,
   168.3202,
   167.0269,
   167.9614,
   166.5636,
   165.1993};
   Double_t h_datahist_fehx3012[150] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_datahist_fehy3012[150] = {
   292.1355,
   290.4349,
   289.7287,
   289.1057,
   287.7582,
   287.645,
   286.3151,
   285.2653,
   284.5304,
   284.5515,
   284.7486,
   283.5905,
   283.7494,
   281.6001,
   282.3444,
   281.6001,
   281.7406,
   282.4756,
   282.2539,
   282.621,
   283.3361,
   285.0088,
   287.9965,
   290.8674,
   296.301,
   303.6753,
   316.3105,
   334.1514,
   360.3642,
   398.2578,
   449.7352,
   510.8609,
   574.1403,
   629.8451,
   667.1448,
   676.0385,
   654.7479,
   606.3748,
   542.1089,
   472.3869,
   408.0957,
   357.4345,
   317.0774,
   290.428,
   273.1633,
   261.7896,
   254.9725,
   250.1783,
   247.2311,
   244.3263,
   242.4055,
   240.2087,
   239.5675,
   238.08,
   237.452,
   236.0212,
   234.951,
   234.2697,
   234.4172,
   234.1434,
   232.2094,
   232.7224,
   233.172,
   232.3539,
   232.1792,
   231.9244,
   232.5048,
   234.1691,
   237.0782,
   240.4068,
   246.9209,
   256.846,
   269.1545,
   286.476,
   307.8715,
   332.3859,
   354.2658,
   370.4287,
   376.358,
   371.5313,
   356.5621,
   332.5862,
   306.018,
   280.1252,
   258.3396,
   242.7463,
   230.6831,
   223.4916,
   218.9222,
   214.6804,
   212.0827,
   211.2682,
   210.9525,
   211.3275,
   213.1929,
   214.1194,
   218.8627,
   226.0865,
   234.6394,
   245.6535,
   258.9942,
   272.0018,
   283.2229,
   289.7685,
   290.5694,
   284.268,
   272.2301,
   257.0877,
   241.2763,
   227.0199,
   215.3959,
   206.4521,
   199.9098,
   197.0763,
   192.7349,
   190.4954,
   188.8673,
   188.2478,
   186.1186,
   185.1598,
   184.158,
   183.9509,
   182.9671,
   181.2851,
   181.8401,
   180.359,
   180.6395,
   180.2922,
   178.54,
   177.9239,
   177.4244,
   177.3113,
   176.2278,
   175.6235,
   176.8753,
   175.0401,
   173.9193,
   173.142,
   173.3388,
   172.1719,
   172.2738,
   171.8075,
   170.6918,
   171.1143,
   168.7179,
   169.3202,
   168.0269,
   168.9614,
   167.5636,
   166.1993};
   grae = new TGraphAsymmErrors(150,h_datahist_fx3012,h_datahist_fy3012,h_datahist_felx3012,h_datahist_fehx3012,h_datahist_fely3012,h_datahist_fehy3012);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3012 = new TH1F("Graph_h_datahist3012","Histogram of datahist_plot__mass",150,8805,11145);
   Graph_h_datahist3012->SetMinimum(24561.72);
   Graph_h_datahist3012->SetMaximum(500001.8);
   Graph_h_datahist3012->SetDirectory(0);
   Graph_h_datahist3012->SetStats(0);
   Graph_h_datahist3012->SetLineWidth(2);
   Graph_h_datahist3012->SetMarkerStyle(20);
   Graph_h_datahist3012->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3012->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3012->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3012->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3012->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3012->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3012->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3012->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3012->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3012->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3012->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3012->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3012);
   
   grae->Draw("p");
   
   TH1D *frame_10494580__12 = new TH1D("frame_10494580__12","A RooPlot of \"M(upsi)\"",100,9000,10950);
   frame_10494580__12->SetBinContent(1,479879.4);
   frame_10494580__12->SetMaximum(479879.4);
   frame_10494580__12->SetEntries(1);
   frame_10494580__12->SetDirectory(0);
   frame_10494580__12->SetStats(0);
   frame_10494580__12->SetLineWidth(2);
   frame_10494580__12->SetMarkerStyle(20);
   frame_10494580__12->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_10494580__12->GetXaxis()->SetNdivisions(505);
   frame_10494580__12->GetXaxis()->SetLabelFont(132);
   frame_10494580__12->GetXaxis()->SetLabelOffset(0.02);
   frame_10494580__12->GetXaxis()->SetLabelSize(0.06);
   frame_10494580__12->GetXaxis()->SetTitleSize(0.072);
   frame_10494580__12->GetXaxis()->SetTitleOffset(0.95);
   frame_10494580__12->GetXaxis()->SetTitleFont(132);
   frame_10494580__12->GetYaxis()->SetTitle("Candidates / (13 MeV/#it{c}^{2})");
   frame_10494580__12->GetYaxis()->SetMaxDigits(2);
   frame_10494580__12->GetYaxis()->SetNdivisions(3000510);
   frame_10494580__12->GetYaxis()->SetLabelFont(132);
   frame_10494580__12->GetYaxis()->SetLabelOffset(0.01);
   frame_10494580__12->GetYaxis()->SetLabelSize(0.06);
   frame_10494580__12->GetYaxis()->SetTitleSize(0.072);
   frame_10494580__12->GetYaxis()->SetTitleOffset(0.95);
   frame_10494580__12->GetYaxis()->SetTitleFont(132);
   frame_10494580__12->GetZaxis()->SetLabelFont(132);
   frame_10494580__12->GetZaxis()->SetLabelSize(0.06);
   frame_10494580__12->GetZaxis()->SetTitleSize(0.072);
   frame_10494580__12->GetZaxis()->SetTitleOffset(1.2);
   frame_10494580__12->GetZaxis()->SetTitleFont(132);
   frame_10494580__12->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.6,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.45,0.89,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 6 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1Y1s","#it{#Upsilon(1S) #rightarrow #mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1Y2s","#it{#Upsilon(2S) #rightarrow #mu^{+}#mu^{#minus}}","l");

   ci = TColor::GetColor("#00cccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1Y3s","#it{#Upsilon(3S) #rightarrow #mu^{+}#mu^{#minus}}","l");

   ci = TColor::GetColor("#cc00cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig4_bottom_right.pdf");
   c1->SaveAs("Fig4_bottom_right.png");
   c1->SaveAs("Fig4_bottom_right.eps");

}


==> figs/Fig4_centre_left.C <==
void Fig4_centre_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 17:13:27 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(3584.074,-31168.83,3769.259,163636.4);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f51c340__3 = new TH1D("frame_f51c340__3","A RooPlot of \"M(ps2s)\"",100,3610,3760);
   frame_f51c340__3->SetBinContent(1,119958.3);
   frame_f51c340__3->SetMinimum(0);
   frame_f51c340__3->SetMaximum(150000);
   frame_f51c340__3->SetEntries(1);
   frame_f51c340__3->SetDirectory(0);
   frame_f51c340__3->SetStats(0);
   frame_f51c340__3->SetLineWidth(2);
   frame_f51c340__3->SetMarkerStyle(20);
   frame_f51c340__3->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f51c340__3->GetXaxis()->SetNdivisions(505);
   frame_f51c340__3->GetXaxis()->SetLabelFont(132);
   frame_f51c340__3->GetXaxis()->SetLabelOffset(0.01);
   frame_f51c340__3->GetXaxis()->SetLabelSize(0.06);
   frame_f51c340__3->GetXaxis()->SetTitleSize(0.072);
   frame_f51c340__3->GetXaxis()->SetTitleOffset(0.95);
   frame_f51c340__3->GetXaxis()->SetTitleFont(132);
   frame_f51c340__3->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_f51c340__3->GetYaxis()->SetMaxDigits(3);
   frame_f51c340__3->GetYaxis()->SetNdivisions(3000510);
   frame_f51c340__3->GetYaxis()->SetLabelFont(132);
   frame_f51c340__3->GetYaxis()->SetLabelOffset(0.01);
   frame_f51c340__3->GetYaxis()->SetLabelSize(0.06);
   frame_f51c340__3->GetYaxis()->SetTitleSize(0.072);
   frame_f51c340__3->GetYaxis()->SetTitleOffset(0.95);
   frame_f51c340__3->GetYaxis()->SetTitleFont(132);
   frame_f51c340__3->GetZaxis()->SetLabelFont(132);
   frame_f51c340__3->GetZaxis()->SetLabelSize(0.06);
   frame_f51c340__3->GetZaxis()->SetTitleSize(0.072);
   frame_f51c340__3->GetZaxis()->SetTitleOffset(1.2);
   frame_f51c340__3->GetZaxis()->SetTitleFont(132);
   frame_f51c340__3->Draw("FUNC");
   
   Double_t h_datahist_fx3003[75] = {
   3611,
   3613,
   3615,
   3617,
   3619,
   3621,
   3623,
   3625,
   3627,
   3629,
   3631,
   3633,
   3635,
   3637,
   3639,
   3641,
   3643,
   3645,
   3647,
   3649,
   3651,
   3653,
   3655,
   3657,
   3659,
   3661,
   3663,
   3665,
   3667,
   3669,
   3671,
   3673,
   3675,
   3677,
   3679,
   3681,
   3683,
   3685,
   3687,
   3689,
   3691,
   3693,
   3695,
   3697,
   3699,
   3701,
   3703,
   3705,
   3707,
   3709,
   3711,
   3713,
   3715,
   3717,
   3719,
   3721,
   3723,
   3725,
   3727,
   3729,
   3731,
   3733,
   3735,
   3737,
   3739,
   3741,
   3743,
   3745,
   3747,
   3749,
   3751,
   3753,
   3755,
   3757,
   3759};
   Double_t h_datahist_fy3003[75] = {
   31938,
   31630,
   31788,
   32002,
   32358,
   32176,
   32283,
   32688,
   32736,
   32861,
   32951,
   33622,
   33632,
   33733,
   34315,
   34790,
   35223,
   35898,
   36806,
   37725,
   38995,
   40337,
   41965,
   44121,
   46431,
   49888,
   53231,
   57162,
   61458,
   66508,
   71435,
   78129,
   84312,
   90454,
   96654,
   102088,
   106418,
   110556,
   113492,
   113908,
   113461,
   111395,
   108319,
   103710,
   98456,
   92390,
   85333,
   78997,
   72321,
   66368,
   61332,
   56144,
   51087,
   47069,
   44451,
   41177,
   38585,
   37175,
   36121,
   34269,
   33437,
   32727,
   31931,
   31540,
   30860,
   30707,
   30485,
   30194,
   29669,
   29345,
   29136,
   29277,
   29118,
   29070,
   28876};
   Double_t h_datahist_felx3003[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fely3003[75] = {
   178.2128,
   177.349,
   177.7926,
   178.3917,
   179.384,
   178.8774,
   179.1754,
   180.2989,
   180.4316,
   180.7767,
   181.0248,
   182.8637,
   182.891,
   183.1661,
   184.7438,
   186.0214,
   187.1786,
   188.9683,
   191.3496,
   193.7299,
   196.9721,
   200.3414,
   204.3542,
   209.5506,
   214.9791,
   222.8568,
   230.219,
   238.5863,
   247.4077,
   257.3919,
   266.7737,
   279.0161,
   289.8657,
   300.2561,
   310.3927,
   319.0125,
   325.7181,
   332,
   336.3861,
   337.003,
   336.3401,
   333.2593,
   328.6189,
   321.5408,
   313.2774,
   303.4576,
   291.6186,
   280.5645,
   268.4261,
   257.1204,
   247.1535,
   236.4478,
   225.5249,
   216.4545,
   210.3347,
   202.4218,
   195.9313,
   192.3088,
   189.5559,
   184.6196,
   182.3586,
   180.4067,
   178.1932,
   177.0957,
   175.1709,
   174.7348,
   174.1003,
   173.2649,
   171.7476,
   170.8046,
   170.1934,
   170.606,
   170.1407,
   170,
   169.4301};
   Double_t h_datahist_fehx3003[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fehy3003[75] = {
   179.2128,
   178.349,
   178.7926,
   179.3917,
   180.384,
   179.8774,
   180.1754,
   181.2989,
   181.4316,
   181.7767,
   182.0248,
   183.8637,
   183.891,
   184.1661,
   185.7438,
   187.0214,
   188.1786,
   189.9683,
   192.3496,
   194.7299,
   197.9721,
   201.3414,
   205.3542,
   210.5506,
   215.9791,
   223.8568,
   231.219,
   239.5863,
   248.4077,
   258.3919,
   267.7737,
   280.0161,
   290.8657,
   301.2561,
   311.3927,
   320.0125,
   326.7181,
   333,
   337.3861,
   338.003,
   337.3401,
   334.2593,
   329.6189,
   322.5408,
   314.2774,
   304.4576,
   292.6186,
   281.5645,
   269.4261,
   258.1204,
   248.1535,
   237.4478,
   226.5249,
   217.4545,
   211.3347,
   203.4218,
   196.9313,
   193.3088,
   190.5559,
   185.6196,
   183.3586,
   181.4067,
   179.1932,
   178.0957,
   176.1709,
   175.7348,
   175.1003,
   174.2649,
   172.7476,
   171.8046,
   171.1934,
   171.606,
   171.1407,
   171,
   170.4301};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,h_datahist_fx3003,h_datahist_fy3003,h_datahist_felx3003,h_datahist_fehx3003,h_datahist_fely3003,h_datahist_fehy3003);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3003 = new TH1F("Graph_h_datahist3003","Histogram of datahist_plot__mass",100,3595,3775);
   Graph_h_datahist3003->SetMinimum(20152.63);
   Graph_h_datahist3003->SetMaximum(122799.9);
   Graph_h_datahist3003->SetDirectory(0);
   Graph_h_datahist3003->SetStats(0);
   Graph_h_datahist3003->SetLineWidth(2);
   Graph_h_datahist3003->SetMarkerStyle(20);
   Graph_h_datahist3003->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3003->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3003);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx4[106] = {
   3608.5,
   3608.5,
   3610,
   3611.5,
   3613,
   3614.5,
   3616,
   3617.5,
   3619,
   3620.5,
   3622,
   3623.5,
   3625,
   3626.5,
   3628,
   3629.5,
   3631,
   3632.5,
   3634,
   3635.5,
   3637,
   3638.5,
   3640,
   3641.5,
   3643,
   3644.5,
   3646,
   3647.5,
   3649,
   3650.5,
   3652,
   3653.5,
   3655,
   3656.5,
   3658,
   3659.5,
   3661,
   3662.5,
   3664,
   3665.5,
   3667,
   3668.5,
   3670,
   3671.5,
   3673,
   3674.5,
   3676,
   3677.5,
   3679,
   3680.5,
   3682,
   3683.5,
   3685,
   3686.5,
   3688,
   3689.5,
   3691,
   3692.5,
   3694,
   3695.5,
   3697,
   3698.5,
   3700,
   3701.5,
   3703,
   3704.5,
   3706,
   3707.5,
   3709,
   3710.5,
   3712,
   3713.5,
   3715,
   3716.5,
   3718,
   3719.5,
   3721,
   3722.5,
   3724,
   3725.5,
   3727,
   3728.5,
   3730,
   3731.5,
   3733,
   3734.5,
   3736,
   3737.5,
   3739,
   3740.5,
   3742,
   3743.5,
   3745,
   3746.5,
   3748,
   3749.5,
   3751,
   3752.5,
   3754,
   3755.5,
   3757,
   3758.5,
   3760,
   3760,
   3761.5,
   3761.5};
   Double_t totpdf_Norm_mass__Comp_comb__fy4[106] = {
   0,
   31863.5,
   31863.5,
   31827.43,
   31791.4,
   31755.42,
   31719.47,
   31683.57,
   31647.7,
   31611.88,
   31576.09,
   31540.35,
   31504.65,
   31468.98,
   31433.36,
   31397.78,
   31362.24,
   31326.74,
   31291.28,
   31255.86,
   31220.48,
   31185.13,
   31149.83,
   31114.57,
   31079.35,
   31044.17,
   31009.03,
   30973.93,
   30938.87,
   30903.85,
   30868.86,
   30833.92,
   30799.02,
   30764.15,
   30729.33,
   30694.54,
   30659.8,
   30625.09,
   30590.43,
   30555.8,
   30521.21,
   30486.66,
   30452.15,
   30417.68,
   30383.25,
   30348.86,
   30314.5,
   30280.19,
   30245.91,
   30211.67,
   30177.47,
   30143.31,
   30109.19,
   30075.11,
   30041.07,
   30007.06,
   29973.09,
   29939.16,
   29905.27,
   29871.42,
   29837.61,
   29803.83,
   29770.1,
   29736.4,
   29702.74,
   29669.11,
   29635.53,
   29601.98,
   29568.47,
   29535,
   29501.57,
   29468.18,
   29434.82,
   29401.5,
   29368.22,
   29334.97,
   29301.77,
   29268.6,
   29235.47,
   29202.37,
   29169.32,
   29136.3,
   29103.32,
   29070.37,
   29037.47,
   29004.6,
   28971.76,
   28938.97,
   28906.21,
   28873.49,
   28840.81,
   28808.16,
   28775.55,
   28742.98,
   28710.44,
   28677.94,
   28645.48,
   28613.05,
   28580.66,
   28548.31,
   28515.99,
   28483.71,
   28451.47,
   28451.47,
   28451.47,
   0};
   TGraph *graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx4,totpdf_Norm_mass__Comp_comb__fy4);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB4 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB4","Projection of Total PDF",106,3593.2,3776.8);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->SetMaximum(35049.85);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB4);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_ps2s__fx5[113] = {
   3608.5,
   3608.5,
   3610,
   3611.5,
   3613,
   3614.5,
   3616,
   3617.5,
   3619,
   3620.5,
   3622,
   3623.5,
   3625,
   3626.5,
   3628,
   3629.5,
   3631,
   3632.5,
   3634,
   3635.5,
   3637,
   3638.5,
   3640,
   3641.5,
   3643,
   3644.5,
   3646,
   3647.5,
   3649,
   3650.5,
   3652,
   3653.5,
   3655,
   3656.5,
   3658,
   3659.5,
   3661,
   3662.5,
   3664,
   3665.5,
   3667,
   3668.5,
   3670,
   3671.5,
   3673,
   3674.5,
   3676,
   3677.5,
   3679,
   3680.5,
   3682,
   3683.5,
   3684.25,
   3685,
   3685.75,
   3686.5,
   3687.25,
   3688,
   3688.75,
   3689.5,
   3690.25,
   3691,
   3691.75,
   3692.5,
   3693.25,
   3694,
   3695.5,
   3697,
   3698.5,
   3700,
   3701.5,
   3703,
   3704.5,
   3706,
   3707.5,
   3709,
   3710.5,
   3712,
   3713.5,
   3715,
   3716.5,
   3718,
   3719.5,
   3721,
   3722.5,
   3724,
   3725.5,
   3727,
   3728.5,
   3730,
   3731.5,
   3733,
   3734.5,
   3736,
   3737.5,
   3739,
   3740.5,
   3742,
   3743.5,
   3745,
   3746.5,
   3748,
   3749.5,
   3751,
   3752.5,
   3754,
   3755.5,
   3757,
   3758.5,
   3760,
   3760,
   3761.5,
   3761.5};
   Double_t totpdf_Norm_mass__Comp_ps2s__fy5[113] = {
   0,
   203.7275,
   203.7275,
   236.5159,
   274.5868,
   318.724,
   369.8085,
   428.8283,
   496.8868,
   575.213,
   665.1718,
   768.2741,
   886.1891,
   1020.756,
   1173.999,
   1348.141,
   1545.624,
   1769.128,
   2021.597,
   2306.269,
   2626.716,
   2986.888,
   3391.172,
   3844.468,
   4352.275,
   4920.809,
   5557.144,
   6269.392,
   7066.922,
   7960.637,
   8963.313,
   10090.02,
   11358.66,
   12790.57,
   14411.35,
   16251.84,
   18349.3,
   20748.91,
   23505.58,
   26686.27,
   30366.08,
   34428.89,
   38771.96,
   43346.24,
   48087.29,
   52915.93,
   57739.88,
   62456.24,
   66954.99,
   71123.14,
   74849.47,
   78029.58,
   79385.25,
   80570.81,
   81577.26,
   82396.89,
   83023.36,
   83451.81,
   83678.87,
   83702.78,
   83523.33,
   83141.94,
   82561.6,
   81786.82,
   80823.61,
   79679.37,
   76883.74,
   73482.98,
   69574.82,
   65266.86,
   60671.57,
   55901.36,
   51063.98,
   46258.61,
   41572.79,
   37080.18,
   32839.37,
   28893.54,
   25270.97,
   21986.21,
   19041.71,
   16429.83,
   14134.98,
   12135.7,
   10406.71,
   8920.649,
   7649.61,
   6566.309,
   5645.031,
   4871.656,
   4223.233,
   3673.221,
   3201.969,
   2794.795,
   2440.607,
   2130.917,
   1859.123,
   1620.005,
   1409.35,
   1223.697,
   1060.14,
   916.1998,
   789.7215,
   678.81,
   581.7791,
   497.1163,
   423.4578,
   359.5699,
   304.3345,
   256.7393,
   256.7393,
   256.7393,
   0};
   graph = new TGraph(113,totpdf_Norm_mass__Comp_ps2s__fx5,totpdf_Norm_mass__Comp_ps2s__fy5);
   graph->SetName("totpdf_Norm_mass__Comp_ps2s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBps2scB5 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBps2scB5","Projection of Total PDF",113,3593.2,3776.8);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->SetMaximum(92073.05);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBps2scB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBps2scB5);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx6[113] = {
   3608.5,
   3608.5,
   3610,
   3611.5,
   3613,
   3614.5,
   3616,
   3617.5,
   3619,
   3620.5,
   3622,
   3623.5,
   3625,
   3626.5,
   3628,
   3629.5,
   3631,
   3632.5,
   3634,
   3635.5,
   3637,
   3638.5,
   3640,
   3641.5,
   3643,
   3644.5,
   3646,
   3647.5,
   3649,
   3650.5,
   3652,
   3653.5,
   3655,
   3656.5,
   3658,
   3659.5,
   3661,
   3662.5,
   3664,
   3665.5,
   3667,
   3668.5,
   3670,
   3671.5,
   3673,
   3674.5,
   3676,
   3677.5,
   3679,
   3680.5,
   3682,
   3683.5,
   3684.25,
   3685,
   3685.75,
   3686.5,
   3687.25,
   3688,
   3688.75,
   3689.5,
   3690.25,
   3691,
   3691.75,
   3692.5,
   3693.25,
   3694,
   3695.5,
   3697,
   3698.5,
   3700,
   3701.5,
   3703,
   3704.5,
   3706,
   3707.5,
   3709,
   3710.5,
   3712,
   3713.5,
   3715,
   3716.5,
   3718,
   3719.5,
   3721,
   3722.5,
   3724,
   3725.5,
   3727,
   3728.5,
   3730,
   3731.5,
   3733,
   3734.5,
   3736,
   3737.5,
   3739,
   3740.5,
   3742,
   3743.5,
   3745,
   3746.5,
   3748,
   3749.5,
   3751,
   3752.5,
   3754,
   3755.5,
   3757,
   3758.5,
   3760,
   3760,
   3761.5,
   3761.5};
   Double_t totpdf_Norm_mass__fy6[113] = {
   0,
   32067.23,
   32067.23,
   32063.95,
   32065.99,
   32074.14,
   32089.28,
   32112.39,
   32144.59,
   32187.09,
   32241.26,
   32308.62,
   32390.84,
   32489.74,
   32607.36,
   32745.92,
   32907.86,
   33095.87,
   33312.87,
   33562.12,
   33847.19,
   34172.02,
   34541.01,
   34959.04,
   35431.63,
   35964.98,
   36566.17,
   37243.32,
   38005.79,
   38864.48,
   39832.18,
   40923.94,
   42157.68,
   43554.72,
   45140.68,
   46946.39,
   49009.1,
   51374,
   54096.01,
   57242.07,
   60887.29,
   64915.55,
   69224.11,
   73763.92,
   78470.53,
   83264.79,
   88054.38,
   92736.43,
   97200.9,
   101334.8,
   105026.9,
   108172.9,
   109511.5,
   110680,
   111669.4,
   112472,
   113081.4,
   113492.9,
   113702.9,
   113709.8,
   113513.4,
   113115,
   112517.7,
   111726,
   110745.8,
   109584.6,
   106755.2,
   103320.6,
   99378.65,
   95036.95,
   90407.97,
   85604.1,
   80733.09,
   75894.14,
   71174.77,
   66648.66,
   62374.37,
   58395.11,
   54739.15,
   51421.03,
   48443.21,
   45798.05,
   43469.95,
   41437.47,
   39675.31,
   38156.12,
   36851.98,
   35735.63,
   34781.33,
   33974.97,
   33293.61,
   32710.69,
   32206.57,
   31766.56,
   31379.58,
   31037.13,
   30732.61,
   30460.81,
   30217.51,
   29999.25,
   29803.12,
   29626.64,
   29467.66,
   29324.29,
   29194.83,
   29077.78,
   28971.77,
   28875.56,
   28788.05,
   28708.21,
   28708.21,
   28708.21,
   0};
   graph = new TGraph(113,totpdf_Norm_mass__fx6,totpdf_Norm_mass__fy6);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB6 = new TH1F("Graph_totpdf_NormoBmasscB6","Projection of Total PDF",113,3593.2,3776.8);
   Graph_totpdf_NormoBmasscB6->SetMinimum(0);
   Graph_totpdf_NormoBmasscB6->SetMaximum(125080.8);
   Graph_totpdf_NormoBmasscB6->SetDirectory(0);
   Graph_totpdf_NormoBmasscB6->SetStats(0);
   Graph_totpdf_NormoBmasscB6->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB6->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB6->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB6->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB6->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB6->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB6->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB6->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB6->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB6->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB6->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB6->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB6->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB6->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB6);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3004[75] = {
   3611,
   3613,
   3615,
   3617,
   3619,
   3621,
   3623,
   3625,
   3627,
   3629,
   3631,
   3633,
   3635,
   3637,
   3639,
   3641,
   3643,
   3645,
   3647,
   3649,
   3651,
   3653,
   3655,
   3657,
   3659,
   3661,
   3663,
   3665,
   3667,
   3669,
   3671,
   3673,
   3675,
   3677,
   3679,
   3681,
   3683,
   3685,
   3687,
   3689,
   3691,
   3693,
   3695,
   3697,
   3699,
   3701,
   3703,
   3705,
   3707,
   3709,
   3711,
   3713,
   3715,
   3717,
   3719,
   3721,
   3723,
   3725,
   3727,
   3729,
   3731,
   3733,
   3735,
   3737,
   3739,
   3741,
   3743,
   3745,
   3747,
   3749,
   3751,
   3753,
   3755,
   3757,
   3759};
   Double_t h_datahist_fy3004[75] = {
   31938,
   31630,
   31788,
   32002,
   32358,
   32176,
   32283,
   32688,
   32736,
   32861,
   32951,
   33622,
   33632,
   33733,
   34315,
   34790,
   35223,
   35898,
   36806,
   37725,
   38995,
   40337,
   41965,
   44121,
   46431,
   49888,
   53231,
   57162,
   61458,
   66508,
   71435,
   78129,
   84312,
   90454,
   96654,
   102088,
   106418,
   110556,
   113492,
   113908,
   113461,
   111395,
   108319,
   103710,
   98456,
   92390,
   85333,
   78997,
   72321,
   66368,
   61332,
   56144,
   51087,
   47069,
   44451,
   41177,
   38585,
   37175,
   36121,
   34269,
   33437,
   32727,
   31931,
   31540,
   30860,
   30707,
   30485,
   30194,
   29669,
   29345,
   29136,
   29277,
   29118,
   29070,
   28876};
   Double_t h_datahist_felx3004[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fely3004[75] = {
   178.2128,
   177.349,
   177.7926,
   178.3917,
   179.384,
   178.8774,
   179.1754,
   180.2989,
   180.4316,
   180.7767,
   181.0248,
   182.8637,
   182.891,
   183.1661,
   184.7438,
   186.0214,
   187.1786,
   188.9683,
   191.3496,
   193.7299,
   196.9721,
   200.3414,
   204.3542,
   209.5506,
   214.9791,
   222.8568,
   230.219,
   238.5863,
   247.4077,
   257.3919,
   266.7737,
   279.0161,
   289.8657,
   300.2561,
   310.3927,
   319.0125,
   325.7181,
   332,
   336.3861,
   337.003,
   336.3401,
   333.2593,
   328.6189,
   321.5408,
   313.2774,
   303.4576,
   291.6186,
   280.5645,
   268.4261,
   257.1204,
   247.1535,
   236.4478,
   225.5249,
   216.4545,
   210.3347,
   202.4218,
   195.9313,
   192.3088,
   189.5559,
   184.6196,
   182.3586,
   180.4067,
   178.1932,
   177.0957,
   175.1709,
   174.7348,
   174.1003,
   173.2649,
   171.7476,
   170.8046,
   170.1934,
   170.606,
   170.1407,
   170,
   169.4301};
   Double_t h_datahist_fehx3004[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fehy3004[75] = {
   179.2128,
   178.349,
   178.7926,
   179.3917,
   180.384,
   179.8774,
   180.1754,
   181.2989,
   181.4316,
   181.7767,
   182.0248,
   183.8637,
   183.891,
   184.1661,
   185.7438,
   187.0214,
   188.1786,
   189.9683,
   192.3496,
   194.7299,
   197.9721,
   201.3414,
   205.3542,
   210.5506,
   215.9791,
   223.8568,
   231.219,
   239.5863,
   248.4077,
   258.3919,
   267.7737,
   280.0161,
   290.8657,
   301.2561,
   311.3927,
   320.0125,
   326.7181,
   333,
   337.3861,
   338.003,
   337.3401,
   334.2593,
   329.6189,
   322.5408,
   314.2774,
   304.4576,
   292.6186,
   281.5645,
   269.4261,
   258.1204,
   248.1535,
   237.4478,
   226.5249,
   217.4545,
   211.3347,
   203.4218,
   196.9313,
   193.3088,
   190.5559,
   185.6196,
   183.3586,
   181.4067,
   179.1932,
   178.0957,
   176.1709,
   175.7348,
   175.1003,
   174.2649,
   172.7476,
   171.8046,
   171.1934,
   171.606,
   171.1407,
   171,
   170.4301};
   grae = new TGraphAsymmErrors(75,h_datahist_fx3004,h_datahist_fy3004,h_datahist_felx3004,h_datahist_fehx3004,h_datahist_fely3004,h_datahist_fehy3004);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3004 = new TH1F("Graph_h_datahist3004","Histogram of datahist_plot__mass",100,3595,3775);
   Graph_h_datahist3004->SetMinimum(20152.63);
   Graph_h_datahist3004->SetMaximum(122799.9);
   Graph_h_datahist3004->SetDirectory(0);
   Graph_h_datahist3004->SetStats(0);
   Graph_h_datahist3004->SetLineWidth(2);
   Graph_h_datahist3004->SetMarkerStyle(20);
   Graph_h_datahist3004->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3004->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3004);
   
   grae->Draw("p");
   
   TH1D *frame_f51c340__4 = new TH1D("frame_f51c340__4","A RooPlot of \"M(ps2s)\"",100,3610,3760);
   frame_f51c340__4->SetBinContent(1,119958.3);
   frame_f51c340__4->SetMinimum(0);
   frame_f51c340__4->SetMaximum(150000);
   frame_f51c340__4->SetEntries(1);
   frame_f51c340__4->SetDirectory(0);
   frame_f51c340__4->SetStats(0);
   frame_f51c340__4->SetLineWidth(2);
   frame_f51c340__4->SetMarkerStyle(20);
   frame_f51c340__4->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f51c340__4->GetXaxis()->SetNdivisions(505);
   frame_f51c340__4->GetXaxis()->SetLabelFont(132);
   frame_f51c340__4->GetXaxis()->SetLabelOffset(0.01);
   frame_f51c340__4->GetXaxis()->SetLabelSize(0.06);
   frame_f51c340__4->GetXaxis()->SetTitleSize(0.072);
   frame_f51c340__4->GetXaxis()->SetTitleOffset(0.95);
   frame_f51c340__4->GetXaxis()->SetTitleFont(132);
   frame_f51c340__4->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_f51c340__4->GetYaxis()->SetMaxDigits(3);
   frame_f51c340__4->GetYaxis()->SetNdivisions(3000510);
   frame_f51c340__4->GetYaxis()->SetLabelFont(132);
   frame_f51c340__4->GetYaxis()->SetLabelOffset(0.01);
   frame_f51c340__4->GetYaxis()->SetLabelSize(0.06);
   frame_f51c340__4->GetYaxis()->SetTitleSize(0.072);
   frame_f51c340__4->GetYaxis()->SetTitleOffset(0.95);
   frame_f51c340__4->GetYaxis()->SetTitleFont(132);
   frame_f51c340__4->GetZaxis()->SetLabelFont(132);
   frame_f51c340__4->GetZaxis()->SetLabelSize(0.06);
   frame_f51c340__4->GetZaxis()->SetTitleSize(0.072);
   frame_f51c340__4->GetZaxis()->SetTitleOffset(1.2);
   frame_f51c340__4->GetZaxis()->SetTitleFont(132);
   frame_f51c340__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.168,0.56,0.458,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 3 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1ps2s","#it{#psi(2S) #rightarrow #mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig4_centre_left.pdf");
   c1->SaveAs("Fig4_centre_left.png");
   c1->SaveAs("Fig4_centre_left.eps");
   
}


==> figs/Fig4_centre_right.C <==
void Fig4_centre_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 17:18:07 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(3584.074,-112207.8,3769.259,589090.9);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f4fc750__9 = new TH1D("frame_f4fc750__9","A RooPlot of \"M(ps2s)\"",100,3610,3760);
   frame_f4fc750__9->SetBinContent(1,389648.9);
   frame_f4fc750__9->SetMinimum(0);
   frame_f4fc750__9->SetMaximum(540000);
   frame_f4fc750__9->SetEntries(1);
   frame_f4fc750__9->SetDirectory(0);
   frame_f4fc750__9->SetStats(0);
   frame_f4fc750__9->SetLineWidth(2);
   frame_f4fc750__9->SetMarkerStyle(20);
   frame_f4fc750__9->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f4fc750__9->GetXaxis()->SetNdivisions(505);
   frame_f4fc750__9->GetXaxis()->SetLabelFont(132);
   frame_f4fc750__9->GetXaxis()->SetLabelOffset(0.01);
   frame_f4fc750__9->GetXaxis()->SetLabelSize(0.06);
   frame_f4fc750__9->GetXaxis()->SetTitleSize(0.072);
   frame_f4fc750__9->GetXaxis()->SetTitleOffset(0.95);
   frame_f4fc750__9->GetXaxis()->SetTitleFont(132);
   frame_f4fc750__9->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_f4fc750__9->GetYaxis()->SetMaxDigits(2);
   frame_f4fc750__9->GetYaxis()->SetNdivisions(3000510);
   frame_f4fc750__9->GetYaxis()->SetLabelFont(132);
   frame_f4fc750__9->GetYaxis()->SetLabelOffset(0.01);
   frame_f4fc750__9->GetYaxis()->SetLabelSize(0.06);
   frame_f4fc750__9->GetYaxis()->SetTitleSize(0.072);
   frame_f4fc750__9->GetYaxis()->SetTitleOffset(0.95);
   frame_f4fc750__9->GetYaxis()->SetTitleFont(132);
   frame_f4fc750__9->GetZaxis()->SetLabelFont(132);
   frame_f4fc750__9->GetZaxis()->SetLabelSize(0.06);
   frame_f4fc750__9->GetZaxis()->SetTitleSize(0.072);
   frame_f4fc750__9->GetZaxis()->SetTitleOffset(1.2);
   frame_f4fc750__9->GetZaxis()->SetTitleFont(132);
   frame_f4fc750__9->Draw("FUNC");
   
   Double_t h_datahist_fx3009[75] = {
   3611,
   3613,
   3615,
   3617,
   3619,
   3621,
   3623,
   3625,
   3627,
   3629,
   3631,
   3633,
   3635,
   3637,
   3639,
   3641,
   3643,
   3645,
   3647,
   3649,
   3651,
   3653,
   3655,
   3657,
   3659,
   3661,
   3663,
   3665,
   3667,
   3669,
   3671,
   3673,
   3675,
   3677,
   3679,
   3681,
   3683,
   3685,
   3687,
   3689,
   3691,
   3693,
   3695,
   3697,
   3699,
   3701,
   3703,
   3705,
   3707,
   3709,
   3711,
   3713,
   3715,
   3717,
   3719,
   3721,
   3723,
   3725,
   3727,
   3729,
   3731,
   3733,
   3735,
   3737,
   3739,
   3741,
   3743,
   3745,
   3747,
   3749,
   3751,
   3753,
   3755,
   3757,
   3759};
   Double_t h_datahist_fy3009[75] = {
   145445,
   145395,
   145625,
   145829,
   145145,
   145356,
   146249,
   146789,
   147199,
   147535,
   148071,
   148313,
   149586,
   150153,
   151434,
   152769,
   155132,
   157645,
   159984,
   163761,
   167353,
   173184,
   178997,
   185354,
   195748,
   204768,
   217410,
   230463,
   245499,
   262240,
   278789,
   298167,
   314782,
   330753,
   346446,
   357169,
   365783,
   369525,
   370485,
   364397,
   356250,
   343923,
   328658,
   311255,
   292823,
   273754,
   255080,
   238054,
   222605,
   207409,
   194817,
   183763,
   175059,
   166747,
   160238,
   155264,
   151458,
   147244,
   145062,
   143018,
   141353,
   139597,
   138309,
   137402,
   135916,
   135923,
   135187,
   134539,
   133907,
   133651,
   133713,
   132455,
   133269,
   132853,
   132138};
   Double_t h_datahist_felx3009[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fely3009[75] = {
   380.8728,
   380.8073,
   381.1088,
   381.376,
   380.4793,
   380.7561,
   381.9255,
   382.6309,
   383.1655,
   383.6032,
   384.3003,
   384.6146,
   386.2638,
   386.9961,
   388.6455,
   390.3571,
   393.3683,
   396.5457,
   399.4803,
   404.1743,
   408.5883,
   415.6541,
   422.5807,
   430.0279,
   441.9345,
   452.0133,
   465.7727,
   479.5659,
   494.9788,
   511.594,
   527.505,
   545.5469,
   560.5546,
   574.6115,
   588.0968,
   597.1364,
   604.3002,
   607.3859,
   608.175,
   603.1533,
   596.367,
   585.9497,
   572.7872,
   557.4025,
   540.6315,
   522.7153,
   504.5547,
   487.408,
   471.3106,
   454.9221,
   440.8811,
   428.1762,
   417.9008,
   407.847,
   399.7977,
   393.5358,
   388.6764,
   383.2242,
   380.3704,
   377.6775,
   375.4697,
   373.1272,
   371.3995,
   370.1781,
   368.1682,
   368.1777,
   367.1782,
   366.2959,
   365.4334,
   365.0834,
   365.1682,
   363.444,
   364.5606,
   363.9904,
   363.0083};
   Double_t h_datahist_fehx3009[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fehy3009[75] = {
   381.8728,
   381.8073,
   382.1088,
   382.376,
   381.4793,
   381.7561,
   382.9255,
   383.6309,
   384.1655,
   384.6032,
   385.3003,
   385.6146,
   387.2638,
   387.9961,
   389.6455,
   391.3571,
   394.3683,
   397.5457,
   400.4803,
   405.1743,
   409.5883,
   416.6541,
   423.5807,
   431.0279,
   442.9345,
   453.0133,
   466.7727,
   480.5659,
   495.9788,
   512.594,
   528.505,
   546.5469,
   561.5546,
   575.6115,
   589.0968,
   598.1364,
   605.3002,
   608.3859,
   609.175,
   604.1533,
   597.367,
   586.9497,
   573.7872,
   558.4025,
   541.6315,
   523.7153,
   505.5547,
   488.408,
   472.3106,
   455.9221,
   441.8811,
   429.1762,
   418.9008,
   408.847,
   400.7977,
   394.5358,
   389.6764,
   384.2242,
   381.3704,
   378.6775,
   376.4697,
   374.1272,
   372.3995,
   371.1781,
   369.1682,
   369.1777,
   368.1782,
   367.2959,
   366.4334,
   366.0834,
   366.1682,
   364.444,
   365.5606,
   364.9904,
   364.0083};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,h_datahist_fx3009,h_datahist_fy3009,h_datahist_felx3009,h_datahist_fehx3009,h_datahist_fely3009,h_datahist_fehy3009);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3009 = new TH1F("Graph_h_datahist3009","Histogram of datahist_plot__mass",100,3595,3775);
   Graph_h_datahist3009->SetMinimum(107843.1);
   Graph_h_datahist3009->SetMaximum(395026.1);
   Graph_h_datahist3009->SetDirectory(0);
   Graph_h_datahist3009->SetStats(0);
   Graph_h_datahist3009->SetLineWidth(2);
   Graph_h_datahist3009->SetMarkerStyle(20);
   Graph_h_datahist3009->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3009->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3009->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3009->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3009->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3009->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3009->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3009->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3009->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3009->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3009->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3009->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3009);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx15[106] = {
   3608.5,
   3608.5,
   3610,
   3611.5,
   3613,
   3614.5,
   3616,
   3617.5,
   3619,
   3620.5,
   3622,
   3623.5,
   3625,
   3626.5,
   3628,
   3629.5,
   3631,
   3632.5,
   3634,
   3635.5,
   3637,
   3638.5,
   3640,
   3641.5,
   3643,
   3644.5,
   3646,
   3647.5,
   3649,
   3650.5,
   3652,
   3653.5,
   3655,
   3656.5,
   3658,
   3659.5,
   3661,
   3662.5,
   3664,
   3665.5,
   3667,
   3668.5,
   3670,
   3671.5,
   3673,
   3674.5,
   3676,
   3677.5,
   3679,
   3680.5,
   3682,
   3683.5,
   3685,
   3686.5,
   3688,
   3689.5,
   3691,
   3692.5,
   3694,
   3695.5,
   3697,
   3698.5,
   3700,
   3701.5,
   3703,
   3704.5,
   3706,
   3707.5,
   3709,
   3710.5,
   3712,
   3713.5,
   3715,
   3716.5,
   3718,
   3719.5,
   3721,
   3722.5,
   3724,
   3725.5,
   3727,
   3728.5,
   3730,
   3731.5,
   3733,
   3734.5,
   3736,
   3737.5,
   3739,
   3740.5,
   3742,
   3743.5,
   3745,
   3746.5,
   3748,
   3749.5,
   3751,
   3752.5,
   3754,
   3755.5,
   3757,
   3758.5,
   3760,
   3760,
   3761.5,
   3761.5};
   Double_t totpdf_Norm_mass__Comp_comb__fy15[106] = {
   0,
   144744.7,
   144744.7,
   144601,
   144457.6,
   144314.2,
   144171,
   144028,
   143885.1,
   143742.3,
   143599.7,
   143457.2,
   143314.8,
   143172.6,
   143030.6,
   142888.6,
   142746.9,
   142605.2,
   142463.7,
   142322.4,
   142181.2,
   142040.1,
   141899.1,
   141758.3,
   141617.7,
   141477.2,
   141336.8,
   141196.5,
   141056.4,
   140916.5,
   140776.7,
   140637,
   140497.4,
   140358,
   140218.7,
   140079.6,
   139940.6,
   139801.8,
   139663.1,
   139524.5,
   139386,
   139247.7,
   139109.6,
   138971.5,
   138833.6,
   138695.9,
   138558.3,
   138420.8,
   138283.4,
   138146.2,
   138009.1,
   137872.2,
   137735.4,
   137598.7,
   137462.2,
   137325.8,
   137189.6,
   137053.4,
   136917.4,
   136781.6,
   136645.9,
   136510.3,
   136374.8,
   136239.5,
   136104.3,
   135969.3,
   135834.4,
   135699.6,
   135564.9,
   135430.4,
   135296,
   135161.8,
   135027.7,
   134893.7,
   134759.9,
   134626.1,
   134492.6,
   134359.1,
   134225.8,
   134092.6,
   133959.6,
   133826.6,
   133693.9,
   133561.2,
   133428.7,
   133296.3,
   133164,
   133031.9,
   132899.9,
   132768,
   132636.3,
   132504.7,
   132373.2,
   132241.8,
   132110.6,
   131979.5,
   131848.6,
   131717.8,
   131587.1,
   131456.5,
   131326.1,
   131195.8,
   131065.6,
   131065.6,
   131065.6,
   0};
   TGraph *graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx15,totpdf_Norm_mass__Comp_comb__fy15);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB15 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB15","Projection of Total PDF",106,3593.2,3776.8);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->SetMaximum(159219.1);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB15);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_ps2s__fx16[113] = {
   3608.5,
   3608.5,
   3610,
   3611.5,
   3613,
   3614.5,
   3616,
   3617.5,
   3619,
   3620.5,
   3622,
   3623.5,
   3625,
   3626.5,
   3628,
   3629.5,
   3631,
   3632.5,
   3634,
   3635.5,
   3637,
   3638.5,
   3640,
   3641.5,
   3643,
   3644.5,
   3646,
   3647.5,
   3649,
   3650.5,
   3652,
   3653.5,
   3655,
   3656.5,
   3658,
   3659.5,
   3661,
   3662.5,
   3664,
   3665.5,
   3667,
   3668.5,
   3670,
   3671.5,
   3673,
   3674.5,
   3676,
   3677.5,
   3679,
   3680.5,
   3681.25,
   3682,
   3682.75,
   3683.5,
   3684.25,
   3685,
   3685.75,
   3686.5,
   3687.25,
   3688,
   3688.75,
   3689.5,
   3690.25,
   3691,
   3692.5,
   3694,
   3695.5,
   3697,
   3698.5,
   3700,
   3701.5,
   3703,
   3704.5,
   3706,
   3707.5,
   3709,
   3710.5,
   3712,
   3713.5,
   3715,
   3716.5,
   3718,
   3719.5,
   3721,
   3722.5,
   3724,
   3725.5,
   3727,
   3728.5,
   3730,
   3731.5,
   3733,
   3734.5,
   3736,
   3737.5,
   3739,
   3740.5,
   3742,
   3743.5,
   3745,
   3746.5,
   3748,
   3749.5,
   3751,
   3752.5,
   3754,
   3755.5,
   3757,
   3758.5,
   3760,
   3760,
   3761.5,
   3761.5};
   Double_t totpdf_Norm_mass__Comp_ps2s__fy16[113] = {
   0,
   636.1569,
   636.1569,
   741.1409,
   863.2949,
   1005.183,
   1169.688,
   1360.043,
   1579.856,
   1833.152,
   2124.395,
   2458.537,
   2841.049,
   3277.972,
   3775.969,
   4342.38,
   4985.298,
   5713.656,
   6537.328,
   7467.264,
   8515.655,
   9696.131,
   11024.03,
   12516.7,
   14193.94,
   16078.48,
   18196.61,
   20579.03,
   23261.76,
   26287.46,
   29706.89,
   33580.86,
   37982.57,
   43000.54,
   48742.21,
   55338.45,
   62949.16,
   71770.14,
   82040.12,
   93538.92,
   105884.4,
   118932.9,
   132492.3,
   146323.9,
   160147.8,
   173650.7,
   186496.9,
   198342.4,
   208849.8,
   217704.6,
   221424.4,
   224631.7,
   227300.5,
   229409.1,
   230940.1,
   231880.8,
   232223.4,
   231965,
   231107.8,
   229658.9,
   227630.3,
   225038.8,
   221905.6,
   218255.9,
   209527.8,
   199126.4,
   187363.9,
   174576.6,
   161108.6,
   147296.7,
   133456,
   119869.3,
   106778.2,
   94378.13,
   82816.29,
   72192.27,
   62561.27,
   53939.09,
   46308.28,
   39625.01,
   33825.96,
   28834.88,
   24568.46,
   20941.27,
   17869.72,
   15275.23,
   13114.28,
   11315.14,
   9798.472,
   8506.065,
   7394.808,
   6432.403,
   5594.315,
   4861.604,
   4219.376,
   3655.682,
   3160.734,
   2726.351,
   2345.561,
   2012.328,
   1721.344,
   1467.9,
   1247.78,
   1057.19,
   892.7081,
   751.2431,
   630.0049,
   526.4795,
   438.4073,
   363.7645,
   363.7645,
   363.7645,
   0};
   graph = new TGraph(113,totpdf_Norm_mass__Comp_ps2s__fx16,totpdf_Norm_mass__Comp_ps2s__fy16);
   graph->SetName("totpdf_Norm_mass__Comp_ps2s_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBps2scB16 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBps2scB16","Projection of Total PDF",113,3593.2,3776.8);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->SetMaximum(255445.7);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBps2scB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBps2scB16);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx17[113] = {
   3608.5,
   3608.5,
   3610,
   3611.5,
   3613,
   3614.5,
   3616,
   3617.5,
   3619,
   3620.5,
   3622,
   3623.5,
   3625,
   3626.5,
   3628,
   3629.5,
   3631,
   3632.5,
   3634,
   3635.5,
   3637,
   3638.5,
   3640,
   3641.5,
   3643,
   3644.5,
   3646,
   3647.5,
   3649,
   3650.5,
   3652,
   3653.5,
   3655,
   3656.5,
   3658,
   3659.5,
   3661,
   3662.5,
   3664,
   3665.5,
   3667,
   3668.5,
   3670,
   3671.5,
   3673,
   3674.5,
   3676,
   3677.5,
   3679,
   3680.5,
   3681.25,
   3682,
   3682.75,
   3683.5,
   3684.25,
   3685,
   3685.75,
   3686.5,
   3687.25,
   3688,
   3688.75,
   3689.5,
   3690.25,
   3691,
   3692.5,
   3694,
   3695.5,
   3697,
   3698.5,
   3700,
   3701.5,
   3703,
   3704.5,
   3706,
   3707.5,
   3709,
   3710.5,
   3712,
   3713.5,
   3715,
   3716.5,
   3718,
   3719.5,
   3721,
   3722.5,
   3724,
   3725.5,
   3727,
   3728.5,
   3730,
   3731.5,
   3733,
   3734.5,
   3736,
   3737.5,
   3739,
   3740.5,
   3742,
   3743.5,
   3745,
   3746.5,
   3748,
   3749.5,
   3751,
   3752.5,
   3754,
   3755.5,
   3757,
   3758.5,
   3760,
   3760,
   3761.5,
   3761.5};
   Double_t totpdf_Norm_mass__fy17[113] = {
   0,
   145380.8,
   145380.8,
   145342.2,
   145320.8,
   145319.4,
   145340.7,
   145388,
   145464.9,
   145575.4,
   145724.1,
   145915.7,
   146155.9,
   146450.6,
   146806.5,
   147231,
   147732.2,
   148318.9,
   149001.1,
   149789.6,
   150696.8,
   151736.2,
   152923.2,
   154275,
   155811.6,
   157555.6,
   159533.4,
   161775.6,
   164318.2,
   167203.9,
   170483.5,
   174217.8,
   178480,
   183358.6,
   188961,
   195418.1,
   202889.8,
   211571.9,
   221703.2,
   233063.4,
   245270.5,
   258180.7,
   271601.8,
   285295.4,
   298981.5,
   312346.6,
   325055.2,
   336763.2,
   347133.2,
   355850.8,
   359502.1,
   362640.8,
   365241.2,
   367281.3,
   368743.9,
   369616.2,
   369890.5,
   369563.8,
   368638.3,
   367121.1,
   365024.3,
   362364.7,
   359163.2,
   355445.5,
   346581.2,
   336043.8,
   324145.5,
   311222.4,
   297618.9,
   283671.5,
   269695.5,
   255973.6,
   242747.5,
   230212.5,
   218515.9,
   207757.2,
   197991.7,
   189235.1,
   181470.1,
   174652.7,
   168719.7,
   163594.7,
   159194.6,
   155433.8,
   152228.8,
   149501,
   147206.9,
   145274.7,
   143625.1,
   142199.9,
   140956,
   139861.1,
   138890.6,
   138025.6,
   137251.3,
   136555.6,
   135928.7,
   135362.6,
   134850.2,
   134385.5,
   133963.2,
   133578.5,
   133227.3,
   132905.8,
   132610.5,
   132338.3,
   132086.5,
   131852.5,
   131634.2,
   131429.3,
   131429.3,
   131429.3,
   0};
   graph = new TGraph(113,totpdf_Norm_mass__fx17,totpdf_Norm_mass__fy17);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB17 = new TH1F("Graph_totpdf_NormoBmasscB17","Projection of Total PDF",113,3593.2,3776.8);
   Graph_totpdf_NormoBmasscB17->SetMinimum(0);
   Graph_totpdf_NormoBmasscB17->SetMaximum(406879.5);
   Graph_totpdf_NormoBmasscB17->SetDirectory(0);
   Graph_totpdf_NormoBmasscB17->SetStats(0);
   Graph_totpdf_NormoBmasscB17->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB17->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB17->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB17->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB17->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB17->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB17->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB17->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB17->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB17->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB17->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB17->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB17->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB17->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB17->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB17->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB17->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB17->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB17->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB17);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3010[75] = {
   3611,
   3613,
   3615,
   3617,
   3619,
   3621,
   3623,
   3625,
   3627,
   3629,
   3631,
   3633,
   3635,
   3637,
   3639,
   3641,
   3643,
   3645,
   3647,
   3649,
   3651,
   3653,
   3655,
   3657,
   3659,
   3661,
   3663,
   3665,
   3667,
   3669,
   3671,
   3673,
   3675,
   3677,
   3679,
   3681,
   3683,
   3685,
   3687,
   3689,
   3691,
   3693,
   3695,
   3697,
   3699,
   3701,
   3703,
   3705,
   3707,
   3709,
   3711,
   3713,
   3715,
   3717,
   3719,
   3721,
   3723,
   3725,
   3727,
   3729,
   3731,
   3733,
   3735,
   3737,
   3739,
   3741,
   3743,
   3745,
   3747,
   3749,
   3751,
   3753,
   3755,
   3757,
   3759};
   Double_t h_datahist_fy3010[75] = {
   145445,
   145395,
   145625,
   145829,
   145145,
   145356,
   146249,
   146789,
   147199,
   147535,
   148071,
   148313,
   149586,
   150153,
   151434,
   152769,
   155132,
   157645,
   159984,
   163761,
   167353,
   173184,
   178997,
   185354,
   195748,
   204768,
   217410,
   230463,
   245499,
   262240,
   278789,
   298167,
   314782,
   330753,
   346446,
   357169,
   365783,
   369525,
   370485,
   364397,
   356250,
   343923,
   328658,
   311255,
   292823,
   273754,
   255080,
   238054,
   222605,
   207409,
   194817,
   183763,
   175059,
   166747,
   160238,
   155264,
   151458,
   147244,
   145062,
   143018,
   141353,
   139597,
   138309,
   137402,
   135916,
   135923,
   135187,
   134539,
   133907,
   133651,
   133713,
   132455,
   133269,
   132853,
   132138};
   Double_t h_datahist_felx3010[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fely3010[75] = {
   380.8728,
   380.8073,
   381.1088,
   381.376,
   380.4793,
   380.7561,
   381.9255,
   382.6309,
   383.1655,
   383.6032,
   384.3003,
   384.6146,
   386.2638,
   386.9961,
   388.6455,
   390.3571,
   393.3683,
   396.5457,
   399.4803,
   404.1743,
   408.5883,
   415.6541,
   422.5807,
   430.0279,
   441.9345,
   452.0133,
   465.7727,
   479.5659,
   494.9788,
   511.594,
   527.505,
   545.5469,
   560.5546,
   574.6115,
   588.0968,
   597.1364,
   604.3002,
   607.3859,
   608.175,
   603.1533,
   596.367,
   585.9497,
   572.7872,
   557.4025,
   540.6315,
   522.7153,
   504.5547,
   487.408,
   471.3106,
   454.9221,
   440.8811,
   428.1762,
   417.9008,
   407.847,
   399.7977,
   393.5358,
   388.6764,
   383.2242,
   380.3704,
   377.6775,
   375.4697,
   373.1272,
   371.3995,
   370.1781,
   368.1682,
   368.1777,
   367.1782,
   366.2959,
   365.4334,
   365.0834,
   365.1682,
   363.444,
   364.5606,
   363.9904,
   363.0083};
   Double_t h_datahist_fehx3010[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_datahist_fehy3010[75] = {
   381.8728,
   381.8073,
   382.1088,
   382.376,
   381.4793,
   381.7561,
   382.9255,
   383.6309,
   384.1655,
   384.6032,
   385.3003,
   385.6146,
   387.2638,
   387.9961,
   389.6455,
   391.3571,
   394.3683,
   397.5457,
   400.4803,
   405.1743,
   409.5883,
   416.6541,
   423.5807,
   431.0279,
   442.9345,
   453.0133,
   466.7727,
   480.5659,
   495.9788,
   512.594,
   528.505,
   546.5469,
   561.5546,
   575.6115,
   589.0968,
   598.1364,
   605.3002,
   608.3859,
   609.175,
   604.1533,
   597.367,
   586.9497,
   573.7872,
   558.4025,
   541.6315,
   523.7153,
   505.5547,
   488.408,
   472.3106,
   455.9221,
   441.8811,
   429.1762,
   418.9008,
   408.847,
   400.7977,
   394.5358,
   389.6764,
   384.2242,
   381.3704,
   378.6775,
   376.4697,
   374.1272,
   372.3995,
   371.1781,
   369.1682,
   369.1777,
   368.1782,
   367.2959,
   366.4334,
   366.0834,
   366.1682,
   364.444,
   365.5606,
   364.9904,
   364.0083};
   grae = new TGraphAsymmErrors(75,h_datahist_fx3010,h_datahist_fy3010,h_datahist_felx3010,h_datahist_fehx3010,h_datahist_fely3010,h_datahist_fehy3010);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3010 = new TH1F("Graph_h_datahist3010","Histogram of datahist_plot__mass",100,3595,3775);
   Graph_h_datahist3010->SetMinimum(107843.1);
   Graph_h_datahist3010->SetMaximum(395026.1);
   Graph_h_datahist3010->SetDirectory(0);
   Graph_h_datahist3010->SetStats(0);
   Graph_h_datahist3010->SetLineWidth(2);
   Graph_h_datahist3010->SetMarkerStyle(20);
   Graph_h_datahist3010->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3010->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3010->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3010->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3010->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3010->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3010->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3010->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3010->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3010->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3010->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3010->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3010);
   
   grae->Draw("p");
   
   TH1D *frame_f4fc750__10 = new TH1D("frame_f4fc750__10","A RooPlot of \"M(ps2s)\"",100,3610,3760);
   frame_f4fc750__10->SetBinContent(1,389648.9);
   frame_f4fc750__10->SetMinimum(0);
   frame_f4fc750__10->SetMaximum(540000);
   frame_f4fc750__10->SetEntries(1);
   frame_f4fc750__10->SetDirectory(0);
   frame_f4fc750__10->SetStats(0);
   frame_f4fc750__10->SetLineWidth(2);
   frame_f4fc750__10->SetMarkerStyle(20);
   frame_f4fc750__10->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f4fc750__10->GetXaxis()->SetNdivisions(505);
   frame_f4fc750__10->GetXaxis()->SetLabelFont(132);
   frame_f4fc750__10->GetXaxis()->SetLabelOffset(0.01);
   frame_f4fc750__10->GetXaxis()->SetLabelSize(0.06);
   frame_f4fc750__10->GetXaxis()->SetTitleSize(0.072);
   frame_f4fc750__10->GetXaxis()->SetTitleOffset(0.95);
   frame_f4fc750__10->GetXaxis()->SetTitleFont(132);
   frame_f4fc750__10->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_f4fc750__10->GetYaxis()->SetMaxDigits(2);
   frame_f4fc750__10->GetYaxis()->SetNdivisions(3000510);
   frame_f4fc750__10->GetYaxis()->SetLabelFont(132);
   frame_f4fc750__10->GetYaxis()->SetLabelOffset(0.01);
   frame_f4fc750__10->GetYaxis()->SetLabelSize(0.06);
   frame_f4fc750__10->GetYaxis()->SetTitleSize(0.072);
   frame_f4fc750__10->GetYaxis()->SetTitleOffset(0.95);
   frame_f4fc750__10->GetYaxis()->SetTitleFont(132);
   frame_f4fc750__10->GetZaxis()->SetLabelFont(132);
   frame_f4fc750__10->GetZaxis()->SetLabelSize(0.06);
   frame_f4fc750__10->GetZaxis()->SetTitleSize(0.072);
   frame_f4fc750__10->GetZaxis()->SetTitleOffset(1.2);
   frame_f4fc750__10->GetZaxis()->SetTitleFont(132);
   frame_f4fc750__10->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.168,0.56,0.458,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 6 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1ps2s","#it{#psi(2S) #rightarrow #mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig4_centre_right.pdf");
   c1->SaveAs("Fig4_centre_right.eps");
   c1->SaveAs("Fig4_centre_right.png");

}


==> figs/Fig4_top_left.C <==
void Fig4_top_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 17:13:01 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(2982.346,-480696.3,3179.877,2523655);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_ea91ba0__1 = new TH1D("frame_ea91ba0__1","A RooPlot of \"M(jpsi)\"",100,3010,3170);
   frame_ea91ba0__1->SetBinContent(1,2313351);
   frame_ea91ba0__1->SetMaximum(2313351);
   frame_ea91ba0__1->SetEntries(1);
   frame_ea91ba0__1->SetDirectory(0);
   frame_ea91ba0__1->SetStats(0);
   frame_ea91ba0__1->SetLineWidth(2);
   frame_ea91ba0__1->SetMarkerStyle(20);
   frame_ea91ba0__1->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_ea91ba0__1->GetXaxis()->SetNdivisions(505);
   frame_ea91ba0__1->GetXaxis()->SetLabelFont(132);
   frame_ea91ba0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_ea91ba0__1->GetXaxis()->SetLabelSize(0.06);
   frame_ea91ba0__1->GetXaxis()->SetTitleSize(0.072);
   frame_ea91ba0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_ea91ba0__1->GetXaxis()->SetTitleFont(132);
   frame_ea91ba0__1->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c}^{2})");
   frame_ea91ba0__1->GetYaxis()->SetMaxDigits(3);
   frame_ea91ba0__1->GetYaxis()->SetNdivisions(3000510);
   frame_ea91ba0__1->GetYaxis()->SetLabelFont(132);
   frame_ea91ba0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_ea91ba0__1->GetYaxis()->SetLabelSize(0.06);
   frame_ea91ba0__1->GetYaxis()->SetTitleSize(0.072);
   frame_ea91ba0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_ea91ba0__1->GetYaxis()->SetTitleFont(132);
   frame_ea91ba0__1->GetZaxis()->SetLabelFont(132);
   frame_ea91ba0__1->GetZaxis()->SetLabelSize(0.06);
   frame_ea91ba0__1->GetZaxis()->SetTitleSize(0.072);
   frame_ea91ba0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_ea91ba0__1->GetZaxis()->SetTitleFont(132);
   frame_ea91ba0__1->Draw("FUNC");
   
   Double_t h_datahist_fx3001[160] = {
   3010.5,
   3011.5,
   3012.5,
   3013.5,
   3014.5,
   3015.5,
   3016.5,
   3017.5,
   3018.5,
   3019.5,
   3020.5,
   3021.5,
   3022.5,
   3023.5,
   3024.5,
   3025.5,
   3026.5,
   3027.5,
   3028.5,
   3029.5,
   3030.5,
   3031.5,
   3032.5,
   3033.5,
   3034.5,
   3035.5,
   3036.5,
   3037.5,
   3038.5,
   3039.5,
   3040.5,
   3041.5,
   3042.5,
   3043.5,
   3044.5,
   3045.5,
   3046.5,
   3047.5,
   3048.5,
   3049.5,
   3050.5,
   3051.5,
   3052.5,
   3053.5,
   3054.5,
   3055.5,
   3056.5,
   3057.5,
   3058.5,
   3059.5,
   3060.5,
   3061.5,
   3062.5,
   3063.5,
   3064.5,
   3065.5,
   3066.5,
   3067.5,
   3068.5,
   3069.5,
   3070.5,
   3071.5,
   3072.5,
   3073.5,
   3074.5,
   3075.5,
   3076.5,
   3077.5,
   3078.5,
   3079.5,
   3080.5,
   3081.5,
   3082.5,
   3083.5,
   3084.5,
   3085.5,
   3086.5,
   3087.5,
   3088.5,
   3089.5,
   3090.5,
   3091.5,
   3092.5,
   3093.5,
   3094.5,
   3095.5,
   3096.5,
   3097.5,
   3098.5,
   3099.5,
   3100.5,
   3101.5,
   3102.5,
   3103.5,
   3104.5,
   3105.5,
   3106.5,
   3107.5,
   3108.5,
   3109.5,
   3110.5,
   3111.5,
   3112.5,
   3113.5,
   3114.5,
   3115.5,
   3116.5,
   3117.5,
   3118.5,
   3119.5,
   3120.5,
   3121.5,
   3122.5,
   3123.5,
   3124.5,
   3125.5,
   3126.5,
   3127.5,
   3128.5,
   3129.5,
   3130.5,
   3131.5,
   3132.5,
   3133.5,
   3134.5,
   3135.5,
   3136.5,
   3137.5,
   3138.5,
   3139.5,
   3140.5,
   3141.5,
   3142.5,
   3143.5,
   3144.5,
   3145.5,
   3146.5,
   3147.5,
   3148.5,
   3149.5,
   3150.5,
   3151.5,
   3152.5,
   3153.5,
   3154.5,
   3155.5,
   3156.5,
   3157.5,
   3158.5,
   3159.5,
   3160.5,
   3161.5,
   3162.5,
   3163.5,
   3164.5,
   3165.5,
   3166.5,
   3167.5,
   3168.5,
   3169.5};
   Double_t h_datahist_fy3001[160] = {
   57576,
   57925,
   58769,
   59454,
   60580,
   60204,
   61112,
   61617,
   61966,
   63194,
   63580,
   64288,
   64307,
   65211,
   65963,
   66001,
   67241,
   67870,
   68708,
   68753,
   70080,
   71572,
   72029,
   73222,
   74027,
   74573,
   75682,
   77177,
   78491,
   79871,
   81445,
   83543,
   84689,
   86648,
   88275,
   90374,
   93041,
   95655,
   98511,
   101257,
   104627,
   108752,
   112822,
   116837,
   121901,
   127401,
   133036,
   139639,
   146532,
   155184,
   164201,
   173908,
   185384,
   198251,
   212458,
   226813,
   244792,
   263603,
   285060,
   309930,
   337713,
   367653,
   399287,
   437280,
   478817,
   523106,
   571900,
   626138,
   685084,
   747757,
   816335,
   890767,
   969857,
   1054578,
   1140419,
   1229598,
   1324413,
   1416050,
   1512074,
   1609075,
   1701318,
   1788382,
   1872547,
   1951932,
   2021092,
   2078138,
   2127987,
   2163452,
   2187460,
   2201707,
   2195669,
   2182679,
   2149365,
   2105731,
   2051339,
   1983195,
   1909603,
   1826347,
   1737465,
   1642579,
   1543906,
   1447660,
   1344923,
   1246357,
   1151065,
   1057029,
   965118,
   882715,
   801212,
   727389,
   657777,
   593863,
   534622,
   480346,
   431924,
   389365,
   348626,
   313464,
   282699,
   255048,
   229200,
   207530,
   187477,
   170279,
   155377,
   141171,
   129563,
   119107,
   110014,
   101989,
   95511,
   88483,
   83066,
   78255,
   74008,
   70298,
   66865,
   63984,
   60692,
   58525,
   55960,
   54268,
   52205,
   50818,
   49676,
   48438,
   46986,
   46600,
   45329,
   44789,
   43717,
   43184,
   42524,
   41958,
   41412,
   41088,
   40199,
   40327,
   39766,
   39088};
   Double_t h_datahist_felx3001[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fely3001[160] = {
   239.4505,
   240.1767,
   241.9237,
   243.3324,
   245.6306,
   244.8655,
   246.7089,
   247.7282,
   248.4302,
   250.8847,
   251.6512,
   253.0513,
   253.0887,
   254.8649,
   256.3331,
   256.4071,
   258.8092,
   260.0192,
   261.6226,
   261.7084,
   264.2267,
   267.0299,
   267.8827,
   270.0961,
   271.5795,
   272.581,
   274.6041,
   277.3079,
   279.6629,
   282.115,
   284.8861,
   288.5385,
   290.5142,
   293.8607,
   296.6115,
   300.1231,
   304.5266,
   308.7818,
   313.365,
   317.7094,
   322.9614,
   329.2761,
   335.3902,
   341.3146,
   348.6436,
   356.4331,
   364.2413,
   373.1834,
   382.2953,
   393.4343,
   404.7175,
   416.5231,
   430.0627,
   444.7541,
   460.4319,
   475.7491,
   494.2648,
   512.9231,
   533.4103,
   556.2138,
   580.631,
   605.8442,
   631.3918,
   660.7717,
   691.4662,
   722.7608,
   755.7409,
   790.789,
   827.1982,
   864.2296,
   903.0127,
   943.3047,
   984.3133,
   1026.427,
   1067.404,
   1108.373,
   1150.332,
   1189.479,
   1229.164,
   1267.993,
   1303.846,
   1336.804,
   1367.91,
   1396.616,
   1421.151,
   1441.075,
   1458.262,
   1470.368,
   1478.507,
   1483.315,
   1481.279,
   1476.889,
   1465.571,
   1450.614,
   1431.75,
   1407.76,
   1381.384,
   1350.924,
   1317.629,
   1281.131,
   1242.04,
   1202.688,
   1159.208,
   1115.904,
   1072.377,
   1027.619,
   981.9043,
   939.0293,
   894.6046,
   852.3712,
   810.5347,
   770.1252,
   730.6787,
   692.5702,
   656.7094,
   623.4914,
   589.9458,
   559.3788,
   531.1947,
   504.523,
   478.2486,
   455.0549,
   432.4864,
   412.1491,
   393.6792,
   375.2276,
   359.449,
   344.6192,
   331.184,
   318.8576,
   308.5489,
   296.9613,
   287.7122,
   279.2414,
   271.5446,
   264.6382,
   258.0832,
   252.4511,
   245.858,
   241.4199,
   236.0592,
   232.4555,
   227.9847,
   224.929,
   222.3817,
   219.5869,
   216.2631,
   215.3709,
   212.4067,
   211.1347,
   208.5867,
   207.3082,
   205.7141,
   204.3371,
   203,
   202.2024,
   199.9975,
   200.3165,
   198.9148,
   197.2075};
   Double_t h_datahist_fehx3001[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fehy3001[160] = {
   240.4505,
   241.1767,
   242.9237,
   244.3324,
   246.6306,
   245.8655,
   247.7089,
   248.7282,
   249.4302,
   251.8847,
   252.6512,
   254.0513,
   254.0887,
   255.8649,
   257.3331,
   257.4071,
   259.8092,
   261.0192,
   262.6226,
   262.7084,
   265.2267,
   268.0299,
   268.8827,
   271.0961,
   272.5795,
   273.581,
   275.6041,
   278.3079,
   280.6629,
   283.115,
   285.8861,
   289.5385,
   291.5142,
   294.8607,
   297.6115,
   301.1231,
   305.5266,
   309.7818,
   314.365,
   318.7094,
   323.9614,
   330.2761,
   336.3902,
   342.3146,
   349.6436,
   357.4331,
   365.2413,
   374.1834,
   383.2953,
   394.4343,
   405.7175,
   417.5231,
   431.0627,
   445.7541,
   461.4319,
   476.7491,
   495.2648,
   513.9231,
   534.4103,
   557.2138,
   581.631,
   606.8442,
   632.3918,
   661.7717,
   692.4662,
   723.7608,
   756.7409,
   791.789,
   828.1982,
   865.2296,
   904.0127,
   944.3047,
   985.3133,
   1027.427,
   1068.404,
   1109.373,
   1151.332,
   1190.479,
   1230.164,
   1268.993,
   1304.846,
   1337.804,
   1368.91,
   1397.616,
   1422.151,
   1442.075,
   1459.262,
   1471.368,
   1479.507,
   1484.315,
   1482.279,
   1477.889,
   1466.571,
   1451.614,
   1432.75,
   1408.76,
   1382.384,
   1351.924,
   1318.629,
   1282.131,
   1243.04,
   1203.688,
   1160.208,
   1116.904,
   1073.377,
   1028.619,
   982.9043,
   940.0293,
   895.6046,
   853.3712,
   811.5347,
   771.1252,
   731.6787,
   693.5702,
   657.7094,
   624.4914,
   590.9458,
   560.3788,
   532.1947,
   505.523,
   479.2486,
   456.0549,
   433.4864,
   413.1491,
   394.6792,
   376.2276,
   360.449,
   345.6192,
   332.184,
   319.8576,
   309.5489,
   297.9613,
   288.7122,
   280.2414,
   272.5446,
   265.6382,
   259.0832,
   253.4511,
   246.858,
   242.4199,
   237.0592,
   233.4555,
   228.9847,
   225.929,
   223.3817,
   220.5869,
   217.2631,
   216.3709,
   213.4067,
   212.1347,
   209.5867,
   208.3082,
   206.7141,
   205.3371,
   204,
   203.2024,
   200.9975,
   201.3165,
   199.9148,
   198.2075};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(160,h_datahist_fx3001,h_datahist_fy3001,h_datahist_felx3001,h_datahist_fehx3001,h_datahist_fely3001,h_datahist_fehy3001);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3001 = new TH1F("Graph_h_datahist3001","Histogram of datahist_plot__mass",160,2994,3186);
   Graph_h_datahist3001->SetMinimum(35001.71);
   Graph_h_datahist3001->SetMaximum(2419621);
   Graph_h_datahist3001->SetDirectory(0);
   Graph_h_datahist3001->SetStats(0);
   Graph_h_datahist3001->SetLineWidth(2);
   Graph_h_datahist3001->SetMarkerStyle(20);
   Graph_h_datahist3001->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3001->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3001);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx1[106] = {
   3008.4,
   3008.4,
   3010,
   3011.6,
   3013.2,
   3014.8,
   3016.4,
   3018,
   3019.6,
   3021.2,
   3022.8,
   3024.4,
   3026,
   3027.6,
   3029.2,
   3030.8,
   3032.4,
   3034,
   3035.6,
   3037.2,
   3038.8,
   3040.4,
   3042,
   3043.6,
   3045.2,
   3046.8,
   3048.4,
   3050,
   3051.6,
   3053.2,
   3054.8,
   3056.4,
   3058,
   3059.6,
   3061.2,
   3062.8,
   3064.4,
   3066,
   3067.6,
   3069.2,
   3070.8,
   3072.4,
   3074,
   3075.6,
   3077.2,
   3078.8,
   3080.4,
   3082,
   3083.6,
   3085.2,
   3086.8,
   3088.4,
   3090,
   3091.6,
   3093.2,
   3094.8,
   3096.4,
   3098,
   3099.6,
   3101.2,
   3102.8,
   3104.4,
   3106,
   3107.6,
   3109.2,
   3110.8,
   3112.4,
   3114,
   3115.6,
   3117.2,
   3118.8,
   3120.4,
   3122,
   3123.6,
   3125.2,
   3126.8,
   3128.4,
   3130,
   3131.6,
   3133.2,
   3134.8,
   3136.4,
   3138,
   3139.6,
   3141.2,
   3142.8,
   3144.4,
   3146,
   3147.6,
   3149.2,
   3150.8,
   3152.4,
   3154,
   3155.6,
   3157.2,
   3158.8,
   3160.4,
   3162,
   3163.6,
   3165.2,
   3166.8,
   3168.4,
   3170,
   3170,
   3171.6,
   3171.6};
   Double_t totpdf_Norm_mass__Comp_comb__fy1[106] = {
   0,
   49666.76,
   49666.76,
   49488.8,
   49311.47,
   49134.77,
   48958.71,
   48783.28,
   48608.48,
   48434.31,
   48260.75,
   48087.82,
   47915.52,
   47743.82,
   47572.75,
   47402.28,
   47232.43,
   47063.18,
   46894.55,
   46726.51,
   46559.08,
   46392.25,
   46226.01,
   46060.38,
   45895.33,
   45730.88,
   45567.01,
   45403.74,
   45241.05,
   45078.94,
   44917.41,
   44756.46,
   44596.09,
   44436.29,
   44277.06,
   44118.41,
   43960.32,
   43802.8,
   43645.85,
   43489.45,
   43333.62,
   43178.35,
   43023.63,
   42869.47,
   42715.85,
   42562.79,
   42410.28,
   42258.32,
   42106.89,
   41956.02,
   41805.68,
   41655.88,
   41506.62,
   41357.89,
   41209.69,
   41062.03,
   40914.9,
   40768.29,
   40622.21,
   40476.65,
   40331.61,
   40187.09,
   40043.09,
   39899.61,
   39756.64,
   39614.18,
   39472.24,
   39330.8,
   39189.87,
   39049.44,
   38909.52,
   38770.1,
   38631.17,
   38492.75,
   38354.82,
   38217.39,
   38080.45,
   37944,
   37808.03,
   37672.56,
   37537.57,
   37403.06,
   37269.04,
   37135.5,
   37002.43,
   36869.84,
   36737.73,
   36606.09,
   36474.92,
   36344.22,
   36214,
   36084.23,
   35954.93,
   35826.1,
   35697.73,
   35569.81,
   35442.36,
   35315.36,
   35188.82,
   35062.73,
   34937.09,
   34811.9,
   34687.16,
   34687.16,
   34687.16,
   0};
   TGraph *graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx1,totpdf_Norm_mass__Comp_comb__fy1);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB1 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB1","Projection of Total PDF",106,2992.08,3187.92);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->SetMaximum(54633.44);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB1);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_jpsi__fx2[116] = {
   3008.4,
   3008.4,
   3010,
   3011.6,
   3013.2,
   3014.8,
   3016.4,
   3018,
   3019.6,
   3021.2,
   3022.8,
   3024.4,
   3026,
   3027.6,
   3029.2,
   3030.8,
   3032.4,
   3034,
   3035.6,
   3037.2,
   3038.8,
   3040.4,
   3042,
   3043.6,
   3045.2,
   3046.8,
   3048.4,
   3050,
   3051.6,
   3053.2,
   3054.8,
   3056.4,
   3058,
   3059.6,
   3061.2,
   3062.8,
   3064.4,
   3066,
   3067.6,
   3069.2,
   3070.8,
   3072.4,
   3074,
   3075.6,
   3077.2,
   3078.8,
   3080.4,
   3082,
   3083.6,
   3085.2,
   3086.8,
   3088.4,
   3090,
   3091.6,
   3092.4,
   3093.2,
   3094,
   3094.8,
   3095.6,
   3096.4,
   3097.2,
   3098,
   3098.8,
   3099.6,
   3100.4,
   3101.2,
   3102,
   3102.8,
   3103.6,
   3104.4,
   3105.2,
   3106,
   3106.8,
   3107.6,
   3109.2,
   3110.8,
   3112.4,
   3114,
   3115.6,
   3117.2,
   3118.8,
   3120.4,
   3122,
   3123.6,
   3125.2,
   3126.8,
   3128.4,
   3130,
   3131.6,
   3133.2,
   3134.8,
   3136.4,
   3138,
   3139.6,
   3141.2,
   3142.8,
   3144.4,
   3146,
   3147.6,
   3149.2,
   3150.8,
   3152.4,
   3154,
   3155.6,
   3157.2,
   3158.8,
   3160.4,
   3162,
   3163.6,
   3165.2,
   3166.8,
   3168.4,
   3170,
   3170,
   3171.6,
   3171.6};
   Double_t totpdf_Norm_mass__Comp_jpsi__fy2[116] = {
   0,
   9289.455,
   9289.455,
   9898.445,
   10554.33,
   11261.28,
   12023.86,
   12847.12,
   13736.64,
   14698.55,
   15739.65,
   16867.49,
   18090.4,
   19417.68,
   20859.69,
   22428,
   24135.61,
   25997.2,
   28029.49,
   30251.61,
   32685.79,
   35358.13,
   38299.72,
   41548.17,
   45149.67,
   49161.7,
   53656.71,
   58726.67,
   64488.97,
   71093.56,
   78731.48,
   87644.54,
   98136.08,
   110581.9,
   125440.9,
   143263.9,
   164699.1,
   190493.3,
   221485.6,
   258593.6,
   302789.4,
   355066.2,
   416395,
   487674.1,
   569675.2,
   662990,
   767986.1,
   884777.1,
   1013219,
   1152933,
   1303378,
   1462906,
   1619498,
   1765366,
   1832492,
   1894819,
   1951688,
   2002484,
   2046647,
   2083681,
   2113164,
   2134757,
   2148209,
   2153363,
   2150159,
   2138634,
   2118923,
   2091256,
   2055951,
   2013411,
   1964116,
   1908611,
   1847502,
   1781436,
   1637193,
   1481559,
   1320205,
   1158465,
   1003734,
   863173.7,
   736822.9,
   624406.5,
   525460.2,
   439323.7,
   365158.3,
   301983.7,
   248723.4,
   204253.7,
   167450.1,
   137227.2,
   112570,
   92555.54,
   76365.96,
   63292.58,
   52734.22,
   44190.33,
   37251.09,
   31585.91,
   26931.46,
   23080.11,
   19869.43,
   17172.92,
   14892.26,
   12950.93,
   11289.11,
   9859.682,
   8625.183,
   7555.5,
   6626.135,
   5816.925,
   5111.092,
   4494.538,
   3955.318,
   3955.318,
   3955.318,
   0};
   graph = new TGraph(116,totpdf_Norm_mass__Comp_jpsi__fx2,totpdf_Norm_mass__Comp_jpsi__fy2);
   graph->SetName("totpdf_Norm_mass__Comp_jpsi_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBjpsicB2 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBjpsicB2","Projection of Total PDF",116,2992.08,3187.92);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->SetMaximum(2368699);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBjpsicB2);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx3[116] = {
   3008.4,
   3008.4,
   3010,
   3011.6,
   3013.2,
   3014.8,
   3016.4,
   3018,
   3019.6,
   3021.2,
   3022.8,
   3024.4,
   3026,
   3027.6,
   3029.2,
   3030.8,
   3032.4,
   3034,
   3035.6,
   3037.2,
   3038.8,
   3040.4,
   3042,
   3043.6,
   3045.2,
   3046.8,
   3048.4,
   3050,
   3051.6,
   3053.2,
   3054.8,
   3056.4,
   3058,
   3059.6,
   3061.2,
   3062.8,
   3064.4,
   3066,
   3067.6,
   3069.2,
   3070.8,
   3072.4,
   3074,
   3075.6,
   3077.2,
   3078.8,
   3080.4,
   3082,
   3083.6,
   3085.2,
   3086.8,
   3088.4,
   3090,
   3091.6,
   3092.4,
   3093.2,
   3094,
   3094.8,
   3095.6,
   3096.4,
   3097.2,
   3098,
   3098.8,
   3099.6,
   3100.4,
   3101.2,
   3102,
   3102.8,
   3103.6,
   3104.4,
   3105.2,
   3106,
   3106.8,
   3107.6,
   3109.2,
   3110.8,
   3112.4,
   3114,
   3115.6,
   3117.2,
   3118.8,
   3120.4,
   3122,
   3123.6,
   3125.2,
   3126.8,
   3128.4,
   3130,
   3131.6,
   3133.2,
   3134.8,
   3136.4,
   3138,
   3139.6,
   3141.2,
   3142.8,
   3144.4,
   3146,
   3147.6,
   3149.2,
   3150.8,
   3152.4,
   3154,
   3155.6,
   3157.2,
   3158.8,
   3160.4,
   3162,
   3163.6,
   3165.2,
   3166.8,
   3168.4,
   3170,
   3170,
   3171.6,
   3171.6};
   Double_t totpdf_Norm_mass__fy3[116] = {
   0,
   58956.22,
   58956.22,
   59387.24,
   59865.8,
   60396.05,
   60982.57,
   61630.4,
   62345.12,
   63132.85,
   64000.41,
   64955.31,
   66005.92,
   67161.51,
   68432.44,
   69830.28,
   71368.04,
   73060.39,
   74924.03,
   76978.12,
   79244.87,
   81750.38,
   84525.74,
   87608.55,
   91045,
   94892.58,
   99223.73,
   104130.4,
   109730,
   116172.5,
   123648.9,
   132401,
   142732.2,
   155018.2,
   169718,
   187382.3,
   208659.5,
   234296.1,
   265131.5,
   302083.1,
   346123,
   398244.6,
   459418.6,
   530543.6,
   612391,
   705552.8,
   810396.3,
   927035.4,
   1055325,
   1194889,
   1345184,
   1504562,
   1661004,
   1806724,
   1873776,
   1936028,
   1992824,
   2043546,
   2087635,
   2124596,
   2154005,
   2175525,
   2188904,
   2193985,
   2190708,
   2179111,
   2159328,
   2131587,
   2096210,
   2053598,
   2004231,
   1948655,
   1887473,
   1821335,
   1676950,
   1521173,
   1359677,
   1197796,
   1042924,
   902223.2,
   775732.5,
   663176.6,
   564091.4,
   477816.4,
   403513.2,
   340201.1,
   286803.8,
   242197.7,
   205258.1,
   174899.7,
   150107.5,
   129958.6,
   113635,
   100428.1,
   89736.66,
   81060.17,
   73988.82,
   68192,
   63406.38,
   59424.34,
   56083.43,
   53257.15,
   50847.19,
   48777.03,
   46986.84,
   45429.5,
   44067.54,
   42870.86,
   41814.95,
   40879.65,
   40048.18,
   39306.44,
   38642.48,
   38642.48,
   38642.48,
   0};
   graph = new TGraph(116,totpdf_Norm_mass__fx3,totpdf_Norm_mass__fy3);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB3 = new TH1F("Graph_totpdf_NormoBmasscB3","Projection of Total PDF",116,2992.08,3187.92);
   Graph_totpdf_NormoBmasscB3->SetMinimum(0);
   Graph_totpdf_NormoBmasscB3->SetMaximum(2413384);
   Graph_totpdf_NormoBmasscB3->SetDirectory(0);
   Graph_totpdf_NormoBmasscB3->SetStats(0);
   Graph_totpdf_NormoBmasscB3->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB3->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB3->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB3->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB3->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB3->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB3->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB3->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB3->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB3->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB3->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB3->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB3->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB3->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB3);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3002[160] = {
   3010.5,
   3011.5,
   3012.5,
   3013.5,
   3014.5,
   3015.5,
   3016.5,
   3017.5,
   3018.5,
   3019.5,
   3020.5,
   3021.5,
   3022.5,
   3023.5,
   3024.5,
   3025.5,
   3026.5,
   3027.5,
   3028.5,
   3029.5,
   3030.5,
   3031.5,
   3032.5,
   3033.5,
   3034.5,
   3035.5,
   3036.5,
   3037.5,
   3038.5,
   3039.5,
   3040.5,
   3041.5,
   3042.5,
   3043.5,
   3044.5,
   3045.5,
   3046.5,
   3047.5,
   3048.5,
   3049.5,
   3050.5,
   3051.5,
   3052.5,
   3053.5,
   3054.5,
   3055.5,
   3056.5,
   3057.5,
   3058.5,
   3059.5,
   3060.5,
   3061.5,
   3062.5,
   3063.5,
   3064.5,
   3065.5,
   3066.5,
   3067.5,
   3068.5,
   3069.5,
   3070.5,
   3071.5,
   3072.5,
   3073.5,
   3074.5,
   3075.5,
   3076.5,
   3077.5,
   3078.5,
   3079.5,
   3080.5,
   3081.5,
   3082.5,
   3083.5,
   3084.5,
   3085.5,
   3086.5,
   3087.5,
   3088.5,
   3089.5,
   3090.5,
   3091.5,
   3092.5,
   3093.5,
   3094.5,
   3095.5,
   3096.5,
   3097.5,
   3098.5,
   3099.5,
   3100.5,
   3101.5,
   3102.5,
   3103.5,
   3104.5,
   3105.5,
   3106.5,
   3107.5,
   3108.5,
   3109.5,
   3110.5,
   3111.5,
   3112.5,
   3113.5,
   3114.5,
   3115.5,
   3116.5,
   3117.5,
   3118.5,
   3119.5,
   3120.5,
   3121.5,
   3122.5,
   3123.5,
   3124.5,
   3125.5,
   3126.5,
   3127.5,
   3128.5,
   3129.5,
   3130.5,
   3131.5,
   3132.5,
   3133.5,
   3134.5,
   3135.5,
   3136.5,
   3137.5,
   3138.5,
   3139.5,
   3140.5,
   3141.5,
   3142.5,
   3143.5,
   3144.5,
   3145.5,
   3146.5,
   3147.5,
   3148.5,
   3149.5,
   3150.5,
   3151.5,
   3152.5,
   3153.5,
   3154.5,
   3155.5,
   3156.5,
   3157.5,
   3158.5,
   3159.5,
   3160.5,
   3161.5,
   3162.5,
   3163.5,
   3164.5,
   3165.5,
   3166.5,
   3167.5,
   3168.5,
   3169.5};
   Double_t h_datahist_fy3002[160] = {
   57576,
   57925,
   58769,
   59454,
   60580,
   60204,
   61112,
   61617,
   61966,
   63194,
   63580,
   64288,
   64307,
   65211,
   65963,
   66001,
   67241,
   67870,
   68708,
   68753,
   70080,
   71572,
   72029,
   73222,
   74027,
   74573,
   75682,
   77177,
   78491,
   79871,
   81445,
   83543,
   84689,
   86648,
   88275,
   90374,
   93041,
   95655,
   98511,
   101257,
   104627,
   108752,
   112822,
   116837,
   121901,
   127401,
   133036,
   139639,
   146532,
   155184,
   164201,
   173908,
   185384,
   198251,
   212458,
   226813,
   244792,
   263603,
   285060,
   309930,
   337713,
   367653,
   399287,
   437280,
   478817,
   523106,
   571900,
   626138,
   685084,
   747757,
   816335,
   890767,
   969857,
   1054578,
   1140419,
   1229598,
   1324413,
   1416050,
   1512074,
   1609075,
   1701318,
   1788382,
   1872547,
   1951932,
   2021092,
   2078138,
   2127987,
   2163452,
   2187460,
   2201707,
   2195669,
   2182679,
   2149365,
   2105731,
   2051339,
   1983195,
   1909603,
   1826347,
   1737465,
   1642579,
   1543906,
   1447660,
   1344923,
   1246357,
   1151065,
   1057029,
   965118,
   882715,
   801212,
   727389,
   657777,
   593863,
   534622,
   480346,
   431924,
   389365,
   348626,
   313464,
   282699,
   255048,
   229200,
   207530,
   187477,
   170279,
   155377,
   141171,
   129563,
   119107,
   110014,
   101989,
   95511,
   88483,
   83066,
   78255,
   74008,
   70298,
   66865,
   63984,
   60692,
   58525,
   55960,
   54268,
   52205,
   50818,
   49676,
   48438,
   46986,
   46600,
   45329,
   44789,
   43717,
   43184,
   42524,
   41958,
   41412,
   41088,
   40199,
   40327,
   39766,
   39088};
   Double_t h_datahist_felx3002[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fely3002[160] = {
   239.4505,
   240.1767,
   241.9237,
   243.3324,
   245.6306,
   244.8655,
   246.7089,
   247.7282,
   248.4302,
   250.8847,
   251.6512,
   253.0513,
   253.0887,
   254.8649,
   256.3331,
   256.4071,
   258.8092,
   260.0192,
   261.6226,
   261.7084,
   264.2267,
   267.0299,
   267.8827,
   270.0961,
   271.5795,
   272.581,
   274.6041,
   277.3079,
   279.6629,
   282.115,
   284.8861,
   288.5385,
   290.5142,
   293.8607,
   296.6115,
   300.1231,
   304.5266,
   308.7818,
   313.365,
   317.7094,
   322.9614,
   329.2761,
   335.3902,
   341.3146,
   348.6436,
   356.4331,
   364.2413,
   373.1834,
   382.2953,
   393.4343,
   404.7175,
   416.5231,
   430.0627,
   444.7541,
   460.4319,
   475.7491,
   494.2648,
   512.9231,
   533.4103,
   556.2138,
   580.631,
   605.8442,
   631.3918,
   660.7717,
   691.4662,
   722.7608,
   755.7409,
   790.789,
   827.1982,
   864.2296,
   903.0127,
   943.3047,
   984.3133,
   1026.427,
   1067.404,
   1108.373,
   1150.332,
   1189.479,
   1229.164,
   1267.993,
   1303.846,
   1336.804,
   1367.91,
   1396.616,
   1421.151,
   1441.075,
   1458.262,
   1470.368,
   1478.507,
   1483.315,
   1481.279,
   1476.889,
   1465.571,
   1450.614,
   1431.75,
   1407.76,
   1381.384,
   1350.924,
   1317.629,
   1281.131,
   1242.04,
   1202.688,
   1159.208,
   1115.904,
   1072.377,
   1027.619,
   981.9043,
   939.0293,
   894.6046,
   852.3712,
   810.5347,
   770.1252,
   730.6787,
   692.5702,
   656.7094,
   623.4914,
   589.9458,
   559.3788,
   531.1947,
   504.523,
   478.2486,
   455.0549,
   432.4864,
   412.1491,
   393.6792,
   375.2276,
   359.449,
   344.6192,
   331.184,
   318.8576,
   308.5489,
   296.9613,
   287.7122,
   279.2414,
   271.5446,
   264.6382,
   258.0832,
   252.4511,
   245.858,
   241.4199,
   236.0592,
   232.4555,
   227.9847,
   224.929,
   222.3817,
   219.5869,
   216.2631,
   215.3709,
   212.4067,
   211.1347,
   208.5867,
   207.3082,
   205.7141,
   204.3371,
   203,
   202.2024,
   199.9975,
   200.3165,
   198.9148,
   197.2075};
   Double_t h_datahist_fehx3002[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fehy3002[160] = {
   240.4505,
   241.1767,
   242.9237,
   244.3324,
   246.6306,
   245.8655,
   247.7089,
   248.7282,
   249.4302,
   251.8847,
   252.6512,
   254.0513,
   254.0887,
   255.8649,
   257.3331,
   257.4071,
   259.8092,
   261.0192,
   262.6226,
   262.7084,
   265.2267,
   268.0299,
   268.8827,
   271.0961,
   272.5795,
   273.581,
   275.6041,
   278.3079,
   280.6629,
   283.115,
   285.8861,
   289.5385,
   291.5142,
   294.8607,
   297.6115,
   301.1231,
   305.5266,
   309.7818,
   314.365,
   318.7094,
   323.9614,
   330.2761,
   336.3902,
   342.3146,
   349.6436,
   357.4331,
   365.2413,
   374.1834,
   383.2953,
   394.4343,
   405.7175,
   417.5231,
   431.0627,
   445.7541,
   461.4319,
   476.7491,
   495.2648,
   513.9231,
   534.4103,
   557.2138,
   581.631,
   606.8442,
   632.3918,
   661.7717,
   692.4662,
   723.7608,
   756.7409,
   791.789,
   828.1982,
   865.2296,
   904.0127,
   944.3047,
   985.3133,
   1027.427,
   1068.404,
   1109.373,
   1151.332,
   1190.479,
   1230.164,
   1268.993,
   1304.846,
   1337.804,
   1368.91,
   1397.616,
   1422.151,
   1442.075,
   1459.262,
   1471.368,
   1479.507,
   1484.315,
   1482.279,
   1477.889,
   1466.571,
   1451.614,
   1432.75,
   1408.76,
   1382.384,
   1351.924,
   1318.629,
   1282.131,
   1243.04,
   1203.688,
   1160.208,
   1116.904,
   1073.377,
   1028.619,
   982.9043,
   940.0293,
   895.6046,
   853.3712,
   811.5347,
   771.1252,
   731.6787,
   693.5702,
   657.7094,
   624.4914,
   590.9458,
   560.3788,
   532.1947,
   505.523,
   479.2486,
   456.0549,
   433.4864,
   413.1491,
   394.6792,
   376.2276,
   360.449,
   345.6192,
   332.184,
   319.8576,
   309.5489,
   297.9613,
   288.7122,
   280.2414,
   272.5446,
   265.6382,
   259.0832,
   253.4511,
   246.858,
   242.4199,
   237.0592,
   233.4555,
   228.9847,
   225.929,
   223.3817,
   220.5869,
   217.2631,
   216.3709,
   213.4067,
   212.1347,
   209.5867,
   208.3082,
   206.7141,
   205.3371,
   204,
   203.2024,
   200.9975,
   201.3165,
   199.9148,
   198.2075};
   grae = new TGraphAsymmErrors(160,h_datahist_fx3002,h_datahist_fy3002,h_datahist_felx3002,h_datahist_fehx3002,h_datahist_fely3002,h_datahist_fehy3002);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3002 = new TH1F("Graph_h_datahist3002","Histogram of datahist_plot__mass",160,2994,3186);
   Graph_h_datahist3002->SetMinimum(35001.71);
   Graph_h_datahist3002->SetMaximum(2419621);
   Graph_h_datahist3002->SetDirectory(0);
   Graph_h_datahist3002->SetStats(0);
   Graph_h_datahist3002->SetLineWidth(2);
   Graph_h_datahist3002->SetMarkerStyle(20);
   Graph_h_datahist3002->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3002->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3002);
   
   grae->Draw("p");
   
   TH1D *frame_ea91ba0__2 = new TH1D("frame_ea91ba0__2","A RooPlot of \"M(jpsi)\"",100,3010,3170);
   frame_ea91ba0__2->SetBinContent(1,2313351);
   frame_ea91ba0__2->SetMaximum(2313351);
   frame_ea91ba0__2->SetEntries(1);
   frame_ea91ba0__2->SetDirectory(0);
   frame_ea91ba0__2->SetStats(0);
   frame_ea91ba0__2->SetLineWidth(2);
   frame_ea91ba0__2->SetMarkerStyle(20);
   frame_ea91ba0__2->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_ea91ba0__2->GetXaxis()->SetNdivisions(505);
   frame_ea91ba0__2->GetXaxis()->SetLabelFont(132);
   frame_ea91ba0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_ea91ba0__2->GetXaxis()->SetLabelSize(0.06);
   frame_ea91ba0__2->GetXaxis()->SetTitleSize(0.072);
   frame_ea91ba0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_ea91ba0__2->GetXaxis()->SetTitleFont(132);
   frame_ea91ba0__2->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c}^{2})");
   frame_ea91ba0__2->GetYaxis()->SetMaxDigits(6);
   frame_ea91ba0__2->GetYaxis()->SetNdivisions(3000510);
   frame_ea91ba0__2->GetYaxis()->SetLabelFont(132);
   frame_ea91ba0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_ea91ba0__2->GetYaxis()->SetLabelSize(0.06);
   frame_ea91ba0__2->GetYaxis()->SetTitleSize(0.072);
   frame_ea91ba0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_ea91ba0__2->GetYaxis()->SetTitleFont(132);
   frame_ea91ba0__2->GetZaxis()->SetLabelFont(132);
   frame_ea91ba0__2->GetZaxis()->SetLabelSize(0.06);
   frame_ea91ba0__2->GetZaxis()->SetTitleSize(0.072);
   frame_ea91ba0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_ea91ba0__2->GetZaxis()->SetTitleFont(132);
   frame_ea91ba0__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.168,0.56,0.458,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 3 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1jpsi","#it{J/#psi #rightarrow #mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig4_top_left.pdf");
   c1->SaveAs("Fig4_top_left.png");
   c1->SaveAs("Fig4_top_left.eps");

}


==> figs/Fig4_top_right.C <==
void Fig4_top_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 17:17:33 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(2982.346,-1020736,3179.877,5358866);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_dee70a0__7 = new TH1D("frame_dee70a0__7","A RooPlot of \"M(jpsi)\"",100,3010,3170);
   frame_dee70a0__7->SetBinContent(1,4912294);
   frame_dee70a0__7->SetMaximum(4912294);
   frame_dee70a0__7->SetEntries(1);
   frame_dee70a0__7->SetDirectory(0);
   frame_dee70a0__7->SetStats(0);
   frame_dee70a0__7->SetLineWidth(2);
   frame_dee70a0__7->SetMarkerStyle(20);
   frame_dee70a0__7->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_dee70a0__7->GetXaxis()->SetNdivisions(505);
   frame_dee70a0__7->GetXaxis()->SetLabelFont(132);
   frame_dee70a0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_dee70a0__7->GetXaxis()->SetLabelSize(0.06);
   frame_dee70a0__7->GetXaxis()->SetTitleSize(0.072);
   frame_dee70a0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_dee70a0__7->GetXaxis()->SetTitleFont(132);
   frame_dee70a0__7->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c}^{2})");
   frame_dee70a0__7->GetYaxis()->SetMaxDigits(2);
   frame_dee70a0__7->GetYaxis()->SetNdivisions(3000510);
   frame_dee70a0__7->GetYaxis()->SetLabelFont(132);
   frame_dee70a0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_dee70a0__7->GetYaxis()->SetLabelSize(0.06);
   frame_dee70a0__7->GetYaxis()->SetTitleSize(0.072);
   frame_dee70a0__7->GetYaxis()->SetTitleOffset(0.95);
   frame_dee70a0__7->GetYaxis()->SetTitleFont(132);
   frame_dee70a0__7->GetZaxis()->SetLabelFont(132);
   frame_dee70a0__7->GetZaxis()->SetLabelSize(0.06);
   frame_dee70a0__7->GetZaxis()->SetTitleSize(0.072);
   frame_dee70a0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_dee70a0__7->GetZaxis()->SetTitleFont(132);
   frame_dee70a0__7->Draw("FUNC");
   
   Double_t h_datahist_fx3007[160] = {
   3010.5,
   3011.5,
   3012.5,
   3013.5,
   3014.5,
   3015.5,
   3016.5,
   3017.5,
   3018.5,
   3019.5,
   3020.5,
   3021.5,
   3022.5,
   3023.5,
   3024.5,
   3025.5,
   3026.5,
   3027.5,
   3028.5,
   3029.5,
   3030.5,
   3031.5,
   3032.5,
   3033.5,
   3034.5,
   3035.5,
   3036.5,
   3037.5,
   3038.5,
   3039.5,
   3040.5,
   3041.5,
   3042.5,
   3043.5,
   3044.5,
   3045.5,
   3046.5,
   3047.5,
   3048.5,
   3049.5,
   3050.5,
   3051.5,
   3052.5,
   3053.5,
   3054.5,
   3055.5,
   3056.5,
   3057.5,
   3058.5,
   3059.5,
   3060.5,
   3061.5,
   3062.5,
   3063.5,
   3064.5,
   3065.5,
   3066.5,
   3067.5,
   3068.5,
   3069.5,
   3070.5,
   3071.5,
   3072.5,
   3073.5,
   3074.5,
   3075.5,
   3076.5,
   3077.5,
   3078.5,
   3079.5,
   3080.5,
   3081.5,
   3082.5,
   3083.5,
   3084.5,
   3085.5,
   3086.5,
   3087.5,
   3088.5,
   3089.5,
   3090.5,
   3091.5,
   3092.5,
   3093.5,
   3094.5,
   3095.5,
   3096.5,
   3097.5,
   3098.5,
   3099.5,
   3100.5,
   3101.5,
   3102.5,
   3103.5,
   3104.5,
   3105.5,
   3106.5,
   3107.5,
   3108.5,
   3109.5,
   3110.5,
   3111.5,
   3112.5,
   3113.5,
   3114.5,
   3115.5,
   3116.5,
   3117.5,
   3118.5,
   3119.5,
   3120.5,
   3121.5,
   3122.5,
   3123.5,
   3124.5,
   3125.5,
   3126.5,
   3127.5,
   3128.5,
   3129.5,
   3130.5,
   3131.5,
   3132.5,
   3133.5,
   3134.5,
   3135.5,
   3136.5,
   3137.5,
   3138.5,
   3139.5,
   3140.5,
   3141.5,
   3142.5,
   3143.5,
   3144.5,
   3145.5,
   3146.5,
   3147.5,
   3148.5,
   3149.5,
   3150.5,
   3151.5,
   3152.5,
   3153.5,
   3154.5,
   3155.5,
   3156.5,
   3157.5,
   3158.5,
   3159.5,
   3160.5,
   3161.5,
   3162.5,
   3163.5,
   3164.5,
   3165.5,
   3166.5,
   3167.5,
   3168.5,
   3169.5};
   Double_t h_datahist_fy3007[160] = {
   159432,
   158573,
   160365,
   160082,
   161749,
   162455,
   163120,
   164176,
   165080,
   165938,
   167727,
   167863,
   169650,
   171017,
   171576,
   172871,
   174802,
   175715,
   177210,
   179269,
   180282,
   182100,
   185119,
   186684,
   187786,
   190838,
   193433,
   196207,
   200208,
   202279,
   205300,
   209772,
   213671,
   217910,
   222440,
   227013,
   233598,
   239030,
   246607,
   252477,
   261384,
   270883,
   280472,
   292060,
   304277,
   317208,
   332526,
   350852,
   368781,
   389453,
   414925,
   441220,
   472253,
   505165,
   542664,
   583805,
   632755,
   687701,
   748100,
   814272,
   889228,
   970431,
   1061686,
   1165221,
   1275855,
   1398760,
   1533836,
   1675840,
   1831917,
   1997932,
   2172895,
   2359150,
   2552619,
   2753910,
   2955757,
   3161460,
   3366770,
   3569956,
   3762822,
   3946446,
   4119251,
   4267230,
   4407340,
   4514251,
   4595776,
   4651098,
   4676212,
   4674927,
   4641380,
   4577990,
   4485928,
   4364190,
   4224643,
   4062603,
   3883073,
   3686834,
   3481320,
   3273344,
   3058933,
   2844949,
   2630519,
   2422302,
   2220395,
   2031568,
   1849907,
   1675229,
   1518742,
   1370638,
   1234650,
   1110255,
   999077,
   897001,
   805706,
   725935,
   649506,
   586546,
   529493,
   477231,
   433434,
   393664,
   359798,
   328530,
   301845,
   279567,
   258980,
   240576,
   225767,
   211452,
   199717,
   188154,
   179254,
   171152,
   164108,
   157804,
   151996,
   147991,
   143229,
   138085,
   135987,
   132894,
   129962,
   128059,
   125755,
   124102,
   122058,
   120320,
   118678,
   117749,
   115996,
   115473,
   114675,
   113719,
   112129,
   112511,
   110766,
   110605,
   109712,
   109522,
   108416,
   108214};
   Double_t h_datahist_felx3007[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fely3007[160] = {
   398.7897,
   397.7126,
   399.9563,
   399.6028,
   401.6806,
   402.5574,
   403.3815,
   404.6867,
   405.8007,
   406.8552,
   409.0452,
   409.2112,
   411.3862,
   413.0423,
   413.7176,
   415.2779,
   417.5936,
   418.684,
   420.4635,
   422.902,
   424.0966,
   426.2321,
   429.7549,
   431.5697,
   432.8431,
   436.3504,
   439.3105,
   442.4529,
   446.9464,
   449.2547,
   452.6007,
   457.509,
   461.7459,
   466.3086,
   471.1357,
   475.9591,
   482.82,
   488.4072,
   496.0957,
   501.9711,
   510.7575,
   519.9645,
   529.0963,
   539.926,
   551.1133,
   562.7124,
   576.1509,
   591.8278,
   606.7736,
   623.5619,
   643.6469,
   663.7441,
   686.7068,
   710.2498,
   736.1575,
   763.5715,
   794.9591,
   828.7775,
   864.4279,
   901.8704,
   942.489,
   984.6047,
   1029.882,
   1078.954,
   1129.038,
   1182.192,
   1237.981,
   1294.042,
   1352.983,
   1412.982,
   1473.574,
   1535.453,
   1597.192,
   1658.991,
   1718.732,
   1777.55,
   1834.376,
   1888.933,
   1939.3,
   1986.066,
   2029.094,
   2065.228,
   2098.867,
   2124.177,
   2143.276,
   2156.141,
   2161.955,
   2161.658,
   2153.886,
   2139.124,
   2117.501,
   2088.564,
   2054.894,
   2015.09,
   1970.052,
   1919.613,
   1865.33,
   1808.739,
   1748.481,
   1686.198,
   1621.388,
   1555.875,
   1489.599,
   1424.831,
   1359.613,
   1293.806,
   1231.873,
   1170.243,
   1110.648,
   1053.187,
   999.0385,
   946.6015,
   897.1114,
   851.5183,
   805.4195,
   765.3631,
   727.1629,
   690.3193,
   657.8572,
   626.9267,
   599.3319,
   572.6756,
   548.9045,
   528.2412,
   508.401,
   489.9857,
   474.6497,
   459.3394,
   446.3974,
   433.2675,
   422.8843,
   413.2055,
   404.6028,
   396.7458,
   389.367,
   384.1963,
   377.9564,
   371.0982,
   368.2645,
   364.0466,
   360.0028,
   357.3537,
   354.1199,
   351.7815,
   348.8684,
   346.3721,
   343.9971,
   342.6461,
   340.0822,
   339.3136,
   338.1373,
   336.7228,
   334.3571,
   334.927,
   332.3156,
   332.0737,
   330.7284,
   330.4415,
   328.7662,
   328.4593};
   Double_t h_datahist_fehx3007[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fehy3007[160] = {
   399.7897,
   398.7126,
   400.9563,
   400.6028,
   402.6806,
   403.5574,
   404.3815,
   405.6867,
   406.8007,
   407.8552,
   410.0452,
   410.2112,
   412.3862,
   414.0423,
   414.7176,
   416.2779,
   418.5936,
   419.684,
   421.4635,
   423.902,
   425.0966,
   427.2321,
   430.7549,
   432.5697,
   433.8431,
   437.3504,
   440.3105,
   443.4529,
   447.9464,
   450.2547,
   453.6007,
   458.509,
   462.7459,
   467.3086,
   472.1357,
   476.9591,
   483.82,
   489.4072,
   497.0957,
   502.9711,
   511.7575,
   520.9645,
   530.0963,
   540.926,
   552.1133,
   563.7124,
   577.1509,
   592.8278,
   607.7736,
   624.5619,
   644.6469,
   664.7441,
   687.7068,
   711.2498,
   737.1575,
   764.5715,
   795.9591,
   829.7775,
   865.4279,
   902.8704,
   943.489,
   985.6047,
   1030.882,
   1079.954,
   1130.038,
   1183.192,
   1238.981,
   1295.042,
   1353.983,
   1413.982,
   1474.574,
   1536.453,
   1598.192,
   1659.991,
   1719.732,
   1778.55,
   1835.376,
   1889.933,
   1940.3,
   1987.066,
   2030.094,
   2066.228,
   2099.867,
   2125.177,
   2144.276,
   2157.141,
   2162.955,
   2162.658,
   2154.886,
   2140.124,
   2118.501,
   2089.564,
   2055.894,
   2016.09,
   1971.052,
   1920.613,
   1866.33,
   1809.739,
   1749.481,
   1687.198,
   1622.388,
   1556.875,
   1490.599,
   1425.831,
   1360.613,
   1294.806,
   1232.873,
   1171.243,
   1111.648,
   1054.187,
   1000.039,
   947.6015,
   898.1114,
   852.5183,
   806.4195,
   766.3631,
   728.1629,
   691.3193,
   658.8572,
   627.9267,
   600.3319,
   573.6756,
   549.9045,
   529.2412,
   509.401,
   490.9857,
   475.6497,
   460.3394,
   447.3974,
   434.2675,
   423.8843,
   414.2055,
   405.6028,
   397.7458,
   390.367,
   385.1963,
   378.9564,
   372.0982,
   369.2645,
   365.0466,
   361.0028,
   358.3537,
   355.1199,
   352.7815,
   349.8684,
   347.3721,
   344.9971,
   343.6461,
   341.0822,
   340.3136,
   339.1373,
   337.7228,
   335.3571,
   335.927,
   333.3156,
   333.0737,
   331.7284,
   331.4415,
   329.7662,
   329.4593};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(160,h_datahist_fx3007,h_datahist_fy3007,h_datahist_felx3007,h_datahist_fehx3007,h_datahist_fely3007,h_datahist_fehy3007);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3007 = new TH1F("Graph_h_datahist3007","Histogram of datahist_plot__mass",160,2994,3186);
   Graph_h_datahist3007->SetMinimum(97096.99);
   Graph_h_datahist3007->SetMaximum(5135424);
   Graph_h_datahist3007->SetDirectory(0);
   Graph_h_datahist3007->SetStats(0);
   Graph_h_datahist3007->SetLineWidth(2);
   Graph_h_datahist3007->SetMarkerStyle(20);
   Graph_h_datahist3007->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3007->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3007->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3007->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3007->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3007->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3007->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3007->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3007);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx12[106] = {
   3008.4,
   3008.4,
   3010,
   3011.6,
   3013.2,
   3014.8,
   3016.4,
   3018,
   3019.6,
   3021.2,
   3022.8,
   3024.4,
   3026,
   3027.6,
   3029.2,
   3030.8,
   3032.4,
   3034,
   3035.6,
   3037.2,
   3038.8,
   3040.4,
   3042,
   3043.6,
   3045.2,
   3046.8,
   3048.4,
   3050,
   3051.6,
   3053.2,
   3054.8,
   3056.4,
   3058,
   3059.6,
   3061.2,
   3062.8,
   3064.4,
   3066,
   3067.6,
   3069.2,
   3070.8,
   3072.4,
   3074,
   3075.6,
   3077.2,
   3078.8,
   3080.4,
   3082,
   3083.6,
   3085.2,
   3086.8,
   3088.4,
   3090,
   3091.6,
   3093.2,
   3094.8,
   3096.4,
   3098,
   3099.6,
   3101.2,
   3102.8,
   3104.4,
   3106,
   3107.6,
   3109.2,
   3110.8,
   3112.4,
   3114,
   3115.6,
   3117.2,
   3118.8,
   3120.4,
   3122,
   3123.6,
   3125.2,
   3126.8,
   3128.4,
   3130,
   3131.6,
   3133.2,
   3134.8,
   3136.4,
   3138,
   3139.6,
   3141.2,
   3142.8,
   3144.4,
   3146,
   3147.6,
   3149.2,
   3150.8,
   3152.4,
   3154,
   3155.6,
   3157.2,
   3158.8,
   3160.4,
   3162,
   3163.6,
   3165.2,
   3166.8,
   3168.4,
   3170,
   3170,
   3171.6,
   3171.6};
   Double_t totpdf_Norm_mass__Comp_comb__fy12[106] = {
   0,
   140531.8,
   140531.8,
   140057.5,
   139584.8,
   139113.7,
   138644.2,
   138176.3,
   137709.9,
   137245.1,
   136781.9,
   136320.3,
   135860.2,
   135401.7,
   134944.7,
   134489.2,
   134035.3,
   133582.9,
   133132.1,
   132682.8,
   132234.9,
   131788.6,
   131343.9,
   130900.6,
   130458.8,
   130018.5,
   129579.6,
   129142.3,
   128706.4,
   128272,
   127839.1,
   127407.7,
   126977.6,
   126549.1,
   126122,
   125696.3,
   125272.1,
   124849.3,
   124427.9,
   124008,
   123589.4,
   123172.3,
   122756.6,
   122342.3,
   121929.4,
   121517.8,
   121107.7,
   120699,
   120291.6,
   119885.6,
   119481,
   119077.7,
   118675.8,
   118275.3,
   117876.1,
   117478.3,
   117081.8,
   116686.6,
   116292.8,
   115900.3,
   115509.1,
   115119.3,
   114730.8,
   114343.5,
   113957.6,
   113573,
   113189.7,
   112807.7,
   112426.9,
   112047.5,
   111669.3,
   111292.4,
   110916.8,
   110542.5,
   110169.4,
   109797.6,
   109427,
   109057.7,
   108689.6,
   108322.8,
   107957.2,
   107592.8,
   107229.7,
   106867.8,
   106507.1,
   106147.6,
   105789.4,
   105432.3,
   105076.5,
   104721.8,
   104368.4,
   104016.1,
   103665.1,
   103315.2,
   102966.5,
   102619,
   102272.6,
   101927.5,
   101583.5,
   101240.6,
   100898.9,
   100558.4,
   100219,
   100219,
   100219,
   0};
   TGraph *graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx12,totpdf_Norm_mass__Comp_comb__fy12);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB12 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB12","Projection of Total PDF",106,2992.08,3187.92);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->SetMaximum(154585);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB12);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_jpsi__fx13[116] = {
   3008.4,
   3008.4,
   3010,
   3011.6,
   3013.2,
   3014.8,
   3016.4,
   3018,
   3019.6,
   3021.2,
   3022.8,
   3024.4,
   3026,
   3027.6,
   3029.2,
   3030.8,
   3032.4,
   3034,
   3035.6,
   3037.2,
   3038.8,
   3040.4,
   3042,
   3043.6,
   3045.2,
   3046.8,
   3048.4,
   3050,
   3051.6,
   3053.2,
   3054.8,
   3056.4,
   3058,
   3059.6,
   3061.2,
   3062.8,
   3064.4,
   3066,
   3067.6,
   3069.2,
   3070.8,
   3072.4,
   3074,
   3075.6,
   3077.2,
   3078.8,
   3080.4,
   3082,
   3083.6,
   3085.2,
   3086.8,
   3088.4,
   3089.2,
   3090,
   3090.8,
   3091.6,
   3092.4,
   3093.2,
   3094,
   3094.8,
   3095.6,
   3096.4,
   3097.2,
   3098,
   3098.8,
   3099.6,
   3100.4,
   3101.2,
   3102,
   3102.8,
   3103.6,
   3104.4,
   3106,
   3107.6,
   3109.2,
   3110.8,
   3112.4,
   3114,
   3115.6,
   3117.2,
   3118.8,
   3120.4,
   3122,
   3123.6,
   3125.2,
   3126.8,
   3128.4,
   3130,
   3131.6,
   3133.2,
   3134.8,
   3136.4,
   3138,
   3139.6,
   3141.2,
   3142.8,
   3144.4,
   3146,
   3147.6,
   3149.2,
   3150.8,
   3152.4,
   3154,
   3155.6,
   3157.2,
   3158.8,
   3160.4,
   3162,
   3163.6,
   3165.2,
   3166.8,
   3168.4,
   3170,
   3170,
   3171.6,
   3171.6};
   Double_t totpdf_Norm_mass__Comp_jpsi__fy13[116] = {
   0,
   18720.34,
   18720.34,
   19988.59,
   21357.8,
   22837.24,
   24437.14,
   26168.8,
   28044.74,
   30078.84,
   32286.5,
   34684.86,
   37293.03,
   40132.34,
   43226.78,
   46603.34,
   50292.67,
   54329.81,
   58755.23,
   63616.27,
   68969.08,
   74881.34,
   81436.03,
   88736.48,
   96913.25,
   106133.1,
   116610.9,
   128624,
   142530.4,
   158790.4,
   177990.3,
   200869,
   228344.3,
   261537.7,
   301793,
   350686.2,
   410021.2,
   481807.1,
   568213.1,
   671498.8,
   793919.4,
   937608.8,
   1104448,
   1295928,
   1513028,
   1756116,
   2024905,
   2318480,
   2635405,
   2973947,
   3317635,
   3641857,
   3792617,
   3933674,
   4063491,
   4180618,
   4283712,
   4371574,
   4443160,
   4497612,
   4534270,
   4552686,
   4552635,
   4534117,
   4497358,
   4442809,
   4371130,
   4283181,
   4180005,
   4062804,
   3932920,
   3791805,
   3482087,
   3146464,
   2797784,
   2448139,
   2114915,
   1812189,
   1540136,
   1298408,
   1086155,
   902013.1,
   744166.5,
   610437.9,
   498409.3,
   405544.8,
   329305.3,
   267246,
   217090.8,
   176783.2,
   144513.5,
   118727.9,
   98120.17,
   81614.27,
   68338.87,
   57599.29,
   48848.9,
   41662.06,
   35709.93,
   30739.62,
   26556.92,
   23012.36,
   19990.27,
   17400.38,
   15171.45,
   13246.57,
   11579.66,
   10132.94,
   8875.093,
   7779.863,
   6825.065,
   5991.826,
   5264.003,
   5264.003,
   5264.003,
   0};
   graph = new TGraph(116,totpdf_Norm_mass__Comp_jpsi__fx13,totpdf_Norm_mass__Comp_jpsi__fy13);
   graph->SetName("totpdf_Norm_mass__Comp_jpsi_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBjpsicB13 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBjpsicB13","Projection of Total PDF",116,2992.08,3187.92);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->SetMaximum(5007955);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBjpsicB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBjpsicB13);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx14[116] = {
   3008.4,
   3008.4,
   3010,
   3011.6,
   3013.2,
   3014.8,
   3016.4,
   3018,
   3019.6,
   3021.2,
   3022.8,
   3024.4,
   3026,
   3027.6,
   3029.2,
   3030.8,
   3032.4,
   3034,
   3035.6,
   3037.2,
   3038.8,
   3040.4,
   3042,
   3043.6,
   3045.2,
   3046.8,
   3048.4,
   3050,
   3051.6,
   3053.2,
   3054.8,
   3056.4,
   3058,
   3059.6,
   3061.2,
   3062.8,
   3064.4,
   3066,
   3067.6,
   3069.2,
   3070.8,
   3072.4,
   3074,
   3075.6,
   3077.2,
   3078.8,
   3080.4,
   3082,
   3083.6,
   3085.2,
   3086.8,
   3088.4,
   3089.2,
   3090,
   3090.8,
   3091.6,
   3092.4,
   3093.2,
   3094,
   3094.8,
   3095.6,
   3096.4,
   3097.2,
   3098,
   3098.8,
   3099.6,
   3100.4,
   3101.2,
   3102,
   3102.8,
   3103.6,
   3104.4,
   3106,
   3107.6,
   3109.2,
   3110.8,
   3112.4,
   3114,
   3115.6,
   3117.2,
   3118.8,
   3120.4,
   3122,
   3123.6,
   3125.2,
   3126.8,
   3128.4,
   3130,
   3131.6,
   3133.2,
   3134.8,
   3136.4,
   3138,
   3139.6,
   3141.2,
   3142.8,
   3144.4,
   3146,
   3147.6,
   3149.2,
   3150.8,
   3152.4,
   3154,
   3155.6,
   3157.2,
   3158.8,
   3160.4,
   3162,
   3163.6,
   3165.2,
   3166.8,
   3168.4,
   3170,
   3170,
   3171.6,
   3171.6};
   Double_t totpdf_Norm_mass__fy14[116] = {
   0,
   159252.2,
   159252.2,
   160046.1,
   160942.6,
   161951,
   163081.3,
   164345.1,
   165754.7,
   167324,
   169068.4,
   171005.1,
   173153.2,
   175534,
   178171.4,
   181092.6,
   184328,
   187912.7,
   191887.3,
   196299,
   201204,
   206670,
   212779.9,
   219637,
   227372,
   236151.6,
   246190.5,
   257766.3,
   271236.9,
   287062.5,
   305829.4,
   328276.6,
   355322,
   388086.8,
   427915,
   476382.5,
   535293.3,
   606656.4,
   692641,
   795506.8,
   917508.8,
   1060781,
   1227205,
   1418271,
   1634958,
   1877634,
   2146013,
   2439179,
   2755697,
   3093833,
   3437116,
   3760935,
   3911493,
   4052350,
   4181967,
   4298893,
   4401788,
   4489450,
   4560837,
   4615091,
   4651550,
   4669768,
   4669519,
   4650803,
   4613848,
   4559102,
   4487226,
   4399081,
   4295709,
   4178313,
   4048234,
   3906924,
   3596818,
   3260807,
   2911742,
   2561712,
   2228105,
   1924996,
   1652563,
   1410456,
   1197824,
   1013306,
   855083.3,
   720980.4,
   608578.7,
   515342.3,
   438732.3,
   376303.7,
   325780.4,
   285105.9,
   252470.7,
   226320.7,
   205349.8,
   188482,
   174845.9,
   163746.9,
   154638.3,
   147094.4,
   140786.4,
   135461.4,
   130925.3,
   127028.5,
   123655.4,
   120715.6,
   118138,
   115865.6,
   113852.3,
   112060.4,
   110458.6,
   109020.5,
   107724,
   106550.2,
   105483,
   105483,
   105483,
   0};
   graph = new TGraph(116,totpdf_Norm_mass__fx14,totpdf_Norm_mass__fy14);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB14 = new TH1F("Graph_totpdf_NormoBmasscB14","Projection of Total PDF",116,2992.08,3187.92);
   Graph_totpdf_NormoBmasscB14->SetMinimum(0);
   Graph_totpdf_NormoBmasscB14->SetMaximum(5136745);
   Graph_totpdf_NormoBmasscB14->SetDirectory(0);
   Graph_totpdf_NormoBmasscB14->SetStats(0);
   Graph_totpdf_NormoBmasscB14->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB14->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB14->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB14->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB14->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB14->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB14->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB14->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB14->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB14->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB14->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB14->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB14->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB14->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB14->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB14->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB14->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB14->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB14->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB14);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3008[160] = {
   3010.5,
   3011.5,
   3012.5,
   3013.5,
   3014.5,
   3015.5,
   3016.5,
   3017.5,
   3018.5,
   3019.5,
   3020.5,
   3021.5,
   3022.5,
   3023.5,
   3024.5,
   3025.5,
   3026.5,
   3027.5,
   3028.5,
   3029.5,
   3030.5,
   3031.5,
   3032.5,
   3033.5,
   3034.5,
   3035.5,
   3036.5,
   3037.5,
   3038.5,
   3039.5,
   3040.5,
   3041.5,
   3042.5,
   3043.5,
   3044.5,
   3045.5,
   3046.5,
   3047.5,
   3048.5,
   3049.5,
   3050.5,
   3051.5,
   3052.5,
   3053.5,
   3054.5,
   3055.5,
   3056.5,
   3057.5,
   3058.5,
   3059.5,
   3060.5,
   3061.5,
   3062.5,
   3063.5,
   3064.5,
   3065.5,
   3066.5,
   3067.5,
   3068.5,
   3069.5,
   3070.5,
   3071.5,
   3072.5,
   3073.5,
   3074.5,
   3075.5,
   3076.5,
   3077.5,
   3078.5,
   3079.5,
   3080.5,
   3081.5,
   3082.5,
   3083.5,
   3084.5,
   3085.5,
   3086.5,
   3087.5,
   3088.5,
   3089.5,
   3090.5,
   3091.5,
   3092.5,
   3093.5,
   3094.5,
   3095.5,
   3096.5,
   3097.5,
   3098.5,
   3099.5,
   3100.5,
   3101.5,
   3102.5,
   3103.5,
   3104.5,
   3105.5,
   3106.5,
   3107.5,
   3108.5,
   3109.5,
   3110.5,
   3111.5,
   3112.5,
   3113.5,
   3114.5,
   3115.5,
   3116.5,
   3117.5,
   3118.5,
   3119.5,
   3120.5,
   3121.5,
   3122.5,
   3123.5,
   3124.5,
   3125.5,
   3126.5,
   3127.5,
   3128.5,
   3129.5,
   3130.5,
   3131.5,
   3132.5,
   3133.5,
   3134.5,
   3135.5,
   3136.5,
   3137.5,
   3138.5,
   3139.5,
   3140.5,
   3141.5,
   3142.5,
   3143.5,
   3144.5,
   3145.5,
   3146.5,
   3147.5,
   3148.5,
   3149.5,
   3150.5,
   3151.5,
   3152.5,
   3153.5,
   3154.5,
   3155.5,
   3156.5,
   3157.5,
   3158.5,
   3159.5,
   3160.5,
   3161.5,
   3162.5,
   3163.5,
   3164.5,
   3165.5,
   3166.5,
   3167.5,
   3168.5,
   3169.5};
   Double_t h_datahist_fy3008[160] = {
   159432,
   158573,
   160365,
   160082,
   161749,
   162455,
   163120,
   164176,
   165080,
   165938,
   167727,
   167863,
   169650,
   171017,
   171576,
   172871,
   174802,
   175715,
   177210,
   179269,
   180282,
   182100,
   185119,
   186684,
   187786,
   190838,
   193433,
   196207,
   200208,
   202279,
   205300,
   209772,
   213671,
   217910,
   222440,
   227013,
   233598,
   239030,
   246607,
   252477,
   261384,
   270883,
   280472,
   292060,
   304277,
   317208,
   332526,
   350852,
   368781,
   389453,
   414925,
   441220,
   472253,
   505165,
   542664,
   583805,
   632755,
   687701,
   748100,
   814272,
   889228,
   970431,
   1061686,
   1165221,
   1275855,
   1398760,
   1533836,
   1675840,
   1831917,
   1997932,
   2172895,
   2359150,
   2552619,
   2753910,
   2955757,
   3161460,
   3366770,
   3569956,
   3762822,
   3946446,
   4119251,
   4267230,
   4407340,
   4514251,
   4595776,
   4651098,
   4676212,
   4674927,
   4641380,
   4577990,
   4485928,
   4364190,
   4224643,
   4062603,
   3883073,
   3686834,
   3481320,
   3273344,
   3058933,
   2844949,
   2630519,
   2422302,
   2220395,
   2031568,
   1849907,
   1675229,
   1518742,
   1370638,
   1234650,
   1110255,
   999077,
   897001,
   805706,
   725935,
   649506,
   586546,
   529493,
   477231,
   433434,
   393664,
   359798,
   328530,
   301845,
   279567,
   258980,
   240576,
   225767,
   211452,
   199717,
   188154,
   179254,
   171152,
   164108,
   157804,
   151996,
   147991,
   143229,
   138085,
   135987,
   132894,
   129962,
   128059,
   125755,
   124102,
   122058,
   120320,
   118678,
   117749,
   115996,
   115473,
   114675,
   113719,
   112129,
   112511,
   110766,
   110605,
   109712,
   109522,
   108416,
   108214};
   Double_t h_datahist_felx3008[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fely3008[160] = {
   398.7897,
   397.7126,
   399.9563,
   399.6028,
   401.6806,
   402.5574,
   403.3815,
   404.6867,
   405.8007,
   406.8552,
   409.0452,
   409.2112,
   411.3862,
   413.0423,
   413.7176,
   415.2779,
   417.5936,
   418.684,
   420.4635,
   422.902,
   424.0966,
   426.2321,
   429.7549,
   431.5697,
   432.8431,
   436.3504,
   439.3105,
   442.4529,
   446.9464,
   449.2547,
   452.6007,
   457.509,
   461.7459,
   466.3086,
   471.1357,
   475.9591,
   482.82,
   488.4072,
   496.0957,
   501.9711,
   510.7575,
   519.9645,
   529.0963,
   539.926,
   551.1133,
   562.7124,
   576.1509,
   591.8278,
   606.7736,
   623.5619,
   643.6469,
   663.7441,
   686.7068,
   710.2498,
   736.1575,
   763.5715,
   794.9591,
   828.7775,
   864.4279,
   901.8704,
   942.489,
   984.6047,
   1029.882,
   1078.954,
   1129.038,
   1182.192,
   1237.981,
   1294.042,
   1352.983,
   1412.982,
   1473.574,
   1535.453,
   1597.192,
   1658.991,
   1718.732,
   1777.55,
   1834.376,
   1888.933,
   1939.3,
   1986.066,
   2029.094,
   2065.228,
   2098.867,
   2124.177,
   2143.276,
   2156.141,
   2161.955,
   2161.658,
   2153.886,
   2139.124,
   2117.501,
   2088.564,
   2054.894,
   2015.09,
   1970.052,
   1919.613,
   1865.33,
   1808.739,
   1748.481,
   1686.198,
   1621.388,
   1555.875,
   1489.599,
   1424.831,
   1359.613,
   1293.806,
   1231.873,
   1170.243,
   1110.648,
   1053.187,
   999.0385,
   946.6015,
   897.1114,
   851.5183,
   805.4195,
   765.3631,
   727.1629,
   690.3193,
   657.8572,
   626.9267,
   599.3319,
   572.6756,
   548.9045,
   528.2412,
   508.401,
   489.9857,
   474.6497,
   459.3394,
   446.3974,
   433.2675,
   422.8843,
   413.2055,
   404.6028,
   396.7458,
   389.367,
   384.1963,
   377.9564,
   371.0982,
   368.2645,
   364.0466,
   360.0028,
   357.3537,
   354.1199,
   351.7815,
   348.8684,
   346.3721,
   343.9971,
   342.6461,
   340.0822,
   339.3136,
   338.1373,
   336.7228,
   334.3571,
   334.927,
   332.3156,
   332.0737,
   330.7284,
   330.4415,
   328.7662,
   328.4593};
   Double_t h_datahist_fehx3008[160] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datahist_fehy3008[160] = {
   399.7897,
   398.7126,
   400.9563,
   400.6028,
   402.6806,
   403.5574,
   404.3815,
   405.6867,
   406.8007,
   407.8552,
   410.0452,
   410.2112,
   412.3862,
   414.0423,
   414.7176,
   416.2779,
   418.5936,
   419.684,
   421.4635,
   423.902,
   425.0966,
   427.2321,
   430.7549,
   432.5697,
   433.8431,
   437.3504,
   440.3105,
   443.4529,
   447.9464,
   450.2547,
   453.6007,
   458.509,
   462.7459,
   467.3086,
   472.1357,
   476.9591,
   483.82,
   489.4072,
   497.0957,
   502.9711,
   511.7575,
   520.9645,
   530.0963,
   540.926,
   552.1133,
   563.7124,
   577.1509,
   592.8278,
   607.7736,
   624.5619,
   644.6469,
   664.7441,
   687.7068,
   711.2498,
   737.1575,
   764.5715,
   795.9591,
   829.7775,
   865.4279,
   902.8704,
   943.489,
   985.6047,
   1030.882,
   1079.954,
   1130.038,
   1183.192,
   1238.981,
   1295.042,
   1353.983,
   1413.982,
   1474.574,
   1536.453,
   1598.192,
   1659.991,
   1719.732,
   1778.55,
   1835.376,
   1889.933,
   1940.3,
   1987.066,
   2030.094,
   2066.228,
   2099.867,
   2125.177,
   2144.276,
   2157.141,
   2162.955,
   2162.658,
   2154.886,
   2140.124,
   2118.501,
   2089.564,
   2055.894,
   2016.09,
   1971.052,
   1920.613,
   1866.33,
   1809.739,
   1749.481,
   1687.198,
   1622.388,
   1556.875,
   1490.599,
   1425.831,
   1360.613,
   1294.806,
   1232.873,
   1171.243,
   1111.648,
   1054.187,
   1000.039,
   947.6015,
   898.1114,
   852.5183,
   806.4195,
   766.3631,
   728.1629,
   691.3193,
   658.8572,
   627.9267,
   600.3319,
   573.6756,
   549.9045,
   529.2412,
   509.401,
   490.9857,
   475.6497,
   460.3394,
   447.3974,
   434.2675,
   423.8843,
   414.2055,
   405.6028,
   397.7458,
   390.367,
   385.1963,
   378.9564,
   372.0982,
   369.2645,
   365.0466,
   361.0028,
   358.3537,
   355.1199,
   352.7815,
   349.8684,
   347.3721,
   344.9971,
   343.6461,
   341.0822,
   340.3136,
   339.1373,
   337.7228,
   335.3571,
   335.927,
   333.3156,
   333.0737,
   331.7284,
   331.4415,
   329.7662,
   329.4593};
   grae = new TGraphAsymmErrors(160,h_datahist_fx3008,h_datahist_fy3008,h_datahist_felx3008,h_datahist_fehx3008,h_datahist_fely3008,h_datahist_fehy3008);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_datahist3008 = new TH1F("Graph_h_datahist3008","Histogram of datahist_plot__mass",160,2994,3186);
   Graph_h_datahist3008->SetMinimum(97096.99);
   Graph_h_datahist3008->SetMaximum(5135424);
   Graph_h_datahist3008->SetDirectory(0);
   Graph_h_datahist3008->SetStats(0);
   Graph_h_datahist3008->SetLineWidth(2);
   Graph_h_datahist3008->SetMarkerStyle(20);
   Graph_h_datahist3008->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3008->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3008->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3008->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3008->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3008->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3008->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3008->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3008);
   
   grae->Draw("p");
   
   TH1D *frame_dee70a0__8 = new TH1D("frame_dee70a0__8","A RooPlot of \"M(jpsi)\"",100,3010,3170);
   frame_dee70a0__8->SetBinContent(1,4912294);
   frame_dee70a0__8->SetMaximum(4912294);
   frame_dee70a0__8->SetEntries(1);
   frame_dee70a0__8->SetDirectory(0);
   frame_dee70a0__8->SetStats(0);
   frame_dee70a0__8->SetLineWidth(2);
   frame_dee70a0__8->SetMarkerStyle(20);
   frame_dee70a0__8->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   frame_dee70a0__8->GetXaxis()->SetNdivisions(505);
   frame_dee70a0__8->GetXaxis()->SetLabelFont(132);
   frame_dee70a0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_dee70a0__8->GetXaxis()->SetLabelSize(0.06);
   frame_dee70a0__8->GetXaxis()->SetTitleSize(0.072);
   frame_dee70a0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_dee70a0__8->GetXaxis()->SetTitleFont(132);
   frame_dee70a0__8->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c}^{2})");
   frame_dee70a0__8->GetYaxis()->SetMaxDigits(2);
   frame_dee70a0__8->GetYaxis()->SetNdivisions(3000510);
   frame_dee70a0__8->GetYaxis()->SetLabelFont(132);
   frame_dee70a0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_dee70a0__8->GetYaxis()->SetLabelSize(0.06);
   frame_dee70a0__8->GetYaxis()->SetTitleSize(0.072);
   frame_dee70a0__8->GetYaxis()->SetTitleOffset(0.95);
   frame_dee70a0__8->GetYaxis()->SetTitleFont(132);
   frame_dee70a0__8->GetZaxis()->SetLabelFont(132);
   frame_dee70a0__8->GetZaxis()->SetLabelSize(0.06);
   frame_dee70a0__8->GetZaxis()->SetTitleSize(0.072);
   frame_dee70a0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_dee70a0__8->GetZaxis()->SetTitleFont(132);
   frame_dee70a0__8->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.168,0.56,0.458,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 6 fb^{#minus1}","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1jpsi","#it{J/#psi #rightarrow #mu^{+}#mu^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig4_top_right.pdf");
   c1->SaveAs("Fig4_top_right.png");
   c1->SaveAs("Fig4_top_right.eps");
   
}


==> figs/Fig5_left.C <==
void Fig5_left()
{
//=========Macro generated from canvas: c1/
//=========  (Fri Mar 19 09:32:30 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-420.3704,-4.648449,13653.7,64.33185);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t _fx1001[1006] = {
   2500,
   2509.51,
   2519.019,
   2528.529,
   2538.038,
   2547.548,
   2557.057,
   2566.567,
   2576.076,
   2585.586,
   2595.095,
   2604.605,
   2614.114,
   2623.624,
   2633.133,
   2642.643,
   2652.152,
   2661.662,
   2671.171,
   2680.681,
   2690.19,
   2699.7,
   2709.209,
   2718.719,
   2728.228,
   2737.738,
   2747.247,
   2756.757,
   2766.266,
   2775.776,
   2785.285,
   2794.795,
   2804.304,
   2813.814,
   2823.323,
   2832.833,
   2842.342,
   2851.852,
   2861.361,
   2870.871,
   2880.38,
   2889.89,
   2899.399,
   2908.909,
   2918.418,
   2927.928,
   2937.437,
   2946.947,
   2956.456,
   2965.966,
   2975.475,
   2984.985,
   2994.494,
   3004.004,
   3013.514,
   3023.023,
   3032.533,
   3042.042,
   3051.552,
   3061.061,
   3070.571,
   3080.08,
   3089.59,
   3099.099,
   3108.609,
   3118.118,
   3127.628,
   3137.137,
   3146.647,
   3156.156,
   3165.666,
   3175.175,
   3184.685,
   3194.194,
   3203.704,
   3213.213,
   3222.723,
   3232.232,
   3241.742,
   3251.251,
   3260.761,
   3270.27,
   3279.78,
   3289.289,
   3298.799,
   3308.308,
   3317.818,
   3327.327,
   3336.837,
   3346.346,
   3355.856,
   3365.365,
   3374.875,
   3384.384,
   3393.894,
   3403.403,
   3412.913,
   3422.422,
   3431.932,
   3441.441,
   3450.951,
   3460.46,
   3469.97,
   3479.479,
   3488.989,
   3498.498,
   3508.008,
   3517.518,
   3527.027,
   3536.537,
   3546.046,
   3555.556,
   3565.065,
   3574.575,
   3584.084,
   3593.594,
   3603.103,
   3612.613,
   3622.122,
   3631.632,
   3641.141,
   3650.651,
   3660.16,
   3669.67,
   3679.179,
   3688.689,
   3698.198,
   3707.708,
   3717.217,
   3726.727,
   3736.236,
   3745.746,
   3755.255,
   3764.765,
   3774.274,
   3783.784,
   3793.293,
   3802.803,
   3812.312,
   3821.822,
   3831.331,
   3840.841,
   3850.35,
   3859.86,
   3869.369,
   3878.879,
   3888.388,
   3897.898,
   3907.407,
   3916.917,
   3926.426,
   3935.936,
   3945.445,
   3954.955,
   3964.464,
   3973.974,
   3983.483,
   3992.993,
   4002.503,
   4012.012,
   4021.522,
   4031.031,
   4040.541,
   4050.05,
   4059.56,
   4069.069,
   4078.579,
   4088.088,
   4097.598,
   4107.107,
   4116.617,
   4126.126,
   4135.636,
   4145.145,
   4154.655,
   4164.164,
   4173.674,
   4183.183,
   4192.693,
   4202.202,
   4211.712,
   4221.221,
   4230.731,
   4240.24,
   4249.75,
   4259.259,
   4268.769,
   4278.278,
   4287.788,
   4297.297,
   4306.807,
   4316.316,
   4325.826,
   4335.335,
   4344.845,
   4354.354,
   4363.864,
   4373.373,
   4382.883,
   4392.392,
   4401.902,
   4411.411,
   4420.921,
   4430.43,
   4439.94,
   4449.449,
   4458.959,
   4468.468,
   4477.978,
   4487.487,
   4496.997,
   4506.507,
   4516.016,
   4525.526,
   4535.035,
   4544.545,
   4554.054,
   4563.564,
   4573.073,
   4582.583,
   4592.092,
   4601.602,
   4611.111,
   4620.621,
   4630.13,
   4639.64,
   4649.149,
   4658.659,
   4668.168,
   4677.678,
   4687.187,
   4696.697,
   4706.206,
   4715.716,
   4725.225,
   4734.735,
   4744.244,
   4753.754,
   4763.263,
   4772.773,
   4782.282,
   4791.792,
   4801.301,
   4810.811,
   4820.32,
   4829.83,
   4839.339,
   4848.849,
   4858.358,
   4867.868,
   4877.377,
   4886.887,
   4896.396,
   4905.906,
   4915.415,
   4924.925,
   4934.434,
   4943.944,
   4953.453,
   4962.963,
   4972.472,
   4981.982,
   4991.491,
   5001.001,
   5010.511,
   5020.02,
   5029.53,
   5039.039,
   5048.549,
   5058.058,
   5067.568,
   5077.077,
   5086.587,
   5096.096,
   5105.606,
   5115.115,
   5124.625,
   5134.134,
   5143.644,
   5153.153,
   5162.663,
   5172.172,
   5181.682,
   5191.191,
   5200.701,
   5210.21,
   5219.72,
   5229.229,
   5229.64,
   5238.739,
   5248.248,
   5257.758,
   5267.267,
   5276.777,
   5279.64,
   5286.286,
   5295.796,
   5305.305,
   5314.815,
   5316.88,
   5324.324,
   5329.64,
   5333.834,
   5343.343,
   5352.853,
   5362.362,
   5366.88,
   5371.872,
   5381.381,
   5390.891,
   5400.4,
   5409.91,
   5416.88,
   5419.419,
   5428.929,
   5438.438,
   5447.948,
   5457.457,
   5466.967,
   5476.476,
   5485.986,
   5495.495,
   5505.005,
   5514.515,
   5524.024,
   5533.534,
   5543.043,
   5552.553,
   5562.062,
   5571.572,
   5581.081,
   5590.591,
   5600.1,
   5609.61,
   5619.119,
   5628.629,
   5638.138,
   5647.648,
   5657.157,
   5666.667,
   5676.176,
   5685.686,
   5695.195,
   5704.705,
   5714.214,
   5723.724,
   5733.233,
   5742.743,
   5752.252,
   5761.762,
   5771.271,
   5780.781,
   5790.29,
   5799.8,
   5809.309,
   5818.819,
   5828.328,
   5837.838,
   5847.347,
   5856.857,
   5866.366,
   5875.876,
   5885.385,
   5894.895,
   5904.404,
   5913.914,
   5923.423,
   5932.933,
   5942.442,
   5951.952,
   5961.461,
   5970.971,
   5980.48,
   5989.99,
   5999.499,
   6009.009,
   6018.519,
   6028.028,
   6037.538,
   6047.047,
   6056.557,
   6066.066,
   6075.576,
   6085.085,
   6094.595,
   6104.104,
   6113.614,
   6123.123,
   6132.633,
   6142.142,
   6151.652,
   6161.161,
   6170.671,
   6180.18,
   6189.69,
   6199.199,
   6208.709,
   6218.218,
   6227.728,
   6237.237,
   6246.747,
   6256.256,
   6265.766,
   6275.275,
   6284.785,
   6294.294,
   6303.804,
   6313.313,
   6322.823,
   6332.332,
   6341.842,
   6351.351,
   6360.861,
   6370.37,
   6379.88,
   6389.389,
   6398.899,
   6408.408,
   6417.918,
   6427.427,
   6436.937,
   6446.446,
   6455.956,
   6465.465,
   6474.975,
   6484.484,
   6493.994,
   6503.504,
   6513.013,
   6522.523,
   6532.032,
   6541.542,
   6551.051,
   6560.561,
   6570.07,
   6579.58,
   6589.089,
   6598.599,
   6608.108,
   6617.618,
   6627.127,
   6636.637,
   6646.146,
   6655.656,
   6665.165,
   6674.675,
   6684.184,
   6693.694,
   6703.203,
   6712.713,
   6722.222,
   6731.732,
   6741.241,
   6750.751,
   6760.26,
   6769.77,
   6779.279,
   6788.789,
   6798.298,
   6807.808,
   6817.317,
   6826.827,
   6836.336,
   6845.846,
   6855.355,
   6864.865,
   6874.374,
   6883.884,
   6893.393,
   6902.903,
   6912.412,
   6921.922,
   6931.431,
   6940.941,
   6950.45,
   6959.96,
   6969.469,
   6978.979,
   6988.488,
   6997.998,
   7007.508,
   7017.017,
   7026.527,
   7036.036,
   7045.546,
   7055.055,
   7064.565,
   7074.074,
   7083.584,
   7093.093,
   7102.603,
   7112.112,
   7121.622,
   7131.131,
   7140.641,
   7150.15,
   7159.66,
   7169.169,
   7178.679,
   7188.188,
   7197.698,
   7207.207,
   7216.717,
   7226.226,
   7235.736,
   7245.245,
   7254.755,
   7264.264,
   7273.774,
   7283.283,
   7292.793,
   7302.302,
   7311.812,
   7321.321,
   7330.831,
   7340.34,
   7349.85,
   7359.359,
   7368.869,
   7378.378,
   7387.888,
   7397.397,
   7406.907,
   7416.416,
   7425.926,
   7435.435,
   7444.945,
   7454.454,
   7463.964,
   7473.473,
   7482.983,
   7492.492,
   7502.002,
   7511.512,
   7521.021,
   7530.531,
   7540.04,
   7549.55,
   7559.059,
   7568.569,
   7578.078,
   7587.588,
   7597.097,
   7606.607,
   7616.116,
   7625.626,
   7635.135,
   7644.645,
   7654.154,
   7663.664,
   7673.173,
   7682.683,
   7692.192,
   7701.702,
   7711.211,
   7720.721,
   7730.23,
   7739.74,
   7749.249,
   7758.759,
   7768.268,
   7777.778,
   7787.287,
   7796.797,
   7806.306,
   7815.816,
   7825.325,
   7834.835,
   7844.344,
   7853.854,
   7863.363,
   7872.873,
   7882.382,
   7891.892,
   7901.401,
   7910.911,
   7920.42,
   7929.93,
   7939.439,
   7948.949,
   7958.458,
   7967.968,
   7977.477,
   7986.987,
   7996.496,
   8006.006,
   8015.516,
   8025.025,
   8034.535,
   8044.044,
   8053.554,
   8063.063,
   8072.573,
   8082.082,
   8091.592,
   8101.101,
   8110.611,
   8120.12,
   8129.63,
   8139.139,
   8148.649,
   8158.158,
   8167.668,
   8177.177,
   8186.687,
   8196.196,
   8205.706,
   8215.215,
   8224.725,
   8234.234,
   8243.744,
   8253.253,
   8262.763,
   8272.272,
   8281.782,
   8291.291,
   8300.801,
   8310.31,
   8319.82,
   8329.329,
   8338.839,
   8348.348,
   8357.858,
   8367.367,
   8376.877,
   8386.386,
   8395.896,
   8405.405,
   8414.915,
   8424.424,
   8433.934,
   8443.443,
   8452.953,
   8462.462,
   8471.972,
   8481.481,
   8490.991,
   8500.501,
   8510.01,
   8519.52,
   8529.029,
   8538.539,
   8548.048,
   8557.558,
   8567.067,
   8576.577,
   8586.086,
   8595.596,
   8605.105,
   8614.615,
   8624.124,
   8633.634,
   8643.143,
   8652.653,
   8662.162,
   8671.672,
   8681.181,
   8690.691,
   8700.2,
   8709.71,
   8719.219,
   8728.729,
   8738.238,
   8747.748,
   8757.257,
   8766.767,
   8776.276,
   8785.786,
   8795.295,
   8804.805,
   8814.314,
   8823.824,
   8833.333,
   8842.843,
   8852.352,
   8861.862,
   8871.371,
   8880.881,
   8890.39,
   8899.9,
   8909.409,
   8918.919,
   8928.428,
   8937.938,
   8947.447,
   8956.957,
   8966.466,
   8975.976,
   8985.485,
   8994.995,
   9004.505,
   9014.014,
   9023.524,
   9033.033,
   9042.543,
   9052.052,
   9061.562,
   9071.071,
   9080.581,
   9090.09,
   9099.6,
   9109.109,
   9118.619,
   9128.128,
   9137.638,
   9147.147,
   9156.657,
   9166.166,
   9175.676,
   9185.185,
   9194.695,
   9204.204,
   9213.714,
   9223.223,
   9232.733,
   9242.242,
   9251.752,
   9261.261,
   9270.771,
   9280.28,
   9289.79,
   9299.299,
   9308.809,
   9318.318,
   9327.828,
   9337.337,
   9346.847,
   9356.356,
   9365.866,
   9375.375,
   9384.885,
   9394.394,
   9403.904,
   9413.413,
   9422.923,
   9432.432,
   9441.942,
   9451.451,
   9460.961,
   9470.47,
   9479.98,
   9489.489,
   9498.999,
   9508.509,
   9518.018,
   9527.528,
   9537.037,
   9546.547,
   9556.056,
   9565.566,
   9575.075,
   9584.585,
   9594.094,
   9603.604,
   9613.113,
   9622.623,
   9632.132,
   9641.642,
   9651.151,
   9660.661,
   9670.17,
   9679.68,
   9689.189,
   9698.699,
   9708.208,
   9717.718,
   9727.227,
   9736.737,
   9746.246,
   9755.756,
   9765.265,
   9774.775,
   9784.284,
   9793.794,
   9803.303,
   9812.813,
   9822.322,
   9831.832,
   9841.341,
   9850.851,
   9860.36,
   9869.87,
   9879.379,
   9888.889,
   9898.398,
   9907.908,
   9917.417,
   9926.927,
   9936.436,
   9945.946,
   9955.455,
   9964.965,
   9974.474,
   9983.984,
   9993.493,
   10003,
   10012.51,
   10022.02,
   10031.53,
   10041.04,
   10050.55,
   10060.06,
   10069.57,
   10079.08,
   10088.59,
   10098.1,
   10107.61,
   10117.12,
   10126.63,
   10136.14,
   10145.65,
   10155.16,
   10164.66,
   10174.17,
   10183.68,
   10193.19,
   10202.7,
   10212.21,
   10221.72,
   10231.23,
   10240.74,
   10250.25,
   10259.76,
   10269.27,
   10278.78,
   10288.29,
   10297.8,
   10307.31,
   10316.82,
   10326.33,
   10335.84,
   10345.35,
   10354.85,
   10364.36,
   10373.87,
   10383.38,
   10392.89,
   10402.4,
   10411.91,
   10421.42,
   10430.93,
   10440.44,
   10449.95,
   10459.46,
   10468.97,
   10478.48,
   10487.99,
   10497.5,
   10507.01,
   10516.52,
   10526.03,
   10535.54,
   10545.05,
   10554.55,
   10564.06,
   10573.57,
   10583.08,
   10592.59,
   10602.1,
   10611.61,
   10621.12,
   10630.63,
   10640.14,
   10649.65,
   10659.16,
   10668.67,
   10678.18,
   10687.69,
   10697.2,
   10706.71,
   10716.22,
   10725.73,
   10735.24,
   10744.74,
   10754.25,
   10763.76,
   10773.27,
   10782.78,
   10792.29,
   10801.8,
   10811.31,
   10820.82,
   10830.33,
   10839.84,
   10849.35,
   10858.86,
   10868.37,
   10877.88,
   10887.39,
   10896.9,
   10906.41,
   10915.92,
   10925.43,
   10934.93,
   10944.44,
   10953.95,
   10963.46,
   10972.97,
   10982.48,
   10991.99,
   11001.5,
   11011.01,
   11020.52,
   11030.03,
   11039.54,
   11049.05,
   11058.56,
   11068.07,
   11077.58,
   11087.09,
   11096.6,
   11106.11,
   11115.62,
   11125.13,
   11134.63,
   11144.14,
   11153.65,
   11163.16,
   11172.67,
   11182.18,
   11191.69,
   11201.2,
   11210.71,
   11220.22,
   11229.73,
   11239.24,
   11248.75,
   11258.26,
   11267.77,
   11277.28,
   11286.79,
   11296.3,
   11305.81,
   11315.32,
   11324.82,
   11334.33,
   11343.84,
   11353.35,
   11362.86,
   11372.37,
   11381.88,
   11391.39,
   11400.9,
   11410.41,
   11419.92,
   11429.43,
   11438.94,
   11448.45,
   11457.96,
   11467.47,
   11476.98,
   11486.49,
   11496,
   11505.51,
   11515.02,
   11524.52,
   11534.03,
   11543.54,
   11553.05,
   11562.56,
   11572.07,
   11581.58,
   11591.09,
   11600.6,
   11610.11,
   11619.62,
   11629.13,
   11638.64,
   11648.15,
   11657.66,
   11667.17,
   11676.68,
   11686.19,
   11695.7,
   11705.21,
   11714.71,
   11724.22,
   11733.73,
   11743.24,
   11752.75,
   11762.26,
   11771.77,
   11781.28,
   11790.79,
   11800.3,
   11809.81,
   11819.32,
   11828.83,
   11838.34,
   11847.85,
   11857.36,
   11866.87,
   11876.38,
   11885.89,
   11895.4,
   11904.9,
   11914.41,
   11923.92,
   11933.43,
   11942.94,
   11952.45,
   11961.96,
   11971.47,
   11980.98,
   11990.49,
   12000};
   Double_t _fy1001[1006] = {
   10.96069,
   10.99583,
   11.03101,
   11.06622,
   11.10146,
   11.13674,
   11.17205,
   11.20739,
   11.24277,
   11.27818,
   11.31363,
   11.34911,
   11.38462,
   11.42016,
   11.45574,
   11.49134,
   11.52699,
   11.56266,
   11.59837,
   11.63411,
   11.66988,
   11.70568,
   11.74152,
   11.77738,
   11.81328,
   11.84922,
   11.88518,
   11.92117,
   11.9572,
   11.99326,
   12.02935,
   12.06547,
   12.10162,
   12.1378,
   12.17402,
   12.21026,
   12.24654,
   12.28285,
   12.31919,
   12.35556,
   12.39196,
   12.42839,
   12.46485,
   12.50134,
   12.53786,
   12.57441,
   12.61099,
   12.64761,
   12.68425,
   12.72092,
   12.75762,
   12.79436,
   12.83112,
   12.86791,
   12.90473,
   12.94158,
   12.97846,
   13.01537,
   13.05231,
   13.08928,
   13.12628,
   13.16331,
   13.20036,
   13.23745,
   13.27456,
   13.3117,
   13.34888,
   13.38608,
   13.42331,
   13.46056,
   13.49785,
   13.53517,
   13.57251,
   13.60988,
   13.64728,
   13.68471,
   13.72217,
   13.75965,
   13.79717,
   13.83471,
   13.87228,
   13.90987,
   13.9475,
   13.98515,
   14.02283,
   14.06054,
   14.09828,
   14.13604,
   14.17383,
   14.21165,
   14.24949,
   14.28736,
   14.32526,
   14.36319,
   14.40115,
   14.43913,
   14.47714,
   14.51517,
   14.55323,
   14.59132,
   14.62944,
   14.66758,
   14.70575,
   14.74395,
   14.78217,
   14.82042,
   14.85869,
   14.89699,
   14.93532,
   14.97368,
   15.01206,
   15.05047,
   15.0889,
   15.12736,
   15.16584,
   15.20435,
   15.24289,
   15.28146,
   15.32004,
   15.35866,
   15.3973,
   15.43597,
   15.47466,
   15.51338,
   15.55212,
   15.59089,
   15.62968,
   15.6685,
   15.70735,
   15.74622,
   15.78511,
   15.82403,
   15.86298,
   15.90195,
   15.94094,
   15.97996,
   16.01901,
   16.05808,
   16.09718,
   16.1363,
   16.17544,
   16.21461,
   16.25381,
   16.29303,
   16.33227,
   16.37154,
   16.41083,
   16.45015,
   16.48949,
   16.52886,
   16.56825,
   16.60766,
   16.6471,
   16.68656,
   16.72605,
   16.76556,
   16.8051,
   16.84466,
   16.88424,
   16.92385,
   16.96348,
   17.00314,
   17.04282,
   17.08252,
   17.12225,
   17.162,
   17.20177,
   17.24157,
   17.28139,
   17.32123,
   17.3611,
   17.40099,
   17.44091,
   17.48085,
   17.52081,
   17.56079,
   17.6008,
   17.64083,
   17.68089,
   17.72097,
   17.76107,
   17.80119,
   17.84134,
   17.88151,
   17.9217,
   17.96192,
   18.00216,
   18.04242,
   18.0827,
   18.12301,
   18.16334,
   18.20369,
   18.24407,
   18.28446,
   18.32488,
   18.36533,
   18.40579,
   18.44628,
   18.48679,
   18.52732,
   18.56788,
   18.60845,
   18.64905,
   18.68967,
   18.73032,
   18.77098,
   18.81167,
   18.85238,
   18.89311,
   18.93387,
   18.97465,
   19.01544,
   19.05626,
   19.09711,
   19.13797,
   19.17885,
   19.21976,
   19.26069,
   19.30164,
   19.34262,
   19.38361,
   19.42463,
   19.46566,
   19.50672,
   19.5478,
   19.5889,
   19.63003,
   19.67117,
   19.71234,
   19.75353,
   19.79473,
   19.83596,
   19.87722,
   19.91849,
   19.95978,
   20.0011,
   20.04243,
   20.08379,
   20.12517,
   20.16657,
   20.20799,
   20.24943,
   20.29089,
   20.33238,
   20.37388,
   20.4154,
   20.45695,
   20.49852,
   20.5401,
   20.58171,
   20.62334,
   20.66499,
   20.70666,
   20.74835,
   20.79006,
   20.83179,
   20.87354,
   20.91532,
   20.95711,
   20.99892,
   21.04076,
   21.08261,
   21.12449,
   21.16638,
   21.2083,
   21.25023,
   21.29219,
   21.33416,
   21.37616,
   21.41817,
   21.46021,
   21.50227,
   21.54434,
   21.58644,
   21.62856,
   21.67069,
   21.71285,
   21.75503,
   21.79722,
   21.83944,
   21.88167,
   21.92393,
   21.9662,
   22.0085,
   22.05081,
   22.09315,
   22.1355,
   22.17788,
   22.17971,
   22.22027,
   22.26268,
   22.30512,
   22.34757,
   22.39004,
   22.40283,
   22.43253,
   22.47504,
   22.51757,
   22.56012,
   22.56936,
   22.60269,
   22.62649,
   22.64528,
   22.68789,
   22.73051,
   22.77316,
   22.79343,
   22.81583,
   22.85851,
   22.90121,
   22.94394,
   22.98668,
   23.01802,
   23.02944,
   23.07222,
   23.11502,
   23.15784,
   23.20068,
   23.24353,
   23.28641,
   23.3293,
   23.37222,
   23.41515,
   23.4581,
   23.50107,
   23.54406,
   23.58707,
   23.63009,
   23.67314,
   23.7162,
   23.75928,
   23.80239,
   23.84551,
   23.88864,
   23.9318,
   23.97498,
   24.01817,
   24.06139,
   24.10462,
   24.14787,
   24.19114,
   24.23442,
   24.27773,
   24.32105,
   24.36439,
   24.40775,
   24.45113,
   24.49453,
   24.53795,
   24.58138,
   24.62483,
   24.6683,
   24.71179,
   24.7553,
   24.79882,
   24.84236,
   24.88593,
   24.92951,
   24.9731,
   25.01672,
   25.06035,
   25.104,
   25.14767,
   25.19136,
   25.23506,
   25.27879,
   25.32253,
   25.36629,
   25.41006,
   25.45386,
   25.49767,
   25.5415,
   25.58535,
   25.62921,
   25.6731,
   25.717,
   25.76092,
   25.80485,
   25.84881,
   25.89278,
   25.93677,
   25.98078,
   26.0248,
   26.06884,
   26.1129,
   26.15698,
   26.20107,
   26.24519,
   26.28932,
   26.33346,
   26.37763,
   26.42181,
   26.46601,
   26.51022,
   26.55446,
   26.59871,
   26.64298,
   26.68726,
   26.73156,
   26.77588,
   26.82022,
   26.86458,
   26.90895,
   26.95334,
   26.99774,
   27.04217,
   27.08661,
   27.13106,
   27.17554,
   27.22003,
   27.26454,
   27.30906,
   27.3536,
   27.39816,
   27.44274,
   27.48733,
   27.53194,
   27.57657,
   27.62121,
   27.66587,
   27.71055,
   27.75524,
   27.79995,
   27.84468,
   27.88942,
   27.93419,
   27.97896,
   28.02376,
   28.06857,
   28.1134,
   28.15824,
   28.2031,
   28.24798,
   28.29287,
   28.33778,
   28.38271,
   28.42766,
   28.47262,
   28.51759,
   28.56259,
   28.6076,
   28.65262,
   28.69766,
   28.74272,
   28.7878,
   28.83289,
   28.878,
   28.92312,
   28.96826,
   29.01342,
   29.0586,
   29.10378,
   29.14899,
   29.19421,
   29.23945,
   29.28471,
   29.32998,
   29.37526,
   29.42057,
   29.46589,
   29.51122,
   29.55657,
   29.60194,
   29.64732,
   29.69272,
   29.73814,
   29.78357,
   29.82902,
   29.87448,
   29.91996,
   29.96546,
   30.01097,
   30.0565,
   30.10204,
   30.1476,
   30.19317,
   30.23876,
   30.28437,
   30.32999,
   30.37563,
   30.42129,
   30.46696,
   30.51264,
   30.55834,
   30.60406,
   30.64979,
   30.69554,
   30.74131,
   30.78709,
   30.83288,
   30.87869,
   30.92452,
   30.97036,
   31.01622,
   31.06209,
   31.10798,
   31.15389,
   31.19981,
   31.24574,
   31.29169,
   31.33766,
   31.38364,
   31.42964,
   31.47565,
   31.52168,
   31.56772,
   31.61378,
   31.65986,
   31.70595,
   31.75205,
   31.79817,
   31.84431,
   31.89046,
   31.93663,
   31.98281,
   32.02901,
   32.07522,
   32.12145,
   32.16769,
   32.21395,
   32.26022,
   32.30651,
   32.35281,
   32.39913,
   32.44546,
   32.49181,
   32.53817,
   32.58455,
   32.63095,
   32.67736,
   32.72378,
   32.77022,
   32.81667,
   32.86314,
   32.90963,
   32.95612,
   33.00264,
   33.04917,
   33.09571,
   33.14227,
   33.18884,
   33.23543,
   33.28203,
   33.32865,
   33.37528,
   33.42193,
   33.4686,
   33.51527,
   33.56196,
   33.60867,
   33.65539,
   33.70213,
   33.74888,
   33.79565,
   33.84243,
   33.88922,
   33.93603,
   33.98286,
   34.0297,
   34.07655,
   34.12342,
   34.1703,
   34.2172,
   34.26411,
   34.31104,
   34.35798,
   34.40493,
   34.4519,
   34.49889,
   34.54589,
   34.5929,
   34.63993,
   34.68697,
   34.73403,
   34.7811,
   34.82819,
   34.87529,
   34.9224,
   34.96953,
   35.01668,
   35.06384,
   35.11101,
   35.15819,
   35.2054,
   35.25261,
   35.29984,
   35.34708,
   35.39434,
   35.44161,
   35.4889,
   35.5362,
   35.58352,
   35.63085,
   35.67819,
   35.72555,
   35.77292,
   35.82031,
   35.86771,
   35.91512,
   35.96255,
   36.00999,
   36.05745,
   36.10492,
   36.1524,
   36.1999,
   36.24741,
   36.29494,
   36.34248,
   36.39004,
   36.43761,
   36.48519,
   36.53279,
   36.5804,
   36.62802,
   36.67566,
   36.72331,
   36.77098,
   36.81866,
   36.86635,
   36.91406,
   36.96178,
   37.00952,
   37.05727,
   37.10503,
   37.15281,
   37.2006,
   37.24841,
   37.29623,
   37.34406,
   37.39191,
   37.43977,
   37.48764,
   37.53553,
   37.58343,
   37.63134,
   37.67927,
   37.72721,
   37.77517,
   37.82314,
   37.87112,
   37.91912,
   37.96713,
   38.01515,
   38.06319,
   38.11124,
   38.15931,
   38.20739,
   38.25548,
   38.30358,
   38.3517,
   38.39984,
   38.44798,
   38.49614,
   38.54432,
   38.5925,
   38.6407,
   38.68892,
   38.73714,
   38.78538,
   38.83364,
   38.8819,
   38.93018,
   38.97848,
   39.02679,
   39.07511,
   39.12344,
   39.17179,
   39.22015,
   39.26852,
   39.31691,
   39.36531,
   39.41373,
   39.46215,
   39.51059,
   39.55905,
   39.60752,
   39.656,
   39.70449,
   39.753,
   39.80152,
   39.85005,
   39.8986,
   39.94716,
   39.99573,
   40.04431,
   40.09291,
   40.14153,
   40.19015,
   40.23879,
   40.28744,
   40.33611,
   40.38478,
   40.43347,
   40.48218,
   40.53089,
   40.57962,
   40.62837,
   40.67712,
   40.72589,
   40.77467,
   40.82347,
   40.87228,
   40.9211,
   40.96993,
   41.01878,
   41.06764,
   41.11651,
   41.1654,
   41.2143,
   41.26321,
   41.31213,
   41.36107,
   41.41002,
   41.45898,
   41.50796,
   41.55695,
   41.60595,
   41.65496,
   41.70399,
   41.75303,
   41.80208,
   41.85115,
   41.90023,
   41.94932,
   41.99842,
   42.04754,
   42.09667,
   42.14581,
   42.19496,
   42.24413,
   42.29331,
   42.3425,
   42.39171,
   42.44093,
   42.49016,
   42.5394,
   42.58866,
   42.63793,
   42.68721,
   42.7365,
   42.78581,
   42.83513,
   42.88446,
   42.9338,
   42.98316,
   43.03253,
   43.08191,
   43.1313,
   43.18071,
   43.23013,
   43.27956,
   43.32901,
   43.37846,
   43.42793,
   43.47742,
   43.52691,
   43.57642,
   43.62594,
   43.67547,
   43.72501,
   43.77457,
   43.82414,
   43.87372,
   43.92331,
   43.97292,
   44.02254,
   44.07217,
   44.12181,
   44.17147,
   44.22113,
   44.27082,
   44.32051,
   44.37021,
   44.41993,
   44.46966,
   44.5194,
   44.56915,
   44.61892,
   44.6687,
   44.71849,
   44.76829,
   44.81811,
   44.86794,
   44.91777,
   44.96763,
   45.01749,
   45.06737,
   45.11726,
   45.16716,
   45.21707,
   45.26699,
   45.31693,
   45.36688,
   45.41684,
   45.46681,
   45.5168,
   45.5668,
   45.61681,
   45.66683,
   45.71686,
   45.76691,
   45.81697,
   45.86704,
   45.91712,
   45.96721,
   46.01732,
   46.06744,
   46.11757,
   46.16771,
   46.21786,
   46.26803,
   46.31821,
   46.3684,
   46.4186,
   46.46881,
   46.51904,
   46.56927,
   46.61952,
   46.66979,
   46.72006,
   46.77034,
   46.82064,
   46.87095,
   46.92127,
   46.9716,
   47.02195,
   47.07231,
   47.12267,
   47.17305,
   47.22345,
   47.27385,
   47.32426,
   47.37469,
   47.42513,
   47.47558,
   47.52605,
   47.57652,
   47.62701,
   47.6775,
   47.72801,
   47.77854,
   47.82907,
   47.87961,
   47.93017,
   47.98074,
   48.03132,
   48.08191,
   48.13251,
   48.18313,
   48.23375,
   48.28439,
   48.33504,
   48.3857,
   48.43638,
   48.48706,
   48.53776,
   48.58847,
   48.63919,
   48.68992,
   48.74066,
   48.79142,
   48.84218,
   48.89296,
   48.94375,
   48.99455,
   49.04536,
   49.09619,
   49.14702,
   49.19787,
   49.24873,
   49.2996,
   49.35048,
   49.40137,
   49.45227,
   49.50319,
   49.55412,
   49.60506,
   49.65601,
   49.70697,
   49.75794,
   49.80892,
   49.85992,
   49.91093,
   49.96195,
   50.01298,
   50.06402,
   50.11507,
   50.16613,
   50.21721,
   50.2683,
   50.31939,
   50.3705,
   50.42162,
   50.47276,
   50.5239,
   50.57506,
   50.62622,
   50.6774,
   50.72859,
   50.77979,
   50.831,
   50.88222,
   50.93345,
   50.9847,
   51.03596,
   51.08722,
   51.1385,
   51.18979,
   51.24109,
   51.29241,
   51.34373,
   51.39506,
   51.44641,
   51.49777,
   51.54914,
   51.60052,
   51.65191,
   51.70331,
   51.75472,
   51.80614,
   51.85758,
   51.90903,
   51.96048,
   52.01195,
   52.06343,
   52.11492,
   52.16642,
   52.21794,
   52.26946,
   52.321,
   52.37254,
   52.4241,
   52.47567,
   52.52725,
   52.57884,
   52.63044,
   52.68205,
   52.73368,
   52.78531,
   52.83696,
   52.88861,
   52.94028,
   52.99196,
   53.04365,
   53.09535,
   53.14706,
   53.19878,
   53.25051,
   53.30226,
   53.35401,
   53.40578,
   53.45756,
   53.50934,
   53.56114,
   53.61295,
   53.66477,
   53.7166,
   53.76845,
   53.8203,
   53.87216,
   53.92404,
   53.97592,
   54.02782,
   54.07973,
   54.13165,
   54.18358,
   54.23551,
   54.28747,
   54.33943,
   54.3914,
   54.44338,
   54.49538,
   54.54738,
   54.5994,
   54.65142,
   54.70346,
   54.75551,
   54.80757,
   54.85963,
   54.91171,
   54.96381,
   55.01591,
   55.06802,
   55.12014,
   55.17227,
   55.22442,
   55.27657,
   55.32874,
   55.38092,
   55.4331,
   55.4853,
   55.53751,
   55.58973,
   55.64196,
   55.6942,
   55.74645,
   55.79871,
   55.85098,
   55.90326,
   55.95556,
   56.00786,
   56.06017,
   56.1125,
   56.16484,
   56.21718,
   56.26954};
   Double_t _fex1001[1006] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1001[1006] = {
   0.03108523,
   0.03104191,
   0.0309987,
   0.03095562,
   0.03091267,
   0.03086983,
   0.03082712,
   0.03078453,
   0.03074207,
   0.03069972,
   0.03065751,
   0.03061541,
   0.03057344,
   0.0305316,
   0.03048988,
   0.03044829,
   0.03040682,
   0.03036548,
   0.03032426,
   0.03028317,
   0.03024221,
   0.03020137,
   0.03016066,
   0.03012008,
   0.03007962,
   0.0300393,
   0.0299991,
   0.02995903,
   0.02991909,
   0.02987928,
   0.0298396,
   0.02980004,
   0.02976062,
   0.02972133,
   0.02968217,
   0.02964314,
   0.02960424,
   0.02956547,
   0.02952683,
   0.02948833,
   0.02944996,
   0.02941172,
   0.02937362,
   0.02933564,
   0.02929781,
   0.0292601,
   0.02922253,
   0.0291851,
   0.0291478,
   0.02911064,
   0.02907361,
   0.02903672,
   0.02899996,
   0.02896334,
   0.02892686,
   0.02889052,
   0.02885431,
   0.02881825,
   0.02878232,
   0.02874653,
   0.02871088,
   0.02867537,
   0.02864,
   0.02860477,
   0.02856968,
   0.02853474,
   0.02849993,
   0.02846527,
   0.02843075,
   0.02839637,
   0.02836213,
   0.02832804,
   0.02829409,
   0.02826029,
   0.02822663,
   0.02819312,
   0.02815975,
   0.02812653,
   0.02809346,
   0.02806053,
   0.02802775,
   0.02799512,
   0.02796263,
   0.02793029,
   0.02789811,
   0.02786607,
   0.02783418,
   0.02780244,
   0.02777085,
   0.02773942,
   0.02770813,
   0.027677,
   0.02764601,
   0.02761519,
   0.02758451,
   0.02755399,
   0.02752362,
   0.02749341,
   0.02746335,
   0.02743345,
   0.0274037,
   0.02737411,
   0.02734467,
   0.02731539,
   0.02728628,
   0.02725731,
   0.02722851,
   0.02719987,
   0.02717138,
   0.02714306,
   0.02711489,
   0.02708689,
   0.02705904,
   0.02703136,
   0.02700385,
   0.02697649,
   0.0269493,
   0.02692227,
   0.0268954,
   0.0268687,
   0.02684216,
   0.02681579,
   0.02678959,
   0.02676355,
   0.02673768,
   0.02671198,
   0.02668644,
   0.02666107,
   0.02663587,
   0.02661084,
   0.02658598,
   0.02656129,
   0.02653677,
   0.02651243,
   0.02648825,
   0.02646424,
   0.02644041,
   0.02641675,
   0.02639327,
   0.02636996,
   0.02634682,
   0.02632386,
   0.02630107,
   0.02627846,
   0.02625603,
   0.02623377,
   0.0262117,
   0.02618979,
   0.02616807,
   0.02614653,
   0.02612516,
   0.02610398,
   0.02608297,
   0.02606215,
   0.02604151,
   0.02602105,
   0.02600077,
   0.02598067,
   0.02596076,
   0.02594103,
   0.02592149,
   0.02590213,
   0.02588296,
   0.02586397,
   0.02584517,
   0.02582655,
   0.02580812,
   0.02578988,
   0.02577183,
   0.02575396,
   0.02573629,
   0.0257188,
   0.0257015,
   0.0256844,
   0.02566748,
   0.02565076,
   0.02563423,
   0.02561789,
   0.02560174,
   0.02558578,
   0.02557002,
   0.02555446,
   0.02553909,
   0.02552391,
   0.02550893,
   0.02549414,
   0.02547956,
   0.02546516,
   0.02545097,
   0.02543697,
   0.02542318,
   0.02540958,
   0.02539617,
   0.02538297,
   0.02536997,
   0.02535717,
   0.02534457,
   0.02533217,
   0.02531998,
   0.02530798,
   0.02529619,
   0.0252846,
   0.02527321,
   0.02526203,
   0.02525105,
   0.02524028,
   0.02522971,
   0.02521935,
   0.02520919,
   0.02519924,
   0.0251895,
   0.02517996,
   0.02517063,
   0.02516151,
   0.0251526,
   0.0251439,
   0.0251354,
   0.02512711,
   0.02511904,
   0.02511117,
   0.02510352,
   0.02509607,
   0.02508884,
   0.02508182,
   0.02507501,
   0.02506841,
   0.02506203,
   0.02505586,
   0.0250499,
   0.02504415,
   0.02503862,
   0.02503331,
   0.02502821,
   0.02502332,
   0.02501865,
   0.0250142,
   0.02500996,
   0.02500594,
   0.02500213,
   0.02499854,
   0.02499517,
   0.02499202,
   0.02498908,
   0.02498636,
   0.02498386,
   0.02498158,
   0.02497952,
   0.02497768,
   0.02497606,
   0.02497465,
   0.02497347,
   0.02497251,
   0.02497177,
   0.02497125,
   0.02497095,
   0.02497087,
   0.02497101,
   0.02497138,
   0.02497196,
   0.02497277,
   0.0249738,
   0.02497506,
   0.02497653,
   0.02497823,
   0.02498016,
   0.0249823,
   0.02498467,
   0.02498727,
   0.02499009,
   0.02499313,
   0.0249964,
   0.02499989,
   0.0250036,
   0.02500755,
   0.02501171,
   0.0250161,
   0.02502072,
   0.02502556,
   0.02503063,
   0.02503592,
   0.02504144,
   0.02504719,
   0.02505316,
   0.02505936,
   0.02506578,
   0.02507243,
   0.02507931,
   0.02508641,
   0.02508672,
   0.02509374,
   0.0251013,
   0.02510908,
   0.02511709,
   0.02512533,
   0.02512785,
   0.02513379,
   0.02514249,
   0.02515141,
   0.02516055,
   0.02516257,
   0.02516992,
   0.02517526,
   0.02517953,
   0.02518935,
   0.02519941,
   0.02520969,
   0.02521466,
   0.0252202,
   0.02523094,
   0.0252419,
   0.0252531,
   0.02526452,
   0.02527303,
   0.02527616,
   0.02528804,
   0.02530014,
   0.02531247,
   0.02532502,
   0.02533781,
   0.02535082,
   0.02536406,
   0.02537752,
   0.02539122,
   0.02540514,
   0.02541928,
   0.02543366,
   0.02544826,
   0.02546309,
   0.02547814,
   0.02549342,
   0.02550893,
   0.02552466,
   0.02554062,
   0.02555681,
   0.02557322,
   0.02558986,
   0.02560673,
   0.02562382,
   0.02564114,
   0.02565868,
   0.02567645,
   0.02569444,
   0.02571266,
   0.0257311,
   0.02574977,
   0.02576866,
   0.02578778,
   0.02580712,
   0.02582669,
   0.02584648,
   0.0258665,
   0.02588674,
   0.0259072,
   0.02592788,
   0.02594879,
   0.02596992,
   0.02599128,
   0.02601286,
   0.02603466,
   0.02605668,
   0.02607892,
   0.02610139,
   0.02612408,
   0.02614698,
   0.02617011,
   0.02619346,
   0.02621704,
   0.02624083,
   0.02626484,
   0.02628907,
   0.02631352,
   0.02633819,
   0.02636308,
   0.02638819,
   0.02641352,
   0.02643907,
   0.02646483,
   0.02649081,
   0.02651701,
   0.02654343,
   0.02657006,
   0.02659691,
   0.02662398,
   0.02665127,
   0.02667876,
   0.02670648,
   0.02673441,
   0.02676255,
   0.02679091,
   0.02681949,
   0.02684827,
   0.02687728,
   0.02690649,
   0.02693592,
   0.02696556,
   0.02699541,
   0.02702548,
   0.02705576,
   0.02708624,
   0.02711694,
   0.02714785,
   0.02717897,
   0.0272103,
   0.02724185,
   0.0272736,
   0.02730555,
   0.02733772,
   0.0273701,
   0.02740268,
   0.02743547,
   0.02746847,
   0.02750168,
   0.02753509,
   0.02756871,
   0.02760253,
   0.02763656,
   0.0276708,
   0.02770523,
   0.02773988,
   0.02777473,
   0.02780978,
   0.02784503,
   0.02788049,
   0.02791615,
   0.02795201,
   0.02798807,
   0.02802434,
   0.0280608,
   0.02809747,
   0.02813433,
   0.0281714,
   0.02820866,
   0.02824613,
   0.02828379,
   0.02832165,
   0.02835971,
   0.02839796,
   0.02843641,
   0.02847506,
   0.02851391,
   0.02855295,
   0.02859218,
   0.02863161,
   0.02867124,
   0.02871106,
   0.02875107,
   0.02879128,
   0.02883167,
   0.02887227,
   0.02891305,
   0.02895402,
   0.02899519,
   0.02903655,
   0.02907809,
   0.02911983,
   0.02916176,
   0.02920387,
   0.02924618,
   0.02928867,
   0.02933135,
   0.02937422,
   0.02941727,
   0.02946052,
   0.02950394,
   0.02954756,
   0.02959136,
   0.02963534,
   0.02967951,
   0.02972386,
   0.0297684,
   0.02981312,
   0.02985802,
   0.0299031,
   0.02994837,
   0.02999382,
   0.03003945,
   0.03008526,
   0.03013125,
   0.03017742,
   0.03022377,
   0.0302703,
   0.03031701,
   0.03036389,
   0.03041095,
   0.0304582,
   0.03050561,
   0.03055321,
   0.03060098,
   0.03064892,
   0.03069705,
   0.03074534,
   0.03079381,
   0.03084246,
   0.03089128,
   0.03094027,
   0.03098943,
   0.03103877,
   0.03108828,
   0.03113796,
   0.03118781,
   0.03123783,
   0.03128803,
   0.03133839,
   0.03138892,
   0.03143962,
   0.03149049,
   0.03154153,
   0.03159273,
   0.03164411,
   0.03169565,
   0.03174735,
   0.03179923,
   0.03185127,
   0.03190347,
   0.03195584,
   0.03200837,
   0.03206107,
   0.03211393,
   0.03216696,
   0.03222015,
   0.0322735,
   0.03232701,
   0.03238069,
   0.03243452,
   0.03248852,
   0.03254268,
   0.032597,
   0.03265147,
   0.03270611,
   0.03276091,
   0.03281586,
   0.03287098,
   0.03292625,
   0.03298168,
   0.03303726,
   0.033093,
   0.0331489,
   0.03320496,
   0.03326117,
   0.03331753,
   0.03337405,
   0.03343073,
   0.03348756,
   0.03354454,
   0.03360167,
   0.03365896,
   0.0337164,
   0.033774,
   0.03383174,
   0.03388964,
   0.03394769,
   0.03400588,
   0.03406423,
   0.03412273,
   0.03418138,
   0.03424017,
   0.03429912,
   0.03435822,
   0.03441746,
   0.03447685,
   0.03453639,
   0.03459607,
   0.0346559,
   0.03471588,
   0.034776,
   0.03483627,
   0.03489669,
   0.03495725,
   0.03501795,
   0.0350788,
   0.03513979,
   0.03520093,
   0.03526221,
   0.03532363,
   0.03538519,
   0.0354469,
   0.03550875,
   0.03557074,
   0.03563287,
   0.03569514,
   0.03575755,
   0.0358201,
   0.03588279,
   0.03594563,
   0.0360086,
   0.03607171,
   0.03613495,
   0.03619834,
   0.03626186,
   0.03632552,
   0.03638932,
   0.03645326,
   0.03651733,
   0.03658154,
   0.03664588,
   0.03671036,
   0.03677497,
   0.03683972,
   0.03690461,
   0.03696963,
   0.03703478,
   0.03710007,
   0.03716549,
   0.03723104,
   0.03729672,
   0.03736254,
   0.03742849,
   0.03749457,
   0.03756079,
   0.03762713,
   0.03769361,
   0.03776021,
   0.03782695,
   0.03789382,
   0.03796081,
   0.03802794,
   0.03809519,
   0.03816258,
   0.03823009,
   0.03829773,
   0.0383655,
   0.03843339,
   0.03850142,
   0.03856957,
   0.03863785,
   0.03870625,
   0.03877478,
   0.03884344,
   0.03891222,
   0.03898113,
   0.03905016,
   0.03911932,
   0.03918861,
   0.03925801,
   0.03932754,
   0.0393972,
   0.03946698,
   0.03953688,
   0.03960691,
   0.03967705,
   0.03974732,
   0.03981772,
   0.03988823,
   0.03995887,
   0.04002963,
   0.0401005,
   0.0401715,
   0.04024263,
   0.04031387,
   0.04038523,
   0.04045671,
   0.04052831,
   0.04060003,
   0.04067187,
   0.04074383,
   0.04081591,
   0.0408881,
   0.04096042,
   0.04103285,
   0.0411054,
   0.04117806,
   0.04125085,
   0.04132375,
   0.04139677,
   0.0414699,
   0.04154315,
   0.04161652,
   0.04169,
   0.0417636,
   0.04183731,
   0.04191114,
   0.04198509,
   0.04205914,
   0.04213332,
   0.0422076,
   0.042282,
   0.04235652,
   0.04243115,
   0.04250589,
   0.04258074,
   0.04265571,
   0.04273079,
   0.04280598,
   0.04288129,
   0.0429567,
   0.04303223,
   0.04310787,
   0.04318362,
   0.04325948,
   0.04333546,
   0.04341154,
   0.04348773,
   0.04356404,
   0.04364045,
   0.04371698,
   0.04379361,
   0.04387035,
   0.04394721,
   0.04402417,
   0.04410124,
   0.04417842,
   0.04425571,
   0.0443331,
   0.04441061,
   0.04448822,
   0.04456594,
   0.04464377,
   0.0447217,
   0.04479974,
   0.04487789,
   0.04495615,
   0.04503451,
   0.04511297,
   0.04519155,
   0.04527023,
   0.04534901,
   0.0454279,
   0.0455069,
   0.045586,
   0.04566521,
   0.04574452,
   0.04582394,
   0.04590346,
   0.04598308,
   0.04606281,
   0.04614264,
   0.04622258,
   0.04630262,
   0.04638276,
   0.04646301,
   0.04654336,
   0.04662381,
   0.04670437,
   0.04678503,
   0.04686579,
   0.04694665,
   0.04702761,
   0.04710868,
   0.04718985,
   0.04727111,
   0.04735249,
   0.04743396,
   0.04751553,
   0.0475972,
   0.04767898,
   0.04776085,
   0.04784283,
   0.0479249,
   0.04800708,
   0.04808935,
   0.04817173,
   0.0482542,
   0.04833677,
   0.04841945,
   0.04850222,
   0.04858509,
   0.04866806,
   0.04875113,
   0.04883429,
   0.04891756,
   0.04900092,
   0.04908438,
   0.04916794,
   0.0492516,
   0.04933535,
   0.0494192,
   0.04950315,
   0.0495872,
   0.04967134,
   0.04975558,
   0.04983992,
   0.04992435,
   0.05000888,
   0.05009351,
   0.05017823,
   0.05026304,
   0.05034796,
   0.05043297,
   0.05051807,
   0.05060327,
   0.05068857,
   0.05077396,
   0.05085944,
   0.05094502,
   0.0510307,
   0.05111647,
   0.05120233,
   0.05128829,
   0.05137434,
   0.05146049,
   0.05154673,
   0.05163306,
   0.05171949,
   0.05180601,
   0.05189262,
   0.05197933,
   0.05206613,
   0.05215303,
   0.05224001,
   0.05232709,
   0.05241427,
   0.05250153,
   0.05258889,
   0.05267634,
   0.05276388,
   0.05285151,
   0.05293924,
   0.05302706,
   0.05311496,
   0.05320296,
   0.05329106,
   0.05337924,
   0.05346751,
   0.05355588,
   0.05364434,
   0.05373288,
   0.05382152,
   0.05391025,
   0.05399907,
   0.05408798,
   0.05417697,
   0.05426606,
   0.05435524,
   0.05444451,
   0.05453387,
   0.05462332,
   0.05471286,
   0.05480249,
   0.0548922,
   0.05498201,
   0.0550719,
   0.05516189,
   0.05525196,
   0.05534212,
   0.05543237,
   0.05552271,
   0.05561314,
   0.05570366,
   0.05579426,
   0.05588495,
   0.05597574,
   0.0560666,
   0.05615756,
   0.0562486,
   0.05633974,
   0.05643095,
   0.05652226,
   0.05661365,
   0.05670514,
   0.0567967,
   0.05688836,
   0.0569801,
   0.05707193,
   0.05716385,
   0.05725585,
   0.05734794,
   0.05744011,
   0.05753237,
   0.05762472,
   0.05771716,
   0.05780968,
   0.05790228,
   0.05799497,
   0.05808775,
   0.05818061,
   0.05827356,
   0.0583666,
   0.05845972,
   0.05855292,
   0.05864621,
   0.05873959,
   0.05883305,
   0.05892659,
   0.05902022,
   0.05911394,
   0.05920774,
   0.05930162,
   0.05939559,
   0.05948964,
   0.05958378,
   0.059678,
   0.0597723,
   0.05986669,
   0.05996117,
   0.06005572,
   0.06015037,
   0.06024509,
   0.0603399,
   0.06043479,
   0.06052977,
   0.06062482,
   0.06071997,
   0.06081519,
   0.0609105,
   0.06100589,
   0.06110137,
   0.06119692,
   0.06129256,
   0.06138829,
   0.06148409,
   0.06157998,
   0.06167595,
   0.061772,
   0.06186814,
   0.06196435,
   0.06206065,
   0.06215703,
   0.0622535,
   0.06235004,
   0.06244667,
   0.06254338,
   0.06264017,
   0.06273704,
   0.06283399,
   0.06293103,
   0.06302814,
   0.06312534,
   0.06322262,
   0.06331998,
   0.06341742,
   0.06351494,
   0.06361255,
   0.06371023,
   0.06380799,
   0.06390584,
   0.06400376,
   0.06410177,
   0.06419986,
   0.06429803,
   0.06439627,
   0.0644946,
   0.06459301,
   0.0646915,
   0.06479007,
   0.06488871,
   0.06498744,
   0.06508625,
   0.06518514,
   0.06528411,
   0.06538315,
   0.06548228,
   0.06558149,
   0.06568077,
   0.06578014,
   0.06587958,
   0.06597911,
   0.06607871,
   0.06617839,
   0.06627815,
   0.06637799,
   0.06647791,
   0.06657791,
   0.06667798,
   0.06677814,
   0.06687837,
   0.06697869,
   0.06707908,
   0.06717955,
   0.06728009,
   0.06738072,
   0.06748143,
   0.06758221,
   0.06768307,
   0.06778401,
   0.06788502,
   0.06798612,
   0.06808729,
   0.06818854,
   0.06828987,
   0.06839128,
   0.06849276,
   0.06859432,
   0.06869596,
   0.06879768,
   0.06889947,
   0.06900134,
   0.06910329,
   0.06920532,
   0.06930742,
   0.0694096,
   0.06951186,
   0.06961419,
   0.0697166,
   0.06981909,
   0.06992166,
   0.0700243,
   0.07012701,
   0.07022981,
   0.07033268,
   0.07043563,
   0.07053865,
   0.07064175,
   0.07074493,
   0.07084819,
   0.07095152,
   0.07105492,
   0.0711584,
   0.07126196,
   0.0713656,
   0.07146931,
   0.07157309,
   0.07167696,
   0.0717809,
   0.07188491,
   0.071989,
   0.07209316};
   TGraphErrors *gre = new TGraphErrors(1006,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(7);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",1006,1550,12950);
   Graph_Graph1001->SetMinimum(6.388398);
   Graph_Graph1001->SetMaximum(60.88283);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   Graph_Graph1001->GetXaxis()->SetRange(1,1006);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetTitle("Resolution [MeV/#it{c}^{2}]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ap");
   
   Double_t Graph0_fx1002[5] = {
   3099.573,
   3689.226,
   9467.298,
   10030.82,
   10362.33};
   Double_t Graph0_fy1002[5] = {
   13.23473,
   15.64453,
   42.70663,
   46.31108,
   49.80488};
   Double_t Graph0_fex1002[5] = {
   0.01,
   0.02856551,
   0.05081237,
   0.1168849,
   0.2508016};
   Double_t Graph0_fey1002[5] = {
   0.03,
   0.09119962,
   0.04767467,
   0.5230029,
   0.9932822};
   gre = new TGraphErrors(5,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01002 = new TH1F("Graph_Graph01002","Graph",100,2373.26,11088.89);
   Graph_Graph01002->SetMinimum(9.445385);
   Graph_Graph01002->SetMaximum(54.55751);
   Graph_Graph01002->SetDirectory(0);
   Graph_Graph01002->SetStats(0);
   Graph_Graph01002->SetLineWidth(2);
   Graph_Graph01002->SetMarkerStyle(20);
   Graph_Graph01002->GetXaxis()->SetNdivisions(505);
   Graph_Graph01002->GetXaxis()->SetLabelFont(132);
   Graph_Graph01002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetXaxis()->SetTitleFont(132);
   Graph_Graph01002->GetYaxis()->SetLabelFont(132);
   Graph_Graph01002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01002->GetYaxis()->SetTitleFont(132);
   Graph_Graph01002->GetZaxis()->SetLabelFont(132);
   Graph_Graph01002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01002);
   
   
   TF1 *widthtrend1003 = new TF1("widthtrend","[0] + [1] * x^[2]",2373.26,11088.89, TF1::EAddToList::kNo);
   widthtrend1003->SetBit(TF1::kNotDraw);
   widthtrend1003->SetFillColor(1);
   widthtrend1003->SetFillStyle(0);
   widthtrend1003->SetMarkerStyle(20);
   widthtrend1003->SetLineColor(2);
   widthtrend1003->SetLineWidth(2);
   widthtrend1003->SetChisquare(7.748015);
   widthtrend1003->SetNDF(2);
   widthtrend1003->GetXaxis()->SetNdivisions(505);
   widthtrend1003->GetXaxis()->SetLabelFont(132);
   widthtrend1003->GetXaxis()->SetLabelOffset(0.01);
   widthtrend1003->GetXaxis()->SetLabelSize(0.06);
   widthtrend1003->GetXaxis()->SetTitleSize(0.072);
   widthtrend1003->GetXaxis()->SetTitleOffset(0.95);
   widthtrend1003->GetXaxis()->SetTitleFont(132);
   widthtrend1003->GetYaxis()->SetLabelFont(132);
   widthtrend1003->GetYaxis()->SetLabelOffset(0.01);
   widthtrend1003->GetYaxis()->SetLabelSize(0.06);
   widthtrend1003->GetYaxis()->SetTitleSize(0.072);
   widthtrend1003->GetYaxis()->SetTitleOffset(0.95);
   widthtrend1003->GetYaxis()->SetTitleFont(132);
   widthtrend1003->SetParameter(0,3.599818);
   widthtrend1003->SetParError(0,0.04622878);
   widthtrend1003->SetParLimits(0,-10,10);
   widthtrend1003->SetParameter(1,0.0004019196);
   widthtrend1003->SetParError(1,6.246278e-06);
   widthtrend1003->SetParLimits(1,1e-06,0.01);
   widthtrend1003->SetParameter(2,1.254522);
   widthtrend1003->SetParError(2,0.001632996);
   widthtrend1003->SetParLimits(2,1,2);
   widthtrend1003->SetParent(gre);
   gre->GetListOfFunctions()->Add(widthtrend1003);
   gre->Draw("p");
   
   Double_t Graph0_fx1004[5] = {
   3099.573,
   3689.226,
   9467.298,
   10030.82,
   10362.33};
   Double_t Graph0_fy1004[5] = {
   13.23473,
   15.64453,
   42.70663,
   46.31108,
   49.80488};
   Double_t Graph0_fex1004[5] = {
   0.01,
   0.02856551,
   0.05081237,
   0.1168849,
   0.2508016};
   Double_t Graph0_fey1004[5] = {
   0.03,
   0.09119962,
   0.04767467,
   0.5230029,
   0.9932822};
   gre = new TGraphErrors(5,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010021004 = new TH1F("Graph_Graph_Graph010021004","Graph",100,2373.26,11088.89);
   Graph_Graph_Graph010021004->SetMinimum(9.445385);
   Graph_Graph_Graph010021004->SetMaximum(54.55751);
   Graph_Graph_Graph010021004->SetDirectory(0);
   Graph_Graph_Graph010021004->SetStats(0);
   Graph_Graph_Graph010021004->SetLineWidth(2);
   Graph_Graph_Graph010021004->SetMarkerStyle(20);
   Graph_Graph_Graph010021004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010021004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010021004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010021004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010021004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010021004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010021004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010021004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010021004->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010021004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010021004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010021004->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010021004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010021004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010021004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010021004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010021004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010021004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010021004);
   
   
   TF1 *widthtrend1005 = new TF1("widthtrend","[0] + [1] * x^[2]",2373.26,11088.89, TF1::EAddToList::kNo);
   widthtrend1005->SetBit(TF1::kNotDraw);
   widthtrend1005->SetFillColor(1);
   widthtrend1005->SetFillStyle(0);
   widthtrend1005->SetMarkerStyle(20);
   widthtrend1005->SetLineColor(2);
   widthtrend1005->SetLineWidth(2);
   widthtrend1005->SetChisquare(7.748015);
   widthtrend1005->SetNDF(2);
   widthtrend1005->GetXaxis()->SetNdivisions(505);
   widthtrend1005->GetXaxis()->SetLabelFont(132);
   widthtrend1005->GetXaxis()->SetLabelOffset(0.01);
   widthtrend1005->GetXaxis()->SetLabelSize(0.06);
   widthtrend1005->GetXaxis()->SetTitleSize(0.072);
   widthtrend1005->GetXaxis()->SetTitleOffset(0.95);
   widthtrend1005->GetXaxis()->SetTitleFont(132);
   widthtrend1005->GetYaxis()->SetLabelFont(132);
   widthtrend1005->GetYaxis()->SetLabelOffset(0.01);
   widthtrend1005->GetYaxis()->SetLabelSize(0.06);
   widthtrend1005->GetYaxis()->SetTitleSize(0.072);
   widthtrend1005->GetYaxis()->SetTitleOffset(0.95);
   widthtrend1005->GetYaxis()->SetTitleFont(132);
   widthtrend1005->SetParameter(0,3.599818);
   widthtrend1005->SetParError(0,0.04622878);
   widthtrend1005->SetParLimits(0,-10,10);
   widthtrend1005->SetParameter(1,0.0004019196);
   widthtrend1005->SetParError(1,6.246278e-06);
   widthtrend1005->SetParLimits(1,1e-06,0.01);
   widthtrend1005->SetParameter(2,1.254522);
   widthtrend1005->SetParError(2,0.001632996);
   widthtrend1005->SetParLimits(2,1,2);
   widthtrend1005->SetParent(gre);
   gre->GetListOfFunctions()->Add(widthtrend1005);
   gre->Draw("p");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.78,"3 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(5279.64,6.388398,5279.64,33.63562);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5366.88,6.388398,5366.88,33.63562);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();

   TLegend *leg = new TLegend(0.48,0.2,0.85,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   // leg->SetLineColor(1);
   // leg->SetLineStyle(1);
   // leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","Quarkonia resonances","ep");
   entry->SetLineColor(9);
   // entry->SetLineWidth(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("widthtrend","Interpolation fit","lf");
   entry->SetLineColor(2);
   // entry->SetFillColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetTextFont(132);
   leg->Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig5_left.pdf");
   c1->SaveAs("Fig5_left.eps");
   c1->SaveAs("Fig5_left.png");
}


==> figs/Fig5_right.C <==
void Fig5_right()
{
//=========Macro generated from canvas: c1/
//=========  (Fri Mar 19 09:32:54 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-420.3704,-4.512924,13653.7,62.98736);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t _fx1006[1006] = {
   2500,
   2509.51,
   2519.019,
   2528.529,
   2538.038,
   2547.548,
   2557.057,
   2566.567,
   2576.076,
   2585.586,
   2595.095,
   2604.605,
   2614.114,
   2623.624,
   2633.133,
   2642.643,
   2652.152,
   2661.662,
   2671.171,
   2680.681,
   2690.19,
   2699.7,
   2709.209,
   2718.719,
   2728.228,
   2737.738,
   2747.247,
   2756.757,
   2766.266,
   2775.776,
   2785.285,
   2794.795,
   2804.304,
   2813.814,
   2823.323,
   2832.833,
   2842.342,
   2851.852,
   2861.361,
   2870.871,
   2880.38,
   2889.89,
   2899.399,
   2908.909,
   2918.418,
   2927.928,
   2937.437,
   2946.947,
   2956.456,
   2965.966,
   2975.475,
   2984.985,
   2994.494,
   3004.004,
   3013.514,
   3023.023,
   3032.533,
   3042.042,
   3051.552,
   3061.061,
   3070.571,
   3080.08,
   3089.59,
   3099.099,
   3108.609,
   3118.118,
   3127.628,
   3137.137,
   3146.647,
   3156.156,
   3165.666,
   3175.175,
   3184.685,
   3194.194,
   3203.704,
   3213.213,
   3222.723,
   3232.232,
   3241.742,
   3251.251,
   3260.761,
   3270.27,
   3279.78,
   3289.289,
   3298.799,
   3308.308,
   3317.818,
   3327.327,
   3336.837,
   3346.346,
   3355.856,
   3365.365,
   3374.875,
   3384.384,
   3393.894,
   3403.403,
   3412.913,
   3422.422,
   3431.932,
   3441.441,
   3450.951,
   3460.46,
   3469.97,
   3479.479,
   3488.989,
   3498.498,
   3508.008,
   3517.518,
   3527.027,
   3536.537,
   3546.046,
   3555.556,
   3565.065,
   3574.575,
   3584.084,
   3593.594,
   3603.103,
   3612.613,
   3622.122,
   3631.632,
   3641.141,
   3650.651,
   3660.16,
   3669.67,
   3679.179,
   3688.689,
   3698.198,
   3707.708,
   3717.217,
   3726.727,
   3736.236,
   3745.746,
   3755.255,
   3764.765,
   3774.274,
   3783.784,
   3793.293,
   3802.803,
   3812.312,
   3821.822,
   3831.331,
   3840.841,
   3850.35,
   3859.86,
   3869.369,
   3878.879,
   3888.388,
   3897.898,
   3907.407,
   3916.917,
   3926.426,
   3935.936,
   3945.445,
   3954.955,
   3964.464,
   3973.974,
   3983.483,
   3992.993,
   4002.503,
   4012.012,
   4021.522,
   4031.031,
   4040.541,
   4050.05,
   4059.56,
   4069.069,
   4078.579,
   4088.088,
   4097.598,
   4107.107,
   4116.617,
   4126.126,
   4135.636,
   4145.145,
   4154.655,
   4164.164,
   4173.674,
   4183.183,
   4192.693,
   4202.202,
   4211.712,
   4221.221,
   4230.731,
   4240.24,
   4249.75,
   4259.259,
   4268.769,
   4278.278,
   4287.788,
   4297.297,
   4306.807,
   4316.316,
   4325.826,
   4335.335,
   4344.845,
   4354.354,
   4363.864,
   4373.373,
   4382.883,
   4392.392,
   4401.902,
   4411.411,
   4420.921,
   4430.43,
   4439.94,
   4449.449,
   4458.959,
   4468.468,
   4477.978,
   4487.487,
   4496.997,
   4506.507,
   4516.016,
   4525.526,
   4535.035,
   4544.545,
   4554.054,
   4563.564,
   4573.073,
   4582.583,
   4592.092,
   4601.602,
   4611.111,
   4620.621,
   4630.13,
   4639.64,
   4649.149,
   4658.659,
   4668.168,
   4677.678,
   4687.187,
   4696.697,
   4706.206,
   4715.716,
   4725.225,
   4734.735,
   4744.244,
   4753.754,
   4763.263,
   4772.773,
   4782.282,
   4791.792,
   4801.301,
   4810.811,
   4820.32,
   4829.83,
   4839.339,
   4848.849,
   4858.358,
   4867.868,
   4877.377,
   4886.887,
   4896.396,
   4905.906,
   4915.415,
   4924.925,
   4934.434,
   4943.944,
   4953.453,
   4962.963,
   4972.472,
   4981.982,
   4991.491,
   5001.001,
   5010.511,
   5020.02,
   5029.53,
   5039.039,
   5048.549,
   5058.058,
   5067.568,
   5077.077,
   5086.587,
   5096.096,
   5105.606,
   5115.115,
   5124.625,
   5134.134,
   5143.644,
   5153.153,
   5162.663,
   5172.172,
   5181.682,
   5191.191,
   5200.701,
   5210.21,
   5219.72,
   5229.229,
   5229.64,
   5238.739,
   5248.248,
   5257.758,
   5267.267,
   5276.777,
   5279.64,
   5286.286,
   5295.796,
   5305.305,
   5314.815,
   5316.88,
   5324.324,
   5329.64,
   5333.834,
   5343.343,
   5352.853,
   5362.362,
   5366.88,
   5371.872,
   5381.381,
   5390.891,
   5400.4,
   5409.91,
   5416.88,
   5419.419,
   5428.929,
   5438.438,
   5447.948,
   5457.457,
   5466.967,
   5476.476,
   5485.986,
   5495.495,
   5505.005,
   5514.515,
   5524.024,
   5533.534,
   5543.043,
   5552.553,
   5562.062,
   5571.572,
   5581.081,
   5590.591,
   5600.1,
   5609.61,
   5619.119,
   5628.629,
   5638.138,
   5647.648,
   5657.157,
   5666.667,
   5676.176,
   5685.686,
   5695.195,
   5704.705,
   5714.214,
   5723.724,
   5733.233,
   5742.743,
   5752.252,
   5761.762,
   5771.271,
   5780.781,
   5790.29,
   5799.8,
   5809.309,
   5818.819,
   5828.328,
   5837.838,
   5847.347,
   5856.857,
   5866.366,
   5875.876,
   5885.385,
   5894.895,
   5904.404,
   5913.914,
   5923.423,
   5932.933,
   5942.442,
   5951.952,
   5961.461,
   5970.971,
   5980.48,
   5989.99,
   5999.499,
   6009.009,
   6018.519,
   6028.028,
   6037.538,
   6047.047,
   6056.557,
   6066.066,
   6075.576,
   6085.085,
   6094.595,
   6104.104,
   6113.614,
   6123.123,
   6132.633,
   6142.142,
   6151.652,
   6161.161,
   6170.671,
   6180.18,
   6189.69,
   6199.199,
   6208.709,
   6218.218,
   6227.728,
   6237.237,
   6246.747,
   6256.256,
   6265.766,
   6275.275,
   6284.785,
   6294.294,
   6303.804,
   6313.313,
   6322.823,
   6332.332,
   6341.842,
   6351.351,
   6360.861,
   6370.37,
   6379.88,
   6389.389,
   6398.899,
   6408.408,
   6417.918,
   6427.427,
   6436.937,
   6446.446,
   6455.956,
   6465.465,
   6474.975,
   6484.484,
   6493.994,
   6503.504,
   6513.013,
   6522.523,
   6532.032,
   6541.542,
   6551.051,
   6560.561,
   6570.07,
   6579.58,
   6589.089,
   6598.599,
   6608.108,
   6617.618,
   6627.127,
   6636.637,
   6646.146,
   6655.656,
   6665.165,
   6674.675,
   6684.184,
   6693.694,
   6703.203,
   6712.713,
   6722.222,
   6731.732,
   6741.241,
   6750.751,
   6760.26,
   6769.77,
   6779.279,
   6788.789,
   6798.298,
   6807.808,
   6817.317,
   6826.827,
   6836.336,
   6845.846,
   6855.355,
   6864.865,
   6874.374,
   6883.884,
   6893.393,
   6902.903,
   6912.412,
   6921.922,
   6931.431,
   6940.941,
   6950.45,
   6959.96,
   6969.469,
   6978.979,
   6988.488,
   6997.998,
   7007.508,
   7017.017,
   7026.527,
   7036.036,
   7045.546,
   7055.055,
   7064.565,
   7074.074,
   7083.584,
   7093.093,
   7102.603,
   7112.112,
   7121.622,
   7131.131,
   7140.641,
   7150.15,
   7159.66,
   7169.169,
   7178.679,
   7188.188,
   7197.698,
   7207.207,
   7216.717,
   7226.226,
   7235.736,
   7245.245,
   7254.755,
   7264.264,
   7273.774,
   7283.283,
   7292.793,
   7302.302,
   7311.812,
   7321.321,
   7330.831,
   7340.34,
   7349.85,
   7359.359,
   7368.869,
   7378.378,
   7387.888,
   7397.397,
   7406.907,
   7416.416,
   7425.926,
   7435.435,
   7444.945,
   7454.454,
   7463.964,
   7473.473,
   7482.983,
   7492.492,
   7502.002,
   7511.512,
   7521.021,
   7530.531,
   7540.04,
   7549.55,
   7559.059,
   7568.569,
   7578.078,
   7587.588,
   7597.097,
   7606.607,
   7616.116,
   7625.626,
   7635.135,
   7644.645,
   7654.154,
   7663.664,
   7673.173,
   7682.683,
   7692.192,
   7701.702,
   7711.211,
   7720.721,
   7730.23,
   7739.74,
   7749.249,
   7758.759,
   7768.268,
   7777.778,
   7787.287,
   7796.797,
   7806.306,
   7815.816,
   7825.325,
   7834.835,
   7844.344,
   7853.854,
   7863.363,
   7872.873,
   7882.382,
   7891.892,
   7901.401,
   7910.911,
   7920.42,
   7929.93,
   7939.439,
   7948.949,
   7958.458,
   7967.968,
   7977.477,
   7986.987,
   7996.496,
   8006.006,
   8015.516,
   8025.025,
   8034.535,
   8044.044,
   8053.554,
   8063.063,
   8072.573,
   8082.082,
   8091.592,
   8101.101,
   8110.611,
   8120.12,
   8129.63,
   8139.139,
   8148.649,
   8158.158,
   8167.668,
   8177.177,
   8186.687,
   8196.196,
   8205.706,
   8215.215,
   8224.725,
   8234.234,
   8243.744,
   8253.253,
   8262.763,
   8272.272,
   8281.782,
   8291.291,
   8300.801,
   8310.31,
   8319.82,
   8329.329,
   8338.839,
   8348.348,
   8357.858,
   8367.367,
   8376.877,
   8386.386,
   8395.896,
   8405.405,
   8414.915,
   8424.424,
   8433.934,
   8443.443,
   8452.953,
   8462.462,
   8471.972,
   8481.481,
   8490.991,
   8500.501,
   8510.01,
   8519.52,
   8529.029,
   8538.539,
   8548.048,
   8557.558,
   8567.067,
   8576.577,
   8586.086,
   8595.596,
   8605.105,
   8614.615,
   8624.124,
   8633.634,
   8643.143,
   8652.653,
   8662.162,
   8671.672,
   8681.181,
   8690.691,
   8700.2,
   8709.71,
   8719.219,
   8728.729,
   8738.238,
   8747.748,
   8757.257,
   8766.767,
   8776.276,
   8785.786,
   8795.295,
   8804.805,
   8814.314,
   8823.824,
   8833.333,
   8842.843,
   8852.352,
   8861.862,
   8871.371,
   8880.881,
   8890.39,
   8899.9,
   8909.409,
   8918.919,
   8928.428,
   8937.938,
   8947.447,
   8956.957,
   8966.466,
   8975.976,
   8985.485,
   8994.995,
   9004.505,
   9014.014,
   9023.524,
   9033.033,
   9042.543,
   9052.052,
   9061.562,
   9071.071,
   9080.581,
   9090.09,
   9099.6,
   9109.109,
   9118.619,
   9128.128,
   9137.638,
   9147.147,
   9156.657,
   9166.166,
   9175.676,
   9185.185,
   9194.695,
   9204.204,
   9213.714,
   9223.223,
   9232.733,
   9242.242,
   9251.752,
   9261.261,
   9270.771,
   9280.28,
   9289.79,
   9299.299,
   9308.809,
   9318.318,
   9327.828,
   9337.337,
   9346.847,
   9356.356,
   9365.866,
   9375.375,
   9384.885,
   9394.394,
   9403.904,
   9413.413,
   9422.923,
   9432.432,
   9441.942,
   9451.451,
   9460.961,
   9470.47,
   9479.98,
   9489.489,
   9498.999,
   9508.509,
   9518.018,
   9527.528,
   9537.037,
   9546.547,
   9556.056,
   9565.566,
   9575.075,
   9584.585,
   9594.094,
   9603.604,
   9613.113,
   9622.623,
   9632.132,
   9641.642,
   9651.151,
   9660.661,
   9670.17,
   9679.68,
   9689.189,
   9698.699,
   9708.208,
   9717.718,
   9727.227,
   9736.737,
   9746.246,
   9755.756,
   9765.265,
   9774.775,
   9784.284,
   9793.794,
   9803.303,
   9812.813,
   9822.322,
   9831.832,
   9841.341,
   9850.851,
   9860.36,
   9869.87,
   9879.379,
   9888.889,
   9898.398,
   9907.908,
   9917.417,
   9926.927,
   9936.436,
   9945.946,
   9955.455,
   9964.965,
   9974.474,
   9983.984,
   9993.493,
   10003,
   10012.51,
   10022.02,
   10031.53,
   10041.04,
   10050.55,
   10060.06,
   10069.57,
   10079.08,
   10088.59,
   10098.1,
   10107.61,
   10117.12,
   10126.63,
   10136.14,
   10145.65,
   10155.16,
   10164.66,
   10174.17,
   10183.68,
   10193.19,
   10202.7,
   10212.21,
   10221.72,
   10231.23,
   10240.74,
   10250.25,
   10259.76,
   10269.27,
   10278.78,
   10288.29,
   10297.8,
   10307.31,
   10316.82,
   10326.33,
   10335.84,
   10345.35,
   10354.85,
   10364.36,
   10373.87,
   10383.38,
   10392.89,
   10402.4,
   10411.91,
   10421.42,
   10430.93,
   10440.44,
   10449.95,
   10459.46,
   10468.97,
   10478.48,
   10487.99,
   10497.5,
   10507.01,
   10516.52,
   10526.03,
   10535.54,
   10545.05,
   10554.55,
   10564.06,
   10573.57,
   10583.08,
   10592.59,
   10602.1,
   10611.61,
   10621.12,
   10630.63,
   10640.14,
   10649.65,
   10659.16,
   10668.67,
   10678.18,
   10687.69,
   10697.2,
   10706.71,
   10716.22,
   10725.73,
   10735.24,
   10744.74,
   10754.25,
   10763.76,
   10773.27,
   10782.78,
   10792.29,
   10801.8,
   10811.31,
   10820.82,
   10830.33,
   10839.84,
   10849.35,
   10858.86,
   10868.37,
   10877.88,
   10887.39,
   10896.9,
   10906.41,
   10915.92,
   10925.43,
   10934.93,
   10944.44,
   10953.95,
   10963.46,
   10972.97,
   10982.48,
   10991.99,
   11001.5,
   11011.01,
   11020.52,
   11030.03,
   11039.54,
   11049.05,
   11058.56,
   11068.07,
   11077.58,
   11087.09,
   11096.6,
   11106.11,
   11115.62,
   11125.13,
   11134.63,
   11144.14,
   11153.65,
   11163.16,
   11172.67,
   11182.18,
   11191.69,
   11201.2,
   11210.71,
   11220.22,
   11229.73,
   11239.24,
   11248.75,
   11258.26,
   11267.77,
   11277.28,
   11286.79,
   11296.3,
   11305.81,
   11315.32,
   11324.82,
   11334.33,
   11343.84,
   11353.35,
   11362.86,
   11372.37,
   11381.88,
   11391.39,
   11400.9,
   11410.41,
   11419.92,
   11429.43,
   11438.94,
   11448.45,
   11457.96,
   11467.47,
   11476.98,
   11486.49,
   11496,
   11505.51,
   11515.02,
   11524.52,
   11534.03,
   11543.54,
   11553.05,
   11562.56,
   11572.07,
   11581.58,
   11591.09,
   11600.6,
   11610.11,
   11619.62,
   11629.13,
   11638.64,
   11648.15,
   11657.66,
   11667.17,
   11676.68,
   11686.19,
   11695.7,
   11705.21,
   11714.71,
   11724.22,
   11733.73,
   11743.24,
   11752.75,
   11762.26,
   11771.77,
   11781.28,
   11790.79,
   11800.3,
   11809.81,
   11819.32,
   11828.83,
   11838.34,
   11847.85,
   11857.36,
   11866.87,
   11876.38,
   11885.89,
   11895.4,
   11904.9,
   11914.41,
   11923.92,
   11933.43,
   11942.94,
   11952.45,
   11961.96,
   11971.47,
   11980.98,
   11990.49,
   12000};
   Double_t _fy1006[1006] = {
   10.75978,
   10.79223,
   10.82473,
   10.85726,
   10.88983,
   10.92244,
   10.95508,
   10.98776,
   11.02048,
   11.05324,
   11.08604,
   11.11887,
   11.15174,
   11.18464,
   11.21759,
   11.25057,
   11.28359,
   11.31664,
   11.34973,
   11.38286,
   11.41602,
   11.44922,
   11.48246,
   11.51573,
   11.54904,
   11.58238,
   11.61576,
   11.64918,
   11.68263,
   11.71612,
   11.74964,
   11.7832,
   11.81679,
   11.85042,
   11.88409,
   11.91779,
   11.95152,
   11.98529,
   12.0191,
   12.05294,
   12.08681,
   12.12072,
   12.15466,
   12.18864,
   12.22265,
   12.2567,
   12.29078,
   12.3249,
   12.35905,
   12.39323,
   12.42745,
   12.4617,
   12.49598,
   12.5303,
   12.56465,
   12.59904,
   12.63346,
   12.66791,
   12.7024,
   12.73692,
   12.77147,
   12.80606,
   12.84068,
   12.87533,
   12.91002,
   12.94474,
   12.97949,
   13.01427,
   13.04909,
   13.08394,
   13.11882,
   13.15373,
   13.18868,
   13.22366,
   13.25867,
   13.29372,
   13.32879,
   13.3639,
   13.39904,
   13.43421,
   13.46941,
   13.50465,
   13.53992,
   13.57522,
   13.61055,
   13.64591,
   13.6813,
   13.71673,
   13.75218,
   13.78767,
   13.82319,
   13.85874,
   13.89432,
   13.92994,
   13.96558,
   14.00125,
   14.03696,
   14.0727,
   14.10846,
   14.14426,
   14.18009,
   14.21595,
   14.25184,
   14.28776,
   14.32371,
   14.35969,
   14.3957,
   14.43174,
   14.46782,
   14.50392,
   14.54005,
   14.57621,
   14.6124,
   14.64863,
   14.68488,
   14.72116,
   14.75747,
   14.79381,
   14.83018,
   14.86658,
   14.90301,
   14.93947,
   14.97596,
   15.01248,
   15.04903,
   15.0856,
   15.12221,
   15.15885,
   15.19551,
   15.2322,
   15.26893,
   15.30568,
   15.34246,
   15.37927,
   15.41611,
   15.45297,
   15.48987,
   15.52679,
   15.56375,
   15.60073,
   15.63774,
   15.67478,
   15.71184,
   15.74894,
   15.78606,
   15.82321,
   15.86039,
   15.8976,
   15.93484,
   15.9721,
   16.0094,
   16.04672,
   16.08406,
   16.12144,
   16.15885,
   16.19628,
   16.23374,
   16.27123,
   16.30874,
   16.34628,
   16.38385,
   16.42145,
   16.45908,
   16.49673,
   16.53441,
   16.57212,
   16.60985,
   16.64762,
   16.68541,
   16.72322,
   16.76107,
   16.79894,
   16.83684,
   16.87476,
   16.91271,
   16.95069,
   16.9887,
   17.02673,
   17.06479,
   17.10288,
   17.14099,
   17.17913,
   17.2173,
   17.25549,
   17.29371,
   17.33196,
   17.37023,
   17.40853,
   17.44685,
   17.4852,
   17.52358,
   17.56199,
   17.60042,
   17.63887,
   17.67736,
   17.71586,
   17.7544,
   17.79296,
   17.83155,
   17.87016,
   17.9088,
   17.94746,
   17.98615,
   18.02487,
   18.06361,
   18.10238,
   18.14117,
   18.17999,
   18.21884,
   18.25771,
   18.2966,
   18.33553,
   18.37447,
   18.41345,
   18.45244,
   18.49147,
   18.53051,
   18.56959,
   18.60869,
   18.64781,
   18.68696,
   18.72613,
   18.76533,
   18.80456,
   18.84381,
   18.88308,
   18.92238,
   18.96171,
   19.00106,
   19.04043,
   19.07983,
   19.11925,
   19.1587,
   19.19817,
   19.23767,
   19.27719,
   19.31674,
   19.35631,
   19.39591,
   19.43553,
   19.47518,
   19.51484,
   19.55454,
   19.59426,
   19.634,
   19.67377,
   19.71356,
   19.75337,
   19.79321,
   19.83308,
   19.87297,
   19.91288,
   19.95281,
   19.99277,
   20.03276,
   20.07277,
   20.1128,
   20.15285,
   20.19293,
   20.23304,
   20.27317,
   20.31332,
   20.35349,
   20.39369,
   20.43391,
   20.47416,
   20.51443,
   20.55472,
   20.59504,
   20.63538,
   20.67575,
   20.71613,
   20.75655,
   20.79698,
   20.83744,
   20.87792,
   20.91842,
   20.95895,
   20.9995,
   21.04008,
   21.08067,
   21.1213,
   21.16194,
   21.20261,
   21.2433,
   21.28401,
   21.32475,
   21.3655,
   21.36727,
   21.40629,
   21.44709,
   21.48792,
   21.52877,
   21.56965,
   21.58196,
   21.61054,
   21.65146,
   21.6924,
   21.73337,
   21.74227,
   21.77436,
   21.79728,
   21.81537,
   21.8564,
   21.89746,
   21.93853,
   21.95806,
   21.97963,
   22.02076,
   22.0619,
   22.10307,
   22.14426,
   22.17447,
   22.18548,
   22.22671,
   22.26797,
   22.30925,
   22.35055,
   22.39188,
   22.43323,
   22.4746,
   22.51599,
   22.5574,
   22.59884,
   22.6403,
   22.68178,
   22.72328,
   22.76481,
   22.80635,
   22.84792,
   22.88951,
   22.93112,
   22.97276,
   23.01442,
   23.05609,
   23.09779,
   23.13952,
   23.18126,
   23.22303,
   23.26481,
   23.30662,
   23.34845,
   23.39031,
   23.43218,
   23.47408,
   23.516,
   23.55793,
   23.5999,
   23.64188,
   23.68388,
   23.72591,
   23.76795,
   23.81002,
   23.85211,
   23.89422,
   23.93636,
   23.97851,
   24.02068,
   24.06288,
   24.1051,
   24.14734,
   24.1896,
   24.23188,
   24.27418,
   24.3165,
   24.35885,
   24.40121,
   24.4436,
   24.48601,
   24.52844,
   24.57089,
   24.61336,
   24.65585,
   24.69836,
   24.7409,
   24.78345,
   24.82603,
   24.86863,
   24.91124,
   24.95388,
   24.99654,
   25.03922,
   25.08192,
   25.12464,
   25.16738,
   25.21015,
   25.25293,
   25.29573,
   25.33856,
   25.3814,
   25.42427,
   25.46715,
   25.51006,
   25.55299,
   25.59593,
   25.6389,
   25.68189,
   25.7249,
   25.76793,
   25.81098,
   25.85405,
   25.89714,
   25.94025,
   25.98338,
   26.02653,
   26.0697,
   26.11289,
   26.15611,
   26.19934,
   26.24259,
   26.28586,
   26.32915,
   26.37247,
   26.4158,
   26.45915,
   26.50252,
   26.54592,
   26.58933,
   26.63276,
   26.67621,
   26.71969,
   26.76318,
   26.80669,
   26.85022,
   26.89377,
   26.93735,
   26.98094,
   27.02455,
   27.06818,
   27.11183,
   27.1555,
   27.19919,
   27.2429,
   27.28663,
   27.33038,
   27.37415,
   27.41794,
   27.46175,
   27.50557,
   27.54942,
   27.59329,
   27.63717,
   27.68108,
   27.725,
   27.76895,
   27.81291,
   27.8569,
   27.9009,
   27.94492,
   27.98896,
   28.03302,
   28.0771,
   28.1212,
   28.16532,
   28.20946,
   28.25362,
   28.2978,
   28.34199,
   28.38621,
   28.43044,
   28.47469,
   28.51897,
   28.56326,
   28.60757,
   28.6519,
   28.69625,
   28.74061,
   28.785,
   28.82941,
   28.87383,
   28.91828,
   28.96274,
   29.00722,
   29.05172,
   29.09624,
   29.14078,
   29.18534,
   29.22991,
   29.27451,
   29.31912,
   29.36375,
   29.4084,
   29.45307,
   29.49776,
   29.54247,
   29.5872,
   29.63194,
   29.67671,
   29.72149,
   29.76629,
   29.81111,
   29.85595,
   29.9008,
   29.94568,
   29.99057,
   30.03548,
   30.08042,
   30.12536,
   30.17033,
   30.21532,
   30.26032,
   30.30535,
   30.35039,
   30.39545,
   30.44053,
   30.48562,
   30.53074,
   30.57587,
   30.62102,
   30.66619,
   30.71138,
   30.75659,
   30.80181,
   30.84706,
   30.89232,
   30.9376,
   30.98289,
   31.02821,
   31.07354,
   31.11889,
   31.16426,
   31.20965,
   31.25506,
   31.30048,
   31.34593,
   31.39139,
   31.43687,
   31.48236,
   31.52788,
   31.57341,
   31.61896,
   31.66453,
   31.71011,
   31.75572,
   31.80134,
   31.84698,
   31.89264,
   31.93831,
   31.98401,
   32.02972,
   32.07545,
   32.12119,
   32.16696,
   32.21274,
   32.25854,
   32.30436,
   32.3502,
   32.39605,
   32.44192,
   32.48781,
   32.53371,
   32.57964,
   32.62558,
   32.67154,
   32.71752,
   32.76351,
   32.80952,
   32.85555,
   32.9016,
   32.94766,
   32.99375,
   33.03984,
   33.08596,
   33.1321,
   33.17825,
   33.22442,
   33.2706,
   33.31681,
   33.36303,
   33.40927,
   33.45552,
   33.5018,
   33.54809,
   33.5944,
   33.64072,
   33.68706,
   33.73342,
   33.7798,
   33.8262,
   33.87261,
   33.91904,
   33.96548,
   34.01195,
   34.05843,
   34.10492,
   34.15144,
   34.19797,
   34.24452,
   34.29109,
   34.33767,
   34.38427,
   34.43089,
   34.47752,
   34.52417,
   34.57084,
   34.61753,
   34.66423,
   34.71095,
   34.75768,
   34.80444,
   34.85121,
   34.89799,
   34.9448,
   34.99162,
   35.03846,
   35.08531,
   35.13218,
   35.17907,
   35.22598,
   35.2729,
   35.31984,
   35.36679,
   35.41376,
   35.46075,
   35.50776,
   35.55478,
   35.60182,
   35.64888,
   35.69595,
   35.74304,
   35.79014,
   35.83727,
   35.88441,
   35.93156,
   35.97873,
   36.02592,
   36.07313,
   36.12035,
   36.16759,
   36.21484,
   36.26212,
   36.3094,
   36.35671,
   36.40403,
   36.45137,
   36.49872,
   36.54609,
   36.59348,
   36.64088,
   36.6883,
   36.73574,
   36.78319,
   36.83066,
   36.87815,
   36.92565,
   36.97317,
   37.0207,
   37.06825,
   37.11582,
   37.1634,
   37.211,
   37.25862,
   37.30625,
   37.3539,
   37.40157,
   37.44925,
   37.49694,
   37.54466,
   37.59239,
   37.64013,
   37.68789,
   37.73567,
   37.78347,
   37.83128,
   37.8791,
   37.92695,
   37.97481,
   38.02268,
   38.07057,
   38.11848,
   38.1664,
   38.21434,
   38.26229,
   38.31026,
   38.35825,
   38.40625,
   38.45427,
   38.50231,
   38.55036,
   38.59843,
   38.64651,
   38.69461,
   38.74272,
   38.79085,
   38.839,
   38.88716,
   38.93534,
   38.98353,
   39.03174,
   39.07996,
   39.12821,
   39.17646,
   39.22474,
   39.27302,
   39.32133,
   39.36965,
   39.41798,
   39.46633,
   39.5147,
   39.56308,
   39.61148,
   39.6599,
   39.70833,
   39.75677,
   39.80523,
   39.85371,
   39.9022,
   39.95071,
   39.99923,
   40.04777,
   40.09633,
   40.1449,
   40.19348,
   40.24209,
   40.2907,
   40.33933,
   40.38798,
   40.43665,
   40.48533,
   40.53402,
   40.58273,
   40.63145,
   40.6802,
   40.72895,
   40.77772,
   40.82651,
   40.87531,
   40.92413,
   40.97296,
   41.02181,
   41.07068,
   41.11956,
   41.16845,
   41.21736,
   41.26629,
   41.31523,
   41.36418,
   41.41315,
   41.46214,
   41.51114,
   41.56016,
   41.60919,
   41.65824,
   41.7073,
   41.75638,
   41.80547,
   41.85458,
   41.9037,
   41.95284,
   42.00199,
   42.05116,
   42.10035,
   42.14955,
   42.19876,
   42.24799,
   42.29723,
   42.34649,
   42.39577,
   42.44506,
   42.49436,
   42.54368,
   42.59302,
   42.64237,
   42.69173,
   42.74111,
   42.7905,
   42.83991,
   42.88934,
   42.93878,
   42.98823,
   43.0377,
   43.08719,
   43.13669,
   43.1862,
   43.23573,
   43.28527,
   43.33483,
   43.38441,
   43.434,
   43.4836,
   43.53322,
   43.58285,
   43.6325,
   43.68216,
   43.73184,
   43.78153,
   43.83124,
   43.88096,
   43.9307,
   43.98045,
   44.03022,
   44.08,
   44.12979,
   44.1796,
   44.22943,
   44.27927,
   44.32912,
   44.37899,
   44.42888,
   44.47877,
   44.52869,
   44.57862,
   44.62856,
   44.67851,
   44.72849,
   44.77847,
   44.82847,
   44.87849,
   44.92852,
   44.97856,
   45.02862,
   45.0787,
   45.12878,
   45.17889,
   45.229,
   45.27914,
   45.32928,
   45.37944,
   45.42962,
   45.47981,
   45.53001,
   45.58023,
   45.63046,
   45.68071,
   45.73097,
   45.78125,
   45.83154,
   45.88184,
   45.93216,
   45.9825,
   46.03285,
   46.08321,
   46.13359,
   46.18398,
   46.23438,
   46.2848,
   46.33524,
   46.38569,
   46.43615,
   46.48662,
   46.53712,
   46.58762,
   46.63814,
   46.68868,
   46.73922,
   46.78979,
   46.84036,
   46.89095,
   46.94156,
   46.99218,
   47.04281,
   47.09346,
   47.14412,
   47.1948,
   47.24549,
   47.29619,
   47.34691,
   47.39764,
   47.44839,
   47.49915,
   47.54993,
   47.60072,
   47.65152,
   47.70234,
   47.75317,
   47.80401,
   47.85487,
   47.90575,
   47.95663,
   48.00753,
   48.05845,
   48.10938,
   48.16032,
   48.21128,
   48.26225,
   48.31324,
   48.36424,
   48.41525,
   48.46628,
   48.51732,
   48.56837,
   48.61944,
   48.67053,
   48.72162,
   48.77273,
   48.82386,
   48.875,
   48.92615,
   48.97732,
   49.0285,
   49.07969,
   49.1309,
   49.18212,
   49.23335,
   49.2846,
   49.33587,
   49.38714,
   49.43843,
   49.48974,
   49.54106,
   49.59239,
   49.64373,
   49.69509,
   49.74647,
   49.79785,
   49.84925,
   49.90067,
   49.9521,
   50.00354,
   50.05499,
   50.10646,
   50.15794,
   50.20944,
   50.26095,
   50.31248,
   50.36401,
   50.41556,
   50.46713,
   50.51871,
   50.5703,
   50.6219,
   50.67352,
   50.72515,
   50.7768,
   50.82846,
   50.88013,
   50.93182,
   50.98352,
   51.03523,
   51.08696,
   51.1387,
   51.19046,
   51.24223,
   51.29401,
   51.3458,
   51.39761,
   51.44943,
   51.50127,
   51.55312,
   51.60498,
   51.65685,
   51.70874,
   51.76065,
   51.81256,
   51.86449,
   51.91643,
   51.96839,
   52.02036,
   52.07234,
   52.12434,
   52.17635,
   52.22837,
   52.28041,
   52.33246,
   52.38452,
   52.4366,
   52.48869,
   52.54079,
   52.59291,
   52.64504,
   52.69718,
   52.74933,
   52.8015,
   52.85369,
   52.90588,
   52.95809,
   53.01031,
   53.06255,
   53.1148,
   53.16706,
   53.21934,
   53.27163,
   53.32393,
   53.37624,
   53.42857,
   53.48091,
   53.53327,
   53.58563,
   53.63801,
   53.69041,
   53.74282,
   53.79524,
   53.84767,
   53.90012,
   53.95257,
   54.00505,
   54.05753,
   54.11003,
   54.16254,
   54.21507,
   54.26761,
   54.32016,
   54.37272,
   54.4253,
   54.47789,
   54.53049,
   54.58311,
   54.63574,
   54.68838,
   54.74104,
   54.7937,
   54.84639,
   54.89908,
   54.95179,
   55.00451,
   55.05724};
   Double_t _fex1006[1006] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1006[1006] = {
   0.0288872,
   0.02883558,
   0.02878427,
   0.02873325,
   0.02868254,
   0.02863213,
   0.02858202,
   0.02853221,
   0.02848272,
   0.02843353,
   0.02838464,
   0.02833607,
   0.02828781,
   0.02823986,
   0.02819222,
   0.0281449,
   0.02809789,
   0.0280512,
   0.02800482,
   0.02795877,
   0.02791303,
   0.02786762,
   0.02782252,
   0.02777775,
   0.02773331,
   0.02768919,
   0.0276454,
   0.02760193,
   0.0275588,
   0.027516,
   0.02747352,
   0.02743138,
   0.02738958,
   0.02734811,
   0.02730697,
   0.02726617,
   0.02722572,
   0.0271856,
   0.02714582,
   0.02710638,
   0.02706729,
   0.02702854,
   0.02699014,
   0.02695209,
   0.02691438,
   0.02687702,
   0.02684001,
   0.02680336,
   0.02676705,
   0.0267311,
   0.02669551,
   0.02666027,
   0.02662538,
   0.02659086,
   0.02655669,
   0.02652289,
   0.02648945,
   0.02645637,
   0.02642365,
   0.0263913,
   0.02635931,
   0.0263277,
   0.02629645,
   0.02626556,
   0.02623505,
   0.02620491,
   0.02617515,
   0.02614576,
   0.02611674,
   0.02608809,
   0.02605983,
   0.02603194,
   0.02600443,
   0.0259773,
   0.02595055,
   0.02592418,
   0.0258982,
   0.0258726,
   0.02584738,
   0.02582255,
   0.0257981,
   0.02577405,
   0.02575038,
   0.0257271,
   0.02570421,
   0.02568171,
   0.02565961,
   0.02563789,
   0.02561657,
   0.02559565,
   0.02557512,
   0.02555499,
   0.02553525,
   0.02551592,
   0.02549698,
   0.02547844,
   0.0254603,
   0.02544256,
   0.02542523,
   0.0254083,
   0.02539177,
   0.02537564,
   0.02535992,
   0.02534461,
   0.0253297,
   0.02531519,
   0.0253011,
   0.02528741,
   0.02527414,
   0.02526127,
   0.02524881,
   0.02523676,
   0.02522513,
   0.0252139,
   0.02520309,
   0.02519269,
   0.0251827,
   0.02517313,
   0.02516397,
   0.02515522,
   0.02514689,
   0.02513898,
   0.02513148,
   0.0251244,
   0.02511774,
   0.02511149,
   0.02510566,
   0.02510025,
   0.02509525,
   0.02509067,
   0.02508652,
   0.02508278,
   0.02507946,
   0.02507656,
   0.02507408,
   0.02507202,
   0.02507037,
   0.02506915,
   0.02506835,
   0.02506797,
   0.02506801,
   0.02506847,
   0.02506935,
   0.02507066,
   0.02507238,
   0.02507452,
   0.02507709,
   0.02508007,
   0.02508348,
   0.02508731,
   0.02509156,
   0.02509622,
   0.02510131,
   0.02510682,
   0.02511275,
   0.0251191,
   0.02512587,
   0.02513306,
   0.02514067,
   0.0251487,
   0.02515715,
   0.02516602,
   0.0251753,
   0.02518501,
   0.02519513,
   0.02520567,
   0.02521663,
   0.025228,
   0.02523979,
   0.025252,
   0.02526462,
   0.02527766,
   0.02529112,
   0.02530499,
   0.02531927,
   0.02533397,
   0.02534908,
   0.0253646,
   0.02538054,
   0.02539689,
   0.02541365,
   0.02543082,
   0.02544839,
   0.02546638,
   0.02548478,
   0.02550359,
   0.0255228,
   0.02554242,
   0.02556245,
   0.02558288,
   0.02560372,
   0.02562496,
   0.02564661,
   0.02566866,
   0.02569111,
   0.02571396,
   0.02573722,
   0.02576087,
   0.02578492,
   0.02580937,
   0.02583422,
   0.02585946,
   0.0258851,
   0.02591113,
   0.02593756,
   0.02596438,
   0.0259916,
   0.0260192,
   0.0260472,
   0.02607558,
   0.02610436,
   0.02613352,
   0.02616307,
   0.026193,
   0.02622332,
   0.02625402,
   0.02628511,
   0.02631658,
   0.02634842,
   0.02638065,
   0.02641326,
   0.02644624,
   0.02647961,
   0.02651334,
   0.02654746,
   0.02658194,
   0.0266168,
   0.02665203,
   0.02668763,
   0.0267236,
   0.02675994,
   0.02679665,
   0.02683372,
   0.02687116,
   0.02690896,
   0.02694712,
   0.02698565,
   0.02702453,
   0.02706378,
   0.02710338,
   0.02714334,
   0.02718366,
   0.02722433,
   0.02726536,
   0.02730674,
   0.02734846,
   0.02739054,
   0.02743297,
   0.02747575,
   0.02751887,
   0.02756234,
   0.02760616,
   0.02765031,
   0.02769481,
   0.02773965,
   0.02778483,
   0.02783035,
   0.0278762,
   0.02792239,
   0.02796892,
   0.02801578,
   0.02806297,
   0.0281105,
   0.02815835,
   0.02820653,
   0.02825504,
   0.02830388,
   0.02835304,
   0.02840253,
   0.02845234,
   0.02850247,
   0.02855292,
   0.02860369,
   0.02865478,
   0.02870618,
   0.02875791,
   0.02880994,
   0.02886229,
   0.02891495,
   0.02896793,
   0.02902121,
   0.0290748,
   0.0291287,
   0.0291829,
   0.02923741,
   0.02929223,
   0.02934734,
   0.02940276,
   0.02940516,
   0.02945848,
   0.02951449,
   0.02957081,
   0.02962742,
   0.02968433,
   0.02970152,
   0.02974153,
   0.02979903,
   0.02985681,
   0.02991489,
   0.02992754,
   0.02997326,
   0.03000601,
   0.03003192,
   0.03009086,
   0.03015009,
   0.03020961,
   0.03023798,
   0.03026941,
   0.03032949,
   0.03038986,
   0.03045051,
   0.03051143,
   0.03055627,
   0.03057264,
   0.03063412,
   0.03069588,
   0.03075791,
   0.03082022,
   0.0308828,
   0.03094565,
   0.03100877,
   0.03107216,
   0.03113583,
   0.03119975,
   0.03126395,
   0.03132841,
   0.03139314,
   0.03145812,
   0.03152337,
   0.03158889,
   0.03165466,
   0.03172069,
   0.03178698,
   0.03185352,
   0.03192033,
   0.03198738,
   0.03205469,
   0.03212226,
   0.03219007,
   0.03225814,
   0.03232646,
   0.03239502,
   0.03246383,
   0.03253289,
   0.0326022,
   0.03267175,
   0.03274155,
   0.03281158,
   0.03288186,
   0.03295238,
   0.03302315,
   0.03309415,
   0.03316538,
   0.03323686,
   0.03330857,
   0.03338052,
   0.0334527,
   0.03352512,
   0.03359777,
   0.03367065,
   0.03374376,
   0.0338171,
   0.03389067,
   0.03396447,
   0.0340385,
   0.03411275,
   0.03418723,
   0.03426193,
   0.03433686,
   0.034412,
   0.03448738,
   0.03456297,
   0.03463878,
   0.03471482,
   0.03479107,
   0.03486754,
   0.03494422,
   0.03502113,
   0.03509825,
   0.03517558,
   0.03525313,
   0.03533089,
   0.03540886,
   0.03548704,
   0.03556544,
   0.03564404,
   0.03572286,
   0.03580188,
   0.03588111,
   0.03596055,
   0.03604019,
   0.03612004,
   0.03620009,
   0.03628035,
   0.03636081,
   0.03644148,
   0.03652234,
   0.03660341,
   0.03668467,
   0.03676614,
   0.0368478,
   0.03692966,
   0.03701173,
   0.03709398,
   0.03717644,
   0.03725908,
   0.03734193,
   0.03742497,
   0.0375082,
   0.03759162,
   0.03767524,
   0.03775904,
   0.03784304,
   0.03792723,
   0.03801161,
   0.03809617,
   0.03818093,
   0.03826587,
   0.038351,
   0.03843632,
   0.03852182,
   0.03860751,
   0.03869338,
   0.03877943,
   0.03886567,
   0.03895209,
   0.0390387,
   0.03912548,
   0.03921245,
   0.0392996,
   0.03938692,
   0.03947443,
   0.03956211,
   0.03964998,
   0.03973802,
   0.03982623,
   0.03991463,
   0.0400032,
   0.04009194,
   0.04018086,
   0.04026996,
   0.04035923,
   0.04044867,
   0.04053828,
   0.04062807,
   0.04071803,
   0.04080816,
   0.04089846,
   0.04098893,
   0.04107957,
   0.04117038,
   0.04126136,
   0.04135251,
   0.04144383,
   0.04153531,
   0.04162696,
   0.04171877,
   0.04181075,
   0.0419029,
   0.04199521,
   0.04208769,
   0.04218033,
   0.04227313,
   0.0423661,
   0.04245923,
   0.04255252,
   0.04264598,
   0.04273959,
   0.04283337,
   0.04292731,
   0.04302141,
   0.04311566,
   0.04321008,
   0.04330465,
   0.04339939,
   0.04349428,
   0.04358933,
   0.04368454,
   0.0437799,
   0.04387542,
   0.0439711,
   0.04406693,
   0.04416291,
   0.04425906,
   0.04435535,
   0.0444518,
   0.04454841,
   0.04464516,
   0.04474207,
   0.04483914,
   0.04493635,
   0.04503372,
   0.04513124,
   0.04522891,
   0.04532673,
   0.0454247,
   0.04552282,
   0.0456211,
   0.04571952,
   0.04581809,
   0.04591681,
   0.04601567,
   0.04611469,
   0.04621385,
   0.04631316,
   0.04641262,
   0.04651222,
   0.04661198,
   0.04671187,
   0.04681192,
   0.0469121,
   0.04701244,
   0.04711292,
   0.04721354,
   0.04731431,
   0.04741522,
   0.04751628,
   0.04761747,
   0.04771882,
   0.0478203,
   0.04792193,
   0.0480237,
   0.04812561,
   0.04822766,
   0.04832986,
   0.04843219,
   0.04853467,
   0.04863729,
   0.04874005,
   0.04884294,
   0.04894598,
   0.04904916,
   0.04915248,
   0.04925593,
   0.04935953,
   0.04946326,
   0.04956713,
   0.04967114,
   0.04977528,
   0.04987957,
   0.04998399,
   0.05008855,
   0.05019324,
   0.05029807,
   0.05040304,
   0.05050814,
   0.05061338,
   0.05071876,
   0.05082427,
   0.05092991,
   0.05103569,
   0.05114161,
   0.05124766,
   0.05135384,
   0.05146016,
   0.05156661,
   0.05167319,
   0.05177991,
   0.05188676,
   0.05199375,
   0.05210086,
   0.05220811,
   0.05231549,
   0.05242301,
   0.05253065,
   0.05263843,
   0.05274634,
   0.05285438,
   0.05296255,
   0.05307085,
   0.05317928,
   0.05328784,
   0.05339653,
   0.05350536,
   0.05361431,
   0.05372339,
   0.0538326,
   0.05394194,
   0.05405141,
   0.05416101,
   0.05427074,
   0.0543806,
   0.05449058,
   0.05460069,
   0.05471093,
   0.0548213,
   0.0549318,
   0.05504242,
   0.05515318,
   0.05526405,
   0.05537506,
   0.05548619,
   0.05559745,
   0.05570884,
   0.05582035,
   0.05593199,
   0.05604375,
   0.05615564,
   0.05626766,
   0.0563798,
   0.05649207,
   0.05660446,
   0.05671698,
   0.05682962,
   0.05694239,
   0.05705528,
   0.0571683,
   0.05728144,
   0.0573947,
   0.05750809,
   0.0576216,
   0.05773524,
   0.057849,
   0.05796288,
   0.05807689,
   0.05819102,
   0.05830528,
   0.05841965,
   0.05853415,
   0.05864878,
   0.05876352,
   0.05887839,
   0.05899338,
   0.05910849,
   0.05922372,
   0.05933908,
   0.05945456,
   0.05957016,
   0.05968588,
   0.05980172,
   0.05991768,
   0.06003377,
   0.06014997,
   0.0602663,
   0.06038275,
   0.06049931,
   0.060616,
   0.06073281,
   0.06084974,
   0.06096679,
   0.06108396,
   0.06120125,
   0.06131866,
   0.06143619,
   0.06155384,
   0.06167161,
   0.0617895,
   0.0619075,
   0.06202563,
   0.06214388,
   0.06226224,
   0.06238073,
   0.06249933,
   0.06261805,
   0.06273689,
   0.06285585,
   0.06297493,
   0.06309412,
   0.06321343,
   0.06333287,
   0.06345242,
   0.06357208,
   0.06369187,
   0.06381177,
   0.06393179,
   0.06405193,
   0.06417219,
   0.06429256,
   0.06441305,
   0.06453366,
   0.06465438,
   0.06477522,
   0.06489618,
   0.06501726,
   0.06513845,
   0.06525976,
   0.06538118,
   0.06550273,
   0.06562438,
   0.06574616,
   0.06586805,
   0.06599006,
   0.06611218,
   0.06623442,
   0.06635677,
   0.06647924,
   0.06660183,
   0.06672453,
   0.06684735,
   0.06697028,
   0.06709333,
   0.06721649,
   0.06733977,
   0.06746316,
   0.06758667,
   0.0677103,
   0.06783404,
   0.06795789,
   0.06808186,
   0.06820594,
   0.06833014,
   0.06845445,
   0.06857888,
   0.06870342,
   0.06882808,
   0.06895285,
   0.06907773,
   0.06920273,
   0.06932784,
   0.06945307,
   0.06957841,
   0.06970387,
   0.06982943,
   0.06995512,
   0.07008091,
   0.07020682,
   0.07033284,
   0.07045898,
   0.07058523,
   0.07071159,
   0.07083807,
   0.07096466,
   0.07109136,
   0.07121818,
   0.07134511,
   0.07147215,
   0.07159931,
   0.07172657,
   0.07185395,
   0.07198145,
   0.07210905,
   0.07223677,
   0.0723646,
   0.07249255,
   0.0726206,
   0.07274877,
   0.07287705,
   0.07300545,
   0.07313395,
   0.07326257,
   0.0733913,
   0.07352014,
   0.0736491,
   0.07377816,
   0.07390734,
   0.07403663,
   0.07416603,
   0.07429555,
   0.07442517,
   0.07455491,
   0.07468476,
   0.07481472,
   0.07494479,
   0.07507497,
   0.07520527,
   0.07533567,
   0.07546619,
   0.07559682,
   0.07572756,
   0.07585841,
   0.07598937,
   0.07612045,
   0.07625163,
   0.07638292,
   0.07651433,
   0.07664585,
   0.07677747,
   0.07690921,
   0.07704106,
   0.07717302,
   0.07730509,
   0.07743727,
   0.07756957,
   0.07770197,
   0.07783448,
   0.0779671,
   0.07809984,
   0.07823268,
   0.07836564,
   0.0784987,
   0.07863187,
   0.07876516,
   0.07889855,
   0.07903206,
   0.07916568,
   0.0792994,
   0.07943324,
   0.07956718,
   0.07970124,
   0.0798354,
   0.07996968,
   0.08010406,
   0.08023856,
   0.08037316,
   0.08050787,
   0.0806427,
   0.08077763,
   0.08091267,
   0.08104782,
   0.08118309,
   0.08131846,
   0.08145394,
   0.08158953,
   0.08172523,
   0.08186104,
   0.08199695,
   0.08213298,
   0.08226912,
   0.08240536,
   0.08254172,
   0.08267818,
   0.08281475,
   0.08295143,
   0.08308822,
   0.08322512,
   0.08336213,
   0.08349925,
   0.08363648,
   0.08377381,
   0.08391126,
   0.08404881,
   0.08418647,
   0.08432424,
   0.08446212,
   0.08460011,
   0.0847382,
   0.08487641,
   0.08501472,
   0.08515314,
   0.08529167,
   0.08543031,
   0.08556906,
   0.08570791,
   0.08584688,
   0.08598595,
   0.08612513,
   0.08626442,
   0.08640382,
   0.08654332,
   0.08668293,
   0.08682266,
   0.08696249,
   0.08710242,
   0.08724247,
   0.08738262,
   0.08752288,
   0.08766325,
   0.08780373,
   0.08794432,
   0.08808501,
   0.08822581,
   0.08836672,
   0.08850774,
   0.08864886,
   0.0887901,
   0.08893144,
   0.08907289,
   0.08921444,
   0.0893561,
   0.08949788,
   0.08963975,
   0.08978174,
   0.08992383,
   0.09006604,
   0.09020834,
   0.09035076,
   0.09049328,
   0.09063592,
   0.09077865,
   0.0909215,
   0.09106445,
   0.09120751,
   0.09135068,
   0.09149396,
   0.09163734,
   0.09178083,
   0.09192443,
   0.09206813,
   0.09221194,
   0.09235586,
   0.09249989,
   0.09264402,
   0.09278826,
   0.09293261,
   0.09307706,
   0.09322162,
   0.09336629,
   0.09351106,
   0.09365595,
   0.09380093,
   0.09394603,
   0.09409123,
   0.09423654,
   0.09438196,
   0.09452748,
   0.09467311,
   0.09481885,
   0.09496469,
   0.09511064,
   0.0952567,
   0.09540286,
   0.09554913,
   0.0956955,
   0.09584199,
   0.09598858,
   0.09613527,
   0.09628208,
   0.09642899,
   0.096576,
   0.09672312,
   0.09687035,
   0.09701769,
   0.09716513,
   0.09731268,
   0.09746033,
   0.09760809,
   0.09775596,
   0.09790393,
   0.09805201,
   0.0982002,
   0.09834849,
   0.09849689,
   0.09864539,
   0.098794,
   0.09894272,
   0.09909155,
   0.09924047,
   0.09938951,
   0.09953865,
   0.0996879,
   0.09983725,
   0.09998671,
   0.1001363,
   0.100286,
   0.1004357,
   0.1005856,
   0.1007356,
   0.1008857,
   0.1010359,
   0.1011862,
   0.1013366,
   0.1014871,
   0.1016378,
   0.1017885,
   0.1019393,
   0.1020903,
   0.1022413,
   0.1023925,
   0.1025437,
   0.1026951,
   0.1028466,
   0.1029982,
   0.1031498,
   0.1033016,
   0.1034535,
   0.1036055,
   0.1037576,
   0.1039098,
   0.1040621,
   0.1042146,
   0.1043671,
   0.1045197,
   0.1046725,
   0.1048253,
   0.1049783,
   0.1051313,
   0.1052845,
   0.1054377,
   0.1055911,
   0.1057446,
   0.1058982,
   0.1060519,
   0.1062057,
   0.1063596,
   0.1065136,
   0.1066677,
   0.1068219,
   0.1069762,
   0.1071306,
   0.1072852,
   0.1074398,
   0.1075945,
   0.1077494,
   0.1079043,
   0.1080594,
   0.1082145,
   0.1083698,
   0.1085252,
   0.1086806,
   0.1088362,
   0.1089919,
   0.1091477,
   0.1093036,
   0.1094596,
   0.1096157,
   0.1097719,
   0.1099282,
   0.1100847,
   0.1102412,
   0.1103978,
   0.1105545,
   0.1107114,
   0.1108683,
   0.1110254,
   0.1111825,
   0.1113398};
   TGraphErrors *gre = new TGraphErrors(1006,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(7);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","",1006,1550,12950);
   Graph_Graph1006->SetMinimum(6.287122);
   Graph_Graph1006->SetMaximum(59.61235);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);
   Graph_Graph1006->SetLineWidth(2);
   Graph_Graph1006->SetMarkerStyle(20);
   Graph_Graph1006->GetXaxis()->SetTitle("#it{m_{#mu^{+}#mu^{#minus}}} [MeV/#it{c}^{2}]");
   Graph_Graph1006->GetXaxis()->SetRange(1,1006);
   Graph_Graph1006->GetXaxis()->SetNdivisions(505);
   Graph_Graph1006->GetXaxis()->SetLabelFont(132);
   Graph_Graph1006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1006->GetXaxis()->SetTitleFont(132);
   Graph_Graph1006->GetYaxis()->SetTitle("Resolution [MeV/#it{c}^{2}]");
   Graph_Graph1006->GetYaxis()->SetLabelFont(132);
   Graph_Graph1006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1006->GetYaxis()->SetTitleFont(132);
   Graph_Graph1006->GetZaxis()->SetLabelFont(132);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1006);
   
   gre->Draw("ap");
   
   Double_t Graph0_fx1007[5] = {
   3096.736,
   3685.853,
   9458.243,
   10020.68,
   10352.56};
   Double_t Graph0_fy1007[5] = {
   12.86457,
   15.14078,
   41.42978,
   44.82588,
   47.52232};
   Double_t Graph0_fex1007[5] = {
   0.003602815,
   0.02782911,
   0.07488386,
   0.186151,
   0.3373995};
   Double_t Graph0_fey1007[5] = {
   0.02678138,
   0.1352439,
   0.07442836,
   0.5253803,
   1.151025};
   gre = new TGraphErrors(5,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01007 = new TH1F("Graph_Graph01007","Graph",100,2371.115,11078.52);
   Graph_Graph01007->SetMinimum(9.254233);
   Graph_Graph01007->SetMaximum(52.2569);
   Graph_Graph01007->SetDirectory(0);
   Graph_Graph01007->SetStats(0);
   Graph_Graph01007->SetLineWidth(2);
   Graph_Graph01007->SetMarkerStyle(20);
   Graph_Graph01007->GetXaxis()->SetNdivisions(505);
   Graph_Graph01007->GetXaxis()->SetLabelFont(132);
   Graph_Graph01007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01007->GetXaxis()->SetTitleFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01007->GetYaxis()->SetTitleFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01007);
   
   
   TF1 *widthtrend1008 = new TF1("widthtrend","[0] + [1] * x^[2]",2371.115,11078.52, TF1::EAddToList::kNo);
   widthtrend1008->SetBit(TF1::kNotDraw);
   widthtrend1008->SetFillColor(1);
   widthtrend1008->SetFillStyle(0);
   widthtrend1008->SetMarkerStyle(20);
   widthtrend1008->SetLineColor(2);
   widthtrend1008->SetLineWidth(2);
   widthtrend1008->SetChisquare(2.533762);
   widthtrend1008->SetNDF(2);
   widthtrend1008->GetXaxis()->SetNdivisions(505);
   widthtrend1008->GetXaxis()->SetLabelFont(132);
   widthtrend1008->GetXaxis()->SetLabelOffset(0.01);
   widthtrend1008->GetXaxis()->SetLabelSize(0.06);
   widthtrend1008->GetXaxis()->SetTitleSize(0.072);
   widthtrend1008->GetXaxis()->SetTitleOffset(0.95);
   widthtrend1008->GetXaxis()->SetTitleFont(132);
   widthtrend1008->GetYaxis()->SetLabelFont(132);
   widthtrend1008->GetYaxis()->SetLabelOffset(0.01);
   widthtrend1008->GetYaxis()->SetLabelSize(0.06);
   widthtrend1008->GetYaxis()->SetTitleSize(0.072);
   widthtrend1008->GetYaxis()->SetTitleOffset(0.95);
   widthtrend1008->GetYaxis()->SetTitleFont(132);
   widthtrend1008->SetParameter(0,4.249792);
   widthtrend1008->SetParError(0,0.04968057);
   widthtrend1008->SetParLimits(0,-10,10);
   widthtrend1008->SetParameter(1,0.0002305002);
   widthtrend1008->SetParError(1,5.347874e-06);
   widthtrend1008->SetParLimits(1,1e-06,0.01);
   widthtrend1008->SetParameter(2,1.309884);
   widthtrend1008->SetParError(2,0.002446339);
   widthtrend1008->SetParLimits(2,1,2);
   widthtrend1008->SetParent(gre);
   gre->GetListOfFunctions()->Add(widthtrend1008);
   gre->Draw("p");
   
   Double_t Graph0_fx1009[5] = {
   3096.736,
   3685.853,
   9458.243,
   10020.68,
   10352.56};
   Double_t Graph0_fy1009[5] = {
   12.86457,
   15.14078,
   41.42978,
   44.82588,
   47.52232};
   Double_t Graph0_fex1009[5] = {
   0.003602815,
   0.02782911,
   0.07488386,
   0.186151,
   0.3373995};
   Double_t Graph0_fey1009[5] = {
   0.02678138,
   0.1352439,
   0.07442836,
   0.5253803,
   1.151025};
   gre = new TGraphErrors(5,Graph0_fx1009,Graph0_fy1009,Graph0_fex1009,Graph0_fey1009);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(9);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010071009 = new TH1F("Graph_Graph_Graph010071009","Graph",100,2371.115,11078.52);
   Graph_Graph_Graph010071009->SetMinimum(9.254233);
   Graph_Graph_Graph010071009->SetMaximum(52.2569);
   Graph_Graph_Graph010071009->SetDirectory(0);
   Graph_Graph_Graph010071009->SetStats(0);
   Graph_Graph_Graph010071009->SetLineWidth(2);
   Graph_Graph_Graph010071009->SetMarkerStyle(20);
   Graph_Graph_Graph010071009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010071009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010071009);
   
   
   TF1 *widthtrend1010 = new TF1("widthtrend","[0] + [1] * x^[2]",2371.115,11078.52, TF1::EAddToList::kNo);
   widthtrend1010->SetBit(TF1::kNotDraw);
   widthtrend1010->SetFillColor(1);
   widthtrend1010->SetFillStyle(0);
   widthtrend1010->SetMarkerStyle(20);
   widthtrend1010->SetLineColor(2);
   widthtrend1010->SetLineWidth(2);
   widthtrend1010->SetChisquare(2.533762);
   widthtrend1010->SetNDF(2);
   widthtrend1010->GetXaxis()->SetNdivisions(505);
   widthtrend1010->GetXaxis()->SetLabelFont(132);
   widthtrend1010->GetXaxis()->SetLabelOffset(0.01);
   widthtrend1010->GetXaxis()->SetLabelSize(0.06);
   widthtrend1010->GetXaxis()->SetTitleSize(0.072);
   widthtrend1010->GetXaxis()->SetTitleOffset(0.95);
   widthtrend1010->GetXaxis()->SetTitleFont(132);
   widthtrend1010->GetYaxis()->SetLabelFont(132);
   widthtrend1010->GetYaxis()->SetLabelOffset(0.01);
   widthtrend1010->GetYaxis()->SetLabelSize(0.06);
   widthtrend1010->GetYaxis()->SetTitleSize(0.072);
   widthtrend1010->GetYaxis()->SetTitleOffset(0.95);
   widthtrend1010->GetYaxis()->SetTitleFont(132);
   widthtrend1010->SetParameter(0,4.249792);
   widthtrend1010->SetParError(0,0.04968057);
   widthtrend1010->SetParLimits(0,-10,10);
   widthtrend1010->SetParameter(1,0.0002305002);
   widthtrend1010->SetParError(1,5.347874e-06);
   widthtrend1010->SetParLimits(1,1e-06,0.01);
   widthtrend1010->SetParameter(2,1.309884);
   widthtrend1010->SetParError(2,0.002446339);
   widthtrend1010->SetParLimits(2,1,2);
   widthtrend1010->SetParent(gre);
   gre->GetListOfFunctions()->Add(widthtrend1010);
   gre->Draw("p");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.78,"6 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(5279.64,6.287122,5279.64,32.94974);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5366.88,6.287122,5366.88,32.94974);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();

   TLegend *leg = new TLegend(0.48,0.2,0.85,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   // leg->SetLineColor(1);
   // leg->SetLineStyle(1);
   // leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","Quarkonia resonances","ep");
   entry->SetLineColor(9);
   // entry->SetLineWidth(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("widthtrend","Interpolation fit","lf");
   entry->SetLineColor(2);
   // entry->SetFillColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetTextFont(132);
   leg->Draw();


   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig5_right.pdf");
   c1->SaveAs("Fig5_right.eps");
   c1->SaveAs("Fig5_right.png");

}


==> figs/Fig6_left.C <==
void Fig6_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun  4 15:55:13 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,0.3974684,1.061728,1.663291);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1005[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1005[6] = {
   1.106971,
   1.044839,
   1.024355,
   0.9722126,
   0.9293108,
   0.9131453};
   Double_t Graph0_fex1005[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1005[6] = {
   0.02142923,
   0.009966398,
   0.01751125,
   0.02000365,
   0.01999505,
   0.01540027};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1005,Graph0_fy1005,Graph0_fex1005,Graph0_fey1005);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1436;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","",100,0,1);
   Graph_Graph1005->SetMinimum(0.6);
   Graph_Graph1005->SetMaximum(1.6);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetLineWidth(2);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->GetXaxis()->SetTitle("BDT");
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(132);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1005->GetXaxis()->SetTitleFont(132);
   Graph_Graph1005->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1005->GetYaxis()->SetNdivisions(505);
   Graph_Graph1005->GetYaxis()->SetLabelFont(132);
   Graph_Graph1005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1005->GetYaxis()->SetTitleFont(132);
   Graph_Graph1005->GetZaxis()->SetNdivisions(505);
   Graph_Graph1005->GetZaxis()->SetLabelFont(132);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1005);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1006[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1006[6] = {
   1.106971,
   1.044839,
   1.024355,
   0.9722126,
   0.9293108,
   0.9131453};
   Double_t Graph0_fex1006[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1006[6] = {
   0.02142923,
   0.009966398,
   0.01751125,
   0.02000365,
   0.01999505,
   0.01540027};
   gre = new TGraphErrors(6,Graph0_fx1006,Graph0_fy1006,Graph0_fex1006,Graph0_fey1006);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1436;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10051006 = new TH1F("Graph_Graph_Graph10051006","",100,0,1);
   Graph_Graph_Graph10051006->SetMinimum(0.6);
   Graph_Graph_Graph10051006->SetMaximum(1.6);
   Graph_Graph_Graph10051006->SetDirectory(0);
   Graph_Graph_Graph10051006->SetStats(0);
   Graph_Graph_Graph10051006->SetLineWidth(2);
   Graph_Graph_Graph10051006->SetMarkerStyle(20);
   Graph_Graph_Graph10051006->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10051006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10051006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10051006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10051006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10051006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10051006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10051006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10051006->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10051006->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10051006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10051006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10051006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10051006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10051006->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10051006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10051006->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10051006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10051006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10051006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10051006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10051006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10051006);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1007[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1007[6] = {
   1.12119,
   1.040173,
   1.027495,
   0.976543,
   0.9451245,
   0.8958677};
   Double_t Graph1_fex1007[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1007[6] = {
   0.02266718,
   0.01329599,
   0.01985903,
   0.02392334,
   0.02074295,
   0.01645849};
   gre = new TGraphErrors(6,Graph1_fx1007,Graph1_fy1007,Graph1_fex1007,Graph1_fey1007);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1437;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","",100,0,1);
   Graph_Graph1007->SetMinimum(0.6);
   Graph_Graph1007->SetMaximum(1.6);
   Graph_Graph1007->SetDirectory(0);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetLineWidth(2);
   Graph_Graph1007->SetMarkerStyle(20);
   Graph_Graph1007->GetXaxis()->SetTitle("BDT");
   Graph_Graph1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph1007->GetXaxis()->SetLabelFont(132);
   Graph_Graph1007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1007->GetXaxis()->SetTitleFont(132);
   Graph_Graph1007->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1007->GetYaxis()->SetNdivisions(505);
   Graph_Graph1007->GetYaxis()->SetLabelFont(132);
   Graph_Graph1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1007->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1007->GetYaxis()->SetTitleFont(132);
   Graph_Graph1007->GetZaxis()->SetNdivisions(505);
   Graph_Graph1007->GetZaxis()->SetLabelFont(132);
   Graph_Graph1007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1007);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1008[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1008[6] = {
   1.12119,
   1.040173,
   1.027495,
   0.976543,
   0.9451245,
   0.8958677};
   Double_t Graph1_fex1008[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1008[6] = {
   0.02266718,
   0.01329599,
   0.01985903,
   0.02392334,
   0.02074295,
   0.01645849};
   gre = new TGraphErrors(6,Graph1_fx1008,Graph1_fy1008,Graph1_fex1008,Graph1_fey1008);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1437;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10071008 = new TH1F("Graph_Graph_Graph10071008","",100,0,1);
   Graph_Graph_Graph10071008->SetMinimum(0.6);
   Graph_Graph_Graph10071008->SetMaximum(1.6);
   Graph_Graph_Graph10071008->SetDirectory(0);
   Graph_Graph_Graph10071008->SetStats(0);
   Graph_Graph_Graph10071008->SetLineWidth(2);
   Graph_Graph_Graph10071008->SetMarkerStyle(20);
   Graph_Graph_Graph10071008->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10071008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10071008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10071008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10071008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10071008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10071008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10071008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10071008->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10071008->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10071008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10071008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10071008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10071008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10071008->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10071008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10071008->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10071008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10071008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10071008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10071008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10071008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10071008);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.3,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb simulation","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("NULL","Run 1","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->SaveAs("Fig6_left.pdf");
   c1->SaveAs("Fig6_left.eps");
   c1->SaveAs("Fig6_left.png");
   
}


==> figs/Fig6_right.C <==
void Fig6_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun  4 15:55:13 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,0.3974684,1.061728,1.663291);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1021[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1021[6] = {
   1.171731,
   1.084578,
   1.018738,
   0.9451822,
   0.8849721,
   0.8649709};
   Double_t Graph0_fex1021[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1021[6] = {
   0.008000903,
   0.01079024,
   0.01425182,
   0.01689137,
   0.01743461,
   0.01501144};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1021,Graph0_fy1021,Graph0_fex1021,Graph0_fey1021);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1444;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1021 = new TH1F("Graph_Graph1021","",100,0,1);
   Graph_Graph1021->SetMinimum(0.6);
   Graph_Graph1021->SetMaximum(1.6);
   Graph_Graph1021->SetDirectory(0);
   Graph_Graph1021->SetStats(0);
   Graph_Graph1021->SetLineWidth(2);
   Graph_Graph1021->SetMarkerStyle(20);
   Graph_Graph1021->GetXaxis()->SetTitle("BDT");
   Graph_Graph1021->GetXaxis()->SetNdivisions(505);
   Graph_Graph1021->GetXaxis()->SetLabelFont(132);
   Graph_Graph1021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1021->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1021->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1021->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1021->GetXaxis()->SetTitleFont(132);
   Graph_Graph1021->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1021->GetYaxis()->SetNdivisions(505);
   Graph_Graph1021->GetYaxis()->SetLabelFont(132);
   Graph_Graph1021->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1021->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1021->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1021->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1021->GetYaxis()->SetTitleFont(132);
   Graph_Graph1021->GetZaxis()->SetNdivisions(505);
   Graph_Graph1021->GetZaxis()->SetLabelFont(132);
   Graph_Graph1021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1021->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1021->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1021);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1022[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1022[6] = {
   1.171731,
   1.084578,
   1.018738,
   0.9451822,
   0.8849721,
   0.8649709};
   Double_t Graph0_fex1022[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1022[6] = {
   0.008000903,
   0.01079024,
   0.01425182,
   0.01689137,
   0.01743461,
   0.01501144};
   gre = new TGraphErrors(6,Graph0_fx1022,Graph0_fy1022,Graph0_fex1022,Graph0_fey1022);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1444;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10211022 = new TH1F("Graph_Graph_Graph10211022","",100,0,1);
   Graph_Graph_Graph10211022->SetMinimum(0.6);
   Graph_Graph_Graph10211022->SetMaximum(1.6);
   Graph_Graph_Graph10211022->SetDirectory(0);
   Graph_Graph_Graph10211022->SetStats(0);
   Graph_Graph_Graph10211022->SetLineWidth(2);
   Graph_Graph_Graph10211022->SetMarkerStyle(20);
   Graph_Graph_Graph10211022->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10211022->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10211022->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10211022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10211022->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10211022->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10211022->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10211022->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10211022->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10211022->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10211022->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10211022->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10211022->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10211022->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10211022->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10211022->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10211022->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10211022->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10211022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10211022->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10211022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10211022->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10211022);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1023[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1023[6] = {
   1.185679,
   1.086712,
   1.021786,
   0.963685,
   0.8911069,
   0.8430522};
   Double_t Graph1_fex1023[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1023[6] = {
   0.01060453,
   0.01145811,
   0.01629996,
   0.01948769,
   0.01903725,
   0.0160468};
   gre = new TGraphErrors(6,Graph1_fx1023,Graph1_fy1023,Graph1_fex1023,Graph1_fey1023);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1445;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1023 = new TH1F("Graph_Graph1023","",100,0,1);
   Graph_Graph1023->SetMinimum(0.6);
   Graph_Graph1023->SetMaximum(1.6);
   Graph_Graph1023->SetDirectory(0);
   Graph_Graph1023->SetStats(0);
   Graph_Graph1023->SetLineWidth(2);
   Graph_Graph1023->SetMarkerStyle(20);
   Graph_Graph1023->GetXaxis()->SetTitle("BDT");
   Graph_Graph1023->GetXaxis()->SetNdivisions(505);
   Graph_Graph1023->GetXaxis()->SetLabelFont(132);
   Graph_Graph1023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1023->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1023->GetXaxis()->SetTitleFont(132);
   Graph_Graph1023->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1023->GetYaxis()->SetNdivisions(505);
   Graph_Graph1023->GetYaxis()->SetLabelFont(132);
   Graph_Graph1023->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1023->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1023->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1023->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1023->GetYaxis()->SetTitleFont(132);
   Graph_Graph1023->GetZaxis()->SetNdivisions(505);
   Graph_Graph1023->GetZaxis()->SetLabelFont(132);
   Graph_Graph1023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1023->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1023);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1024[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1024[6] = {
   1.185679,
   1.086712,
   1.021786,
   0.963685,
   0.8911069,
   0.8430522};
   Double_t Graph1_fex1024[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1024[6] = {
   0.01060453,
   0.01145811,
   0.01629996,
   0.01948769,
   0.01903725,
   0.0160468};
   gre = new TGraphErrors(6,Graph1_fx1024,Graph1_fy1024,Graph1_fex1024,Graph1_fey1024);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1445;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10231024 = new TH1F("Graph_Graph_Graph10231024","",100,0,1);
   Graph_Graph_Graph10231024->SetMinimum(0.6);
   Graph_Graph_Graph10231024->SetMaximum(1.6);
   Graph_Graph_Graph10231024->SetDirectory(0);
   Graph_Graph_Graph10231024->SetStats(0);
   Graph_Graph_Graph10231024->SetLineWidth(2);
   Graph_Graph_Graph10231024->SetMarkerStyle(20);
   Graph_Graph_Graph10231024->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10231024->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10231024->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10231024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10231024->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10231024->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10231024->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10231024->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10231024->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10231024->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10231024->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10231024->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10231024->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10231024->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10231024->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10231024->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10231024->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10231024->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10231024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10231024->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10231024->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10231024->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10231024);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.3,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb simulation","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("NULL","Run 2","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig6_right.pdf");
   c1->SaveAs("Fig6_right.png");
   c1->SaveAs("Fig6_right.eps");

}


==> figs/Fig7_bottom_left.C <==
void Fig7_bottom_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun  4 15:55:13 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,0.3974684,1.061728,1.663291);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1009[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1009[6] = {
   1.12119,
   1.040173,
   1.027495,
   0.976543,
   0.9451245,
   0.8958677};
   Double_t Graph0_fex1009[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1009[6] = {
   0.02266718,
   0.01329599,
   0.01985903,
   0.02392334,
   0.02074295,
   0.01645849};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1009,Graph0_fy1009,Graph0_fex1009,Graph0_fey1009);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1438;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1009 = new TH1F("Graph_Graph1009","",100,0,1);
   Graph_Graph1009->SetMinimum(0.6);
   Graph_Graph1009->SetMaximum(1.6);
   Graph_Graph1009->SetDirectory(0);
   Graph_Graph1009->SetStats(0);
   Graph_Graph1009->SetLineWidth(2);
   Graph_Graph1009->SetMarkerStyle(20);
   Graph_Graph1009->GetXaxis()->SetTitle("BDT");
   Graph_Graph1009->GetXaxis()->SetNdivisions(505);
   Graph_Graph1009->GetXaxis()->SetLabelFont(132);
   Graph_Graph1009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1009->GetXaxis()->SetTitleFont(132);
   Graph_Graph1009->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1009->GetYaxis()->SetNdivisions(505);
   Graph_Graph1009->GetYaxis()->SetLabelFont(132);
   Graph_Graph1009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1009->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1009->GetYaxis()->SetTitleFont(132);
   Graph_Graph1009->GetZaxis()->SetNdivisions(505);
   Graph_Graph1009->GetZaxis()->SetLabelFont(132);
   Graph_Graph1009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1009);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1010[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1010[6] = {
   1.12119,
   1.040173,
   1.027495,
   0.976543,
   0.9451245,
   0.8958677};
   Double_t Graph0_fex1010[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1010[6] = {
   0.02266718,
   0.01329599,
   0.01985903,
   0.02392334,
   0.02074295,
   0.01645849};
   gre = new TGraphErrors(6,Graph0_fx1010,Graph0_fy1010,Graph0_fex1010,Graph0_fey1010);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1438;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10091010 = new TH1F("Graph_Graph_Graph10091010","",100,0,1);
   Graph_Graph_Graph10091010->SetMinimum(0.6);
   Graph_Graph_Graph10091010->SetMaximum(1.6);
   Graph_Graph_Graph10091010->SetDirectory(0);
   Graph_Graph_Graph10091010->SetStats(0);
   Graph_Graph_Graph10091010->SetLineWidth(2);
   Graph_Graph_Graph10091010->SetMarkerStyle(20);
   Graph_Graph_Graph10091010->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10091010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10091010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10091010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10091010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10091010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10091010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10091010->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10091010->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10091010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10091010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10091010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10091010->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10091010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10091010->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10091010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10091010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10091010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10091010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10091010);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1011[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1011[6] = {
   1.060527,
   1.076918,
   1.017672,
   1.072107,
   0.9315854,
   0.9039806};
   Double_t Graph1_fex1011[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1011[6] = {
   0.1134167,
   0.05522892,
   0.06696041,
   0.07246566,
   0.0642266,
   0.03542492};
   gre = new TGraphErrors(6,Graph1_fx1011,Graph1_fy1011,Graph1_fex1011,Graph1_fey1011);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1439;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1011 = new TH1F("Graph_Graph1011","",100,0,1);
   Graph_Graph1011->SetMinimum(0.6);
   Graph_Graph1011->SetMaximum(1.6);
   Graph_Graph1011->SetDirectory(0);
   Graph_Graph1011->SetStats(0);
   Graph_Graph1011->SetLineWidth(2);
   Graph_Graph1011->SetMarkerStyle(20);
   Graph_Graph1011->GetXaxis()->SetTitle("BDT");
   Graph_Graph1011->GetXaxis()->SetNdivisions(505);
   Graph_Graph1011->GetXaxis()->SetLabelFont(132);
   Graph_Graph1011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1011->GetXaxis()->SetTitleFont(132);
   Graph_Graph1011->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1011->GetYaxis()->SetNdivisions(505);
   Graph_Graph1011->GetYaxis()->SetLabelFont(132);
   Graph_Graph1011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1011->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1011->GetYaxis()->SetTitleFont(132);
   Graph_Graph1011->GetZaxis()->SetNdivisions(505);
   Graph_Graph1011->GetZaxis()->SetLabelFont(132);
   Graph_Graph1011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1011);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1012[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1012[6] = {
   1.060527,
   1.076918,
   1.017672,
   1.072107,
   0.9315854,
   0.9039806};
   Double_t Graph1_fex1012[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1012[6] = {
   0.1134167,
   0.05522892,
   0.06696041,
   0.07246566,
   0.0642266,
   0.03542492};
   gre = new TGraphErrors(6,Graph1_fx1012,Graph1_fy1012,Graph1_fex1012,Graph1_fey1012);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1439;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10111012 = new TH1F("Graph_Graph_Graph10111012","",100,0,1);
   Graph_Graph_Graph10111012->SetMinimum(0.6);
   Graph_Graph_Graph10111012->SetMaximum(1.6);
   Graph_Graph_Graph10111012->SetDirectory(0);
   Graph_Graph_Graph10111012->SetStats(0);
   Graph_Graph_Graph10111012->SetLineWidth(2);
   Graph_Graph_Graph10111012->SetMarkerStyle(20);
   Graph_Graph_Graph10111012->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10111012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10111012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10111012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10111012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10111012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10111012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10111012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10111012->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10111012->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10111012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10111012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10111012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10111012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10111012->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10111012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10111012->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10111012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10111012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10111012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10111012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10111012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10111012);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.35,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("NULL","Run 1","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0} #rightarrow ^{}#it{K}^{#plus}^{}#it{#pi}^{#minus} data","lepf");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Weighted #it{B}^{0} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig7_bottom_left.pdf");
   c1->SaveAs("Fig7_bottom_left.eps");
   c1->SaveAs("Fig7_bottom_left.png");
   
}


==> figs/Fig7_bottom_right.C <==
void Fig7_bottom_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun  4 15:55:13 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,0.3974684,1.061728,1.663291);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1025[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1025[6] = {
   1.185679,
   1.086712,
   1.021786,
   0.963685,
   0.8911069,
   0.8430522};
   Double_t Graph0_fex1025[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1025[6] = {
   0.01060453,
   0.01145811,
   0.01629996,
   0.01948769,
   0.01903725,
   0.0160468};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1025,Graph0_fy1025,Graph0_fex1025,Graph0_fey1025);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1446;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1025 = new TH1F("Graph_Graph1025","",100,0,1);
   Graph_Graph1025->SetMinimum(0.6);
   Graph_Graph1025->SetMaximum(1.6);
   Graph_Graph1025->SetDirectory(0);
   Graph_Graph1025->SetStats(0);
   Graph_Graph1025->SetLineWidth(2);
   Graph_Graph1025->SetMarkerStyle(20);
   Graph_Graph1025->GetXaxis()->SetTitle("BDT");
   Graph_Graph1025->GetXaxis()->SetNdivisions(505);
   Graph_Graph1025->GetXaxis()->SetLabelFont(132);
   Graph_Graph1025->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1025->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1025->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1025->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1025->GetXaxis()->SetTitleFont(132);
   Graph_Graph1025->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1025->GetYaxis()->SetNdivisions(505);
   Graph_Graph1025->GetYaxis()->SetLabelFont(132);
   Graph_Graph1025->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1025->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1025->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1025->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1025->GetYaxis()->SetTitleFont(132);
   Graph_Graph1025->GetZaxis()->SetNdivisions(505);
   Graph_Graph1025->GetZaxis()->SetLabelFont(132);
   Graph_Graph1025->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1025->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1025->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1025->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1025);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1026[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1026[6] = {
   1.185679,
   1.086712,
   1.021786,
   0.963685,
   0.8911069,
   0.8430522};
   Double_t Graph0_fex1026[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1026[6] = {
   0.01060453,
   0.01145811,
   0.01629996,
   0.01948769,
   0.01903725,
   0.0160468};
   gre = new TGraphErrors(6,Graph0_fx1026,Graph0_fy1026,Graph0_fex1026,Graph0_fey1026);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1446;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10251026 = new TH1F("Graph_Graph_Graph10251026","",100,0,1);
   Graph_Graph_Graph10251026->SetMinimum(0.6);
   Graph_Graph_Graph10251026->SetMaximum(1.6);
   Graph_Graph_Graph10251026->SetDirectory(0);
   Graph_Graph_Graph10251026->SetStats(0);
   Graph_Graph_Graph10251026->SetLineWidth(2);
   Graph_Graph_Graph10251026->SetMarkerStyle(20);
   Graph_Graph_Graph10251026->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10251026->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10251026->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10251026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10251026->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10251026->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10251026->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10251026->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10251026->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10251026->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10251026->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10251026->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10251026->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10251026->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10251026->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10251026->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10251026->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10251026->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10251026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10251026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10251026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10251026->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10251026);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1027[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1027[6] = {
   1.168969,
   1.026667,
   0.988453,
   0.9482531,
   0.8988887,
   0.9006609};
   Double_t Graph1_fex1027[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1027[6] = {
   0.08521839,
   0.03944559,
   0.04548789,
   0.04664681,
   0.04495657,
   0.03002626};
   gre = new TGraphErrors(6,Graph1_fx1027,Graph1_fy1027,Graph1_fex1027,Graph1_fey1027);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1447;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1027 = new TH1F("Graph_Graph1027","",100,0,1);
   Graph_Graph1027->SetMinimum(0.6);
   Graph_Graph1027->SetMaximum(1.6);
   Graph_Graph1027->SetDirectory(0);
   Graph_Graph1027->SetStats(0);
   Graph_Graph1027->SetLineWidth(2);
   Graph_Graph1027->SetMarkerStyle(20);
   Graph_Graph1027->GetXaxis()->SetTitle("BDT");
   Graph_Graph1027->GetXaxis()->SetNdivisions(505);
   Graph_Graph1027->GetXaxis()->SetLabelFont(132);
   Graph_Graph1027->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1027->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1027->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1027->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1027->GetXaxis()->SetTitleFont(132);
   Graph_Graph1027->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1027->GetYaxis()->SetNdivisions(505);
   Graph_Graph1027->GetYaxis()->SetLabelFont(132);
   Graph_Graph1027->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1027->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1027->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1027->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1027->GetYaxis()->SetTitleFont(132);
   Graph_Graph1027->GetZaxis()->SetNdivisions(505);
   Graph_Graph1027->GetZaxis()->SetLabelFont(132);
   Graph_Graph1027->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1027->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1027->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1027->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1027);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1028[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1028[6] = {
   1.168969,
   1.026667,
   0.988453,
   0.9482531,
   0.8988887,
   0.9006609};
   Double_t Graph1_fex1028[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1028[6] = {
   0.08521839,
   0.03944559,
   0.04548789,
   0.04664681,
   0.04495657,
   0.03002626};
   gre = new TGraphErrors(6,Graph1_fx1028,Graph1_fy1028,Graph1_fex1028,Graph1_fey1028);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1447;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10271028 = new TH1F("Graph_Graph_Graph10271028","",100,0,1);
   Graph_Graph_Graph10271028->SetMinimum(0.6);
   Graph_Graph_Graph10271028->SetMaximum(1.6);
   Graph_Graph_Graph10271028->SetDirectory(0);
   Graph_Graph_Graph10271028->SetStats(0);
   Graph_Graph_Graph10271028->SetLineWidth(2);
   Graph_Graph_Graph10271028->SetMarkerStyle(20);
   Graph_Graph_Graph10271028->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10271028->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10271028->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10271028->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10271028->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10271028->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10271028->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10271028->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10271028->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10271028->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10271028->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10271028->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10271028->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10271028->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10271028->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10271028->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10271028->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10271028->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10271028->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10271028->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10271028->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10271028->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10271028);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.35,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("NULL","Run 2","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0} #rightarrow ^{}#it{K}^{#plus}^{}#it{#pi}^{#minus} data","lepf");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Weighted #it{B}^{0} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig7_bottom_right.pdf");
   c1->SaveAs("Fig7_bottom_right.png");
   c1->SaveAs("Fig7_bottom_right.eps");
}


==> figs/Fig7_top_left.C <==
void Fig7_top_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun  4 15:55:13 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,0.3974684,1.061728,1.663291);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1013[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1013[6] = {
   1.106971,
   1.044839,
   1.024355,
   0.9722126,
   0.9293108,
   0.9131453};
   Double_t Graph0_fex1013[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1013[6] = {
   0.02142923,
   0.009966398,
   0.01751125,
   0.02000365,
   0.01999505,
   0.01540027};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1013,Graph0_fy1013,Graph0_fex1013,Graph0_fey1013);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1440;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1013 = new TH1F("Graph_Graph1013","",100,0,1);
   Graph_Graph1013->SetMinimum(0.6);
   Graph_Graph1013->SetMaximum(1.6);
   Graph_Graph1013->SetDirectory(0);
   Graph_Graph1013->SetStats(0);
   Graph_Graph1013->SetLineWidth(2);
   Graph_Graph1013->SetMarkerStyle(20);
   Graph_Graph1013->GetXaxis()->SetTitle("BDT");
   Graph_Graph1013->GetXaxis()->SetNdivisions(505);
   Graph_Graph1013->GetXaxis()->SetLabelFont(132);
   Graph_Graph1013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1013->GetXaxis()->SetTitleFont(132);
   Graph_Graph1013->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1013->GetYaxis()->SetNdivisions(505);
   Graph_Graph1013->GetYaxis()->SetLabelFont(132);
   Graph_Graph1013->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1013->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1013->GetYaxis()->SetTitleFont(132);
   Graph_Graph1013->GetZaxis()->SetNdivisions(505);
   Graph_Graph1013->GetZaxis()->SetLabelFont(132);
   Graph_Graph1013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1013->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1013);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1014[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1014[6] = {
   1.106971,
   1.044839,
   1.024355,
   0.9722126,
   0.9293108,
   0.9131453};
   Double_t Graph0_fex1014[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1014[6] = {
   0.02142923,
   0.009966398,
   0.01751125,
   0.02000365,
   0.01999505,
   0.01540027};
   gre = new TGraphErrors(6,Graph0_fx1014,Graph0_fy1014,Graph0_fex1014,Graph0_fey1014);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1440;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10131014 = new TH1F("Graph_Graph_Graph10131014","",100,0,1);
   Graph_Graph_Graph10131014->SetMinimum(0.6);
   Graph_Graph_Graph10131014->SetMaximum(1.6);
   Graph_Graph_Graph10131014->SetDirectory(0);
   Graph_Graph_Graph10131014->SetStats(0);
   Graph_Graph_Graph10131014->SetLineWidth(2);
   Graph_Graph_Graph10131014->SetMarkerStyle(20);
   Graph_Graph_Graph10131014->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10131014->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10131014->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10131014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10131014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10131014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10131014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10131014->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10131014->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10131014->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10131014->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10131014->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10131014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10131014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10131014->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10131014->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10131014->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10131014->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10131014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10131014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10131014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10131014->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10131014);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1015[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1015[6] = {
   1.190388,
   1.109926,
   0.9392036,
   0.8595544,
   0.9381409,
   0.8740805};
   Double_t Graph1_fex1015[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1015[6] = {
   0.1463586,
   0.06506251,
   0.07384314,
   0.07450416,
   0.07469805,
   0.04338434};
   gre = new TGraphErrors(6,Graph1_fx1015,Graph1_fy1015,Graph1_fex1015,Graph1_fey1015);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1441;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1015 = new TH1F("Graph_Graph1015","",100,0,1);
   Graph_Graph1015->SetMinimum(0.6);
   Graph_Graph1015->SetMaximum(1.6);
   Graph_Graph1015->SetDirectory(0);
   Graph_Graph1015->SetStats(0);
   Graph_Graph1015->SetLineWidth(2);
   Graph_Graph1015->SetMarkerStyle(20);
   Graph_Graph1015->GetXaxis()->SetTitle("BDT");
   Graph_Graph1015->GetXaxis()->SetNdivisions(505);
   Graph_Graph1015->GetXaxis()->SetLabelFont(132);
   Graph_Graph1015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1015->GetXaxis()->SetTitleFont(132);
   Graph_Graph1015->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1015->GetYaxis()->SetNdivisions(505);
   Graph_Graph1015->GetYaxis()->SetLabelFont(132);
   Graph_Graph1015->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1015->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1015->GetYaxis()->SetTitleFont(132);
   Graph_Graph1015->GetZaxis()->SetNdivisions(505);
   Graph_Graph1015->GetZaxis()->SetLabelFont(132);
   Graph_Graph1015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1015->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1015);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1016[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1016[6] = {
   1.190388,
   1.109926,
   0.9392036,
   0.8595544,
   0.9381409,
   0.8740805};
   Double_t Graph1_fex1016[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1016[6] = {
   0.1463586,
   0.06506251,
   0.07384314,
   0.07450416,
   0.07469805,
   0.04338434};
   gre = new TGraphErrors(6,Graph1_fx1016,Graph1_fy1016,Graph1_fex1016,Graph1_fey1016);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1441;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10151016 = new TH1F("Graph_Graph_Graph10151016","",100,0,1);
   Graph_Graph_Graph10151016->SetMinimum(0.6);
   Graph_Graph_Graph10151016->SetMaximum(1.6);
   Graph_Graph_Graph10151016->SetDirectory(0);
   Graph_Graph_Graph10151016->SetStats(0);
   Graph_Graph_Graph10151016->SetLineWidth(2);
   Graph_Graph_Graph10151016->SetMarkerStyle(20);
   Graph_Graph_Graph10151016->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10151016->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10151016->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10151016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10151016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10151016->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10151016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10151016->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10151016->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10151016->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10151016->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10151016->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10151016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10151016->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10151016->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10151016->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10151016->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10151016->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10151016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10151016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10151016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10151016->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10151016);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.35,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("NULL","Run 1","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{K}^{#plus}^{}#it{K}^{#minus}^{} data","lepf");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig7_top_left.pdf");
   c1->SaveAs("Fig7_top_left.png");
   c1->SaveAs("Fig7_top_left.eps");

}


==> figs/Fig7_top_right.C <==
void Fig7_top_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jun  4 15:55:13 2021) by ROOT version 6.12/06
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.1728395,0.3974684,1.061728,1.663291);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1029[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1029[6] = {
   1.171731,
   1.084578,
   1.018738,
   0.9451822,
   0.8849721,
   0.8649709};
   Double_t Graph0_fex1029[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1029[6] = {
   0.008000903,
   0.01079024,
   0.01425182,
   0.01689137,
   0.01743461,
   0.01501144};
   TGraphErrors *gre = new TGraphErrors(6,Graph0_fx1029,Graph0_fy1029,Graph0_fex1029,Graph0_fey1029);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1448;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1029 = new TH1F("Graph_Graph1029","",100,0,1);
   Graph_Graph1029->SetMinimum(0.6);
   Graph_Graph1029->SetMaximum(1.6);
   Graph_Graph1029->SetDirectory(0);
   Graph_Graph1029->SetStats(0);
   Graph_Graph1029->SetLineWidth(2);
   Graph_Graph1029->SetMarkerStyle(20);
   Graph_Graph1029->GetXaxis()->SetTitle("BDT");
   Graph_Graph1029->GetXaxis()->SetNdivisions(505);
   Graph_Graph1029->GetXaxis()->SetLabelFont(132);
   Graph_Graph1029->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1029->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1029->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1029->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1029->GetXaxis()->SetTitleFont(132);
   Graph_Graph1029->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1029->GetYaxis()->SetNdivisions(505);
   Graph_Graph1029->GetYaxis()->SetLabelFont(132);
   Graph_Graph1029->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1029->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1029->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1029->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1029->GetYaxis()->SetTitleFont(132);
   Graph_Graph1029->GetZaxis()->SetNdivisions(505);
   Graph_Graph1029->GetZaxis()->SetLabelFont(132);
   Graph_Graph1029->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1029->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1029->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1029->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1029);
   
   gre->Draw("a2");
   
   Double_t Graph0_fx1030[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph0_fy1030[6] = {
   1.171731,
   1.084578,
   1.018738,
   0.9451822,
   0.8849721,
   0.8649709};
   Double_t Graph0_fex1030[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph0_fey1030[6] = {
   0.008000903,
   0.01079024,
   0.01425182,
   0.01689137,
   0.01743461,
   0.01501144};
   gre = new TGraphErrors(6,Graph0_fx1030,Graph0_fy1030,Graph0_fex1030,Graph0_fey1030);
   gre->SetName("Graph0");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1448;
   color = new TColor(ci, 0, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(4);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10291030 = new TH1F("Graph_Graph_Graph10291030","",100,0,1);
   Graph_Graph_Graph10291030->SetMinimum(0.6);
   Graph_Graph_Graph10291030->SetMaximum(1.6);
   Graph_Graph_Graph10291030->SetDirectory(0);
   Graph_Graph_Graph10291030->SetStats(0);
   Graph_Graph_Graph10291030->SetLineWidth(2);
   Graph_Graph_Graph10291030->SetMarkerStyle(20);
   Graph_Graph_Graph10291030->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10291030->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10291030->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10291030->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10291030->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10291030->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10291030->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10291030->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10291030->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10291030->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10291030->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10291030->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10291030->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10291030->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10291030->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10291030->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10291030->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10291030->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10291030->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10291030->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10291030->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10291030->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10291030);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1031[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1031[6] = {
   1.204768,
   1.051875,
   1.006251,
   0.936004,
   0.8639768,
   0.8680121};
   Double_t Graph1_fex1031[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1031[6] = {
   0.08558234,
   0.03930728,
   0.04779024,
   0.04630541,
   0.04569187,
   0.02930652};
   gre = new TGraphErrors(6,Graph1_fx1031,Graph1_fy1031,Graph1_fex1031,Graph1_fey1031);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1449;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph1031 = new TH1F("Graph_Graph1031","",100,0,1);
   Graph_Graph1031->SetMinimum(0.6);
   Graph_Graph1031->SetMaximum(1.6);
   Graph_Graph1031->SetDirectory(0);
   Graph_Graph1031->SetStats(0);
   Graph_Graph1031->SetLineWidth(2);
   Graph_Graph1031->SetMarkerStyle(20);
   Graph_Graph1031->GetXaxis()->SetTitle("BDT");
   Graph_Graph1031->GetXaxis()->SetNdivisions(505);
   Graph_Graph1031->GetXaxis()->SetLabelFont(132);
   Graph_Graph1031->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1031->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1031->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1031->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1031->GetXaxis()->SetTitleFont(132);
   Graph_Graph1031->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph1031->GetYaxis()->SetNdivisions(505);
   Graph_Graph1031->GetYaxis()->SetLabelFont(132);
   Graph_Graph1031->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1031->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1031->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1031->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph1031->GetYaxis()->SetTitleFont(132);
   Graph_Graph1031->GetZaxis()->SetNdivisions(505);
   Graph_Graph1031->GetZaxis()->SetLabelFont(132);
   Graph_Graph1031->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1031->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1031->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1031->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1031);
   
   gre->Draw("2");
   
   Double_t Graph1_fx1032[6] = {
   0.125,
   0.325,
   0.45,
   0.55,
   0.65,
   0.85};
   Double_t Graph1_fy1032[6] = {
   1.204768,
   1.051875,
   1.006251,
   0.936004,
   0.8639768,
   0.8680121};
   Double_t Graph1_fex1032[6] = {
   0.125,
   0.075,
   0.05,
   0.05,
   0.05,
   0.15};
   Double_t Graph1_fey1032[6] = {
   0.08558234,
   0.03930728,
   0.04779024,
   0.04630541,
   0.04569187,
   0.02930652};
   gre = new TGraphErrors(6,Graph1_fx1032,Graph1_fy1032,Graph1_fex1032,Graph1_fey1032);
   gre->SetName("Graph1");
   gre->SetTitle(";BDT;Normalised yield");

   ci = 1449;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   gre->SetFillColor(ci);
   gre->SetLineColor(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph_Graph10311032 = new TH1F("Graph_Graph_Graph10311032","",100,0,1);
   Graph_Graph_Graph10311032->SetMinimum(0.6);
   Graph_Graph_Graph10311032->SetMaximum(1.6);
   Graph_Graph_Graph10311032->SetDirectory(0);
   Graph_Graph_Graph10311032->SetStats(0);
   Graph_Graph_Graph10311032->SetLineWidth(2);
   Graph_Graph_Graph10311032->SetMarkerStyle(20);
   Graph_Graph_Graph10311032->GetXaxis()->SetTitle("BDT");
   Graph_Graph_Graph10311032->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10311032->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10311032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10311032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10311032->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10311032->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph10311032->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10311032->GetYaxis()->SetTitle("Normalised yield");
   Graph_Graph_Graph10311032->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph10311032->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10311032->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph10311032->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10311032->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10311032->GetYaxis()->SetTitleOffset(0.85);
   Graph_Graph_Graph10311032->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10311032->GetZaxis()->SetNdivisions(505);
   Graph_Graph_Graph10311032->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10311032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10311032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph10311032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph10311032->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10311032);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.35,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry->SetTextSize(0.072);
   entry=leg->AddEntry("NULL","Run 2","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{K}^{#plus}^{}#it{K}^{#minus}^{} data","lepf");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","Weighted #it{B}^{0}_{#it{s}} #rightarrow ^{}#it{#mu}^{#plus}^{}#it{#mu}^{#minus_{}} simulation","lepf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(4);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig7_top_right.pdf");
   c1->SaveAs("Fig7_top_right.png");
   c1->SaveAs("Fig7_top_right.eps");

}


==> figs/Fig8_bottom_left.C <==
void Fig8_bottom_left()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 12:49:10 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.3545251,5391.596,6.22982);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_68aad30__5 = new TH1D("frame_68aad30__5","Plot",100,5179.25,5379.25);
   frame_68aad30__5->SetBinContent(1,99428.83);
   frame_68aad30__5->SetMinimum(5);
   frame_68aad30__5->SetMaximum(795430.7);
   frame_68aad30__5->SetEntries(2);
   frame_68aad30__5->SetDirectory(0);
   frame_68aad30__5->SetStats(0);
   frame_68aad30__5->SetLineWidth(2);
   frame_68aad30__5->SetMarkerStyle(20);
   frame_68aad30__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_68aad30__5->GetXaxis()->SetNdivisions(505);
   frame_68aad30__5->GetXaxis()->SetLabelFont(132);
   frame_68aad30__5->GetXaxis()->SetLabelOffset(0.01);
   frame_68aad30__5->GetXaxis()->SetLabelSize(0.06);
   frame_68aad30__5->GetXaxis()->SetTitleSize(0.072);
   frame_68aad30__5->GetXaxis()->SetTitleOffset(0.95);
   frame_68aad30__5->GetXaxis()->SetTitleFont(132);
   frame_68aad30__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_68aad30__5->GetYaxis()->SetNdivisions(5000510);
   frame_68aad30__5->GetYaxis()->SetLabelFont(132);
   frame_68aad30__5->GetYaxis()->SetLabelOffset(0.01);
   frame_68aad30__5->GetYaxis()->SetLabelSize(0.06);
   frame_68aad30__5->GetYaxis()->SetTitleSize(0.072);
   frame_68aad30__5->GetYaxis()->SetTitleOffset(0.95);
   frame_68aad30__5->GetYaxis()->SetTitleFont(132);
   frame_68aad30__5->GetZaxis()->SetLabelFont(132);
   frame_68aad30__5->GetZaxis()->SetLabelSize(0.06);
   frame_68aad30__5->GetZaxis()->SetTitleSize(0.072);
   frame_68aad30__5->GetZaxis()->SetTitleOffset(1.2);
   frame_68aad30__5->GetZaxis()->SetTitleFont(132);
   frame_68aad30__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   1259,
   1290,
   1197,
   1264,
   1218,
   1238,
   1204,
   1162,
   1218,
   1192,
   1187,
   1175,
   1249,
   1161,
   1234,
   1186,
   1193,
   1231,
   1275,
   1235,
   1190,
   1291,
   1279,
   1381,
   1477,
   1493,
   1508,
   1663,
   1765,
   1861,
   1942,
   2127,
   2372,
   2695,
   3035,
   3749,
   4724,
   5753,
   7468,
   9496,
   12767,
   17072,
   23268,
   30862,
   40297,
   51202,
   64479,
   77257,
   86886,
   93180,
   94385,
   89548,
   80462,
   68252,
   55835,
   43430,
   32620,
   24538,
   17993,
   13508,
   10048,
   7576,
   5895,
   4720,
   4018,
   3594,
   2962,
   2869,
   2678,
   2538,
   2392,
   2371,
   2316,
   2148,
   2151,
   1982,
   1983,
   1976,
   1820,
   1788,
   1669,
   1560,
   1506,
   1401,
   1385,
   1282,
   1339,
   1355,
   1252,
   1149,
   1182,
   1126,
   1075,
   1045,
   1026,
   1026,
   984,
   968,
   926,
   954};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   34.98591,
   35.42005,
   34.1013,
   35.05629,
   34.40344,
   34.68878,
   34.20231,
   33.59179,
   34.40344,
   34.02897,
   33.95649,
   33.78192,
   34.84473,
   33.57712,
   34.63189,
   33.94198,
   34.04345,
   34.58917,
   35.21064,
   34.64612,
   34,
   35.43397,
   35.2666,
   36.66517,
   37.93501,
   38.14259,
   38.33619,
   40.28296,
   41.51488,
   42.64221,
   43.57097,
   45.62212,
   48.20575,
   51.4158,
   54.5931,
   60.73112,
   68.23318,
   75.35018,
   85.91904,
   96.9487,
   112.4923,
   130.1608,
   152.0393,
   175.1765,
   200.2417,
   225.7791,
   253.4276,
   277.4519,
   294.2647,
   304.7544,
   306.7218,
   298.7461,
   283.1587,
   260.7513,
   235.7948,
   207.8993,
   180.1108,
   156.1469,
   133.6389,
   115.725,
   99.74096,
   86.54166,
   76.28053,
   68.20408,
   62.88967,
   59.45206,
   53.92656,
   53.06538,
   51.25181,
   49.88105,
   48.41063,
   48.19548,
   47.62744,
   45.84922,
   45.88157,
   44.02247,
   44.0337,
   43.95503,
   42.16439,
   41.78771,
   40.35646,
   39,
   38.31044,
   36.93327,
   36.71895,
   35.30852,
   36.09576,
   36.31372,
   34.88714,
   33.40059,
   33.88386,
   33.05965,
   32.291,
   31.83033,
   31.53514,
   31.53514,
   30.87276,
   30.61672,
   29.93436,
   30.39094};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   35.98591,
   36.42005,
   35.1013,
   36.05629,
   35.40344,
   35.68878,
   35.20231,
   34.59179,
   35.40344,
   35.02897,
   34.95649,
   34.78192,
   35.84473,
   34.57712,
   35.63189,
   34.94198,
   35.04345,
   35.58917,
   36.21064,
   35.64612,
   35,
   36.43397,
   36.2666,
   37.66517,
   38.93501,
   39.14259,
   39.33619,
   41.28296,
   42.51488,
   43.64221,
   44.57097,
   46.62212,
   49.20575,
   52.4158,
   55.5931,
   61.73112,
   69.23318,
   76.35018,
   86.91904,
   97.9487,
   113.4923,
   131.1608,
   153.0393,
   176.1765,
   201.2417,
   226.7791,
   254.4276,
   278.4519,
   295.2647,
   305.7544,
   307.7218,
   299.7461,
   284.1587,
   261.7513,
   236.7948,
   208.8993,
   181.1108,
   157.1469,
   134.6389,
   116.725,
   100.741,
   87.54166,
   77.28053,
   69.20408,
   63.88967,
   60.45206,
   54.92656,
   54.06538,
   52.25181,
   50.88105,
   49.41063,
   49.19548,
   48.62744,
   46.84922,
   46.88157,
   45.02247,
   45.0337,
   44.95503,
   43.16439,
   42.78771,
   41.35646,
   40,
   39.31044,
   37.93327,
   37.71895,
   36.30852,
   37.09576,
   37.31372,
   35.88714,
   34.40059,
   34.88386,
   34.05965,
   33.291,
   32.83033,
   32.53514,
   32.53514,
   31.87276,
   31.61672,
   30.93436,
   31.39094};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(806.4591);
   Graph_Graph_Graph_data300130033005->SetMaximum(104072.4);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   1152.674,
   1152.674,
   1143.289,
   1133.981,
   1124.748,
   1115.591,
   1106.508,
   1097.499,
   1088.564,
   1079.701,
   1070.911,
   1062.191,
   1053.543,
   1044.966,
   1036.458,
   1028.019,
   1019.65,
   1011.348,
   1003.114,
   994.9468,
   986.8463,
   978.8117,
   970.8425,
   962.9382,
   955.0982,
   947.3221,
   939.6093,
   931.9593,
   924.3716,
   916.8456,
   909.3809,
   901.977,
   894.6334,
   887.3496,
   880.1251,
   872.9593,
   865.852,
   858.8025,
   851.8104,
   844.8752,
   837.9965,
   831.1737,
   824.4066,
   817.6945,
   811.0371,
   804.4339,
   797.8844,
   791.3883,
   784.945,
   778.5543,
   772.2155,
   765.9284,
   759.6924,
   753.5072,
   747.3724,
   741.2875,
   735.2522,
   729.266,
   723.3285,
   717.4394,
   711.5982,
   705.8046,
   700.0582,
   694.3585,
   688.7052,
   683.098,
   677.5364,
   672.0201,
   666.5488,
   661.1219,
   655.7393,
   650.4004,
   645.1051,
   639.8528,
   634.6433,
   629.4763,
   624.3513,
   619.268,
   614.2261,
   609.2252,
   604.2651,
   599.3454,
   594.4657,
   589.6257,
   584.8252,
   580.0637,
   575.341,
   570.6567,
   566.0106,
   561.4023,
   556.8316,
   552.298,
   547.8014,
   543.3414,
   538.9176,
   534.5299,
   530.1779,
   525.8614,
   521.58,
   517.3334,
   513.1215,
   508.9438,
   508.9438,
   508.9438,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(1267.941);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[136] = {
   0,
   68.70745,
   68.70745,
   72.71466,
   77.05144,
   81.75314,
   86.85981,
   92.41702,
   98.47669,
   105.0982,
   112.3497,
   120.3097,
   129.0687,
   138.7321,
   149.4222,
   161.2823,
   174.4807,
   189.216,
   205.724,
   224.2857,
   245.2384,
   268.989,
   296.0319,
   326.9718,
   362.5541,
   403.7046,
   451.5839,
   507.6603,
   573.8106,
   652.4609,
   746.7861,
   860.9978,
   1000.767,
   1173.858,
   1391.102,
   1667.927,
   2026.845,
   2501.61,
   3144.465,
   4039.33,
   5327.087,
   6189.616,
   7253.997,
   8523.691,
   10017.13,
   11769.55,
   13819.43,
   16207.6,
   18975.89,
   22164.91,
   25811,
   29942.01,
   34572.02,
   39695.09,
   45278.37,
   51255.24,
   57519.62,
   70272.85,
   76342.85,
   81880.3,
   84368.03,
   86626.1,
   88624.74,
   90336.62,
   91737.65,
   92807.65,
   93530.88,
   93896.61,
   93899.33,
   93539.01,
   92821.05,
   91756.13,
   90359.91,
   88652.51,
   86657.97,
   84403.56,
   81919.03,
   79235.88,
   73403.71,
   60762.69,
   54406.66,
   48267.98,
   42474.27,
   37111.59,
   32229.09,
   27845.51,
   23956.09,
   20539.23,
   17562.33,
   14986.47,
   12770.12,
   10871.73,
   9251.479,
   7872.43,
   5707.519,
   4166.174,
   3111.22,
   2374.034,
   1845.515,
   1458.089,
   1168.517,
   948.3432,
   778.3674,
   645.3452,
   539.9587,
   455.5356,
   387.2208,
   331.4298,
   285.4806,
   247.3423,
   215.4597,
   188.6292,
   165.9109,
   146.5638,
   129.9994,
   115.7462,
   103.424,
   92.72421,
   83.39453,
   75.22764,
   68.05215,
   61.72565,
   56.12917,
   51.16291,
   46.74271,
   42.79736,
   39.26631,
   36.09789,
   33.24786,
   30.67818,
   28.35607,
   26.25314,
   24.34477,
   24.34477,
   24.34477,
   0};
   graph = new TGraph(136,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(103289.3);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   5.337318,
   5.337318,
   5.35792,
   5.42079,
   5.524854,
   5.668234,
   5.848431,
   6.062441,
   6.306886,
   6.578131,
   6.872388,
   7.18578,
   7.514369,
   7.854148,
   8.201019,
   8.550776,
   8.899131,
   9.241819,
   9.574782,
   9.894444,
   10.19805,
   10.48396,
   10.75198,
   11.00339,
   11.24096,
   11.46866,
   11.69128,
   11.91392,
   12.14155,
   12.37857,
   12.62862,
   12.89448,
   13.17824,
   13.48148,
   13.80566,
   14.15254,
   14.52463,
   14.9257,
   15.36125,
   15.83894,
   16.36874,
   16.96279,
   17.6347,
   18.39812,
   19.26516,
   20.24529,
   21.34674,
   22.58182,
   23.97641,
   25.58066,
   27.47641,
   29.77912,
   32.64019,
   36.26107,
   40.92235,
   47.00548,
   54.97371,
   65.33796,
   78.75493,
   96.42202,
   120.6308,
   136.2125,
   154.6613,
   176.2645,
   201.205,
   229.6872,
   262.0527,
   298.6765,
   339.6213,
   384.3787,
   432.0696,
   482.107,
   534.8183,
   591.1101,
   650.6103,
   710.1058,
   765.628,
   815.9504,
   862.0725,
   950.699,
   1043.181,
   1062.688,
   1079.53,
   1093.589,
   1105.305,
   1123.401,
   1138.456,
   1153.875,
   1165.951,
   1168.443,
   1168.564,
   1164.708,
   1156.489,
   1148.52,
   1137.6,
   1112.622,
   1103.038,
   1096.81,
   1084.44,
   1068.853,
   1046.574,
   1002.542,
   981.2673,
   957.0197,
   901.3784,
   852.5792,
   829.7491,
   810.3211,
   775.0823,
   729.9605,
   713.94,
   703.0277,
   691.0251,
   674.3648,
   634.7342,
   597.9014,
   568.7841,
   544.2127,
   519.6227,
   490.4684,
   464.2269,
   444.179,
   424.3294,
   402.368,
   384.134,
   372.157,
   367.1566,
   367.1566,
   367.1566,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(1285.42);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[136] = {
   0,
   1226.719,
   1226.719,
   1221.362,
   1216.453,
   1212.026,
   1208.119,
   1204.774,
   1202.039,
   1199.969,
   1198.629,
   1198.093,
   1198.446,
   1199.79,
   1202.242,
   1205.941,
   1211.051,
   1217.765,
   1226.314,
   1236.974,
   1250.08,
   1266.033,
   1285.328,
   1308.566,
   1336.496,
   1370.044,
   1410.375,
   1458.961,
   1517.684,
   1588.974,
   1676.01,
   1783.007,
   1915.639,
   2081.67,
   2291.933,
   2561.858,
   2913.957,
   3381.986,
   4018.193,
   4906.501,
   6187.801,
   7047.141,
   8108.363,
   9374.926,
   10865.26,
   12614.63,
   14661.47,
   17046.65,
   19811.98,
   22998.09,
   26641.31,
   30769.48,
   35396.7,
   40517.03,
   46097.6,
   52071.82,
   58333.59,
   71081.78,
   77149.35,
   82684.43,
   85171.01,
   87427.97,
   89425.5,
   91136.31,
   92536.3,
   93605.28,
   94327.54,
   94692.31,
   94694.13,
   94332.94,
   93614.16,
   92548.47,
   91151.52,
   89443.44,
   87448.29,
   85193.33,
   82708.32,
   80024.76,
   74192.01,
   61550.99,
   55195.65,
   49058.21,
   43266.35,
   37906.19,
   33026.99,
   28647.6,
   24763.41,
   21353.09,
   18384.35,
   15818.7,
   13615.03,
   11732.19,
   10130.67,
   8773.693,
   6663.93,
   5194.501,
   4226.388,
   3586.388,
   3168.146,
   2890.265,
   2691.711,
   2554.781,
   2471.948,
   2395.755,
   2318.268,
   2256.13,
   2181.405,
   2093.381,
   2001.559,
   1946.009,
   1871.259,
   1795.436,
   1722.276,
   1642.408,
   1572.204,
   1510.892,
   1458.57,
   1398.026,
   1357.079,
   1315.603,
   1264.189,
   1216.459,
   1177.211,
   1143.177,
   1109.707,
   1072.183,
   1038.023,
   1010.455,
   983.4386,
   954.6262,
   929.8235,
   911.5316,
   900.4451,
   900.4451,
   900.4451,
   0};
   graph = new TGraph(136,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(104163.5);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   1259,
   1290,
   1197,
   1264,
   1218,
   1238,
   1204,
   1162,
   1218,
   1192,
   1187,
   1175,
   1249,
   1161,
   1234,
   1186,
   1193,
   1231,
   1275,
   1235,
   1190,
   1291,
   1279,
   1381,
   1477,
   1493,
   1508,
   1663,
   1765,
   1861,
   1942,
   2127,
   2372,
   2695,
   3035,
   3749,
   4724,
   5753,
   7468,
   9496,
   12767,
   17072,
   23268,
   30862,
   40297,
   51202,
   64479,
   77257,
   86886,
   93180,
   94385,
   89548,
   80462,
   68252,
   55835,
   43430,
   32620,
   24538,
   17993,
   13508,
   10048,
   7576,
   5895,
   4720,
   4018,
   3594,
   2962,
   2869,
   2678,
   2538,
   2392,
   2371,
   2316,
   2148,
   2151,
   1982,
   1983,
   1976,
   1820,
   1788,
   1669,
   1560,
   1506,
   1401,
   1385,
   1282,
   1339,
   1355,
   1252,
   1149,
   1182,
   1126,
   1075,
   1045,
   1026,
   1026,
   984,
   968,
   926,
   954};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   34.98591,
   35.42005,
   34.1013,
   35.05629,
   34.40344,
   34.68878,
   34.20231,
   33.59179,
   34.40344,
   34.02897,
   33.95649,
   33.78192,
   34.84473,
   33.57712,
   34.63189,
   33.94198,
   34.04345,
   34.58917,
   35.21064,
   34.64612,
   34,
   35.43397,
   35.2666,
   36.66517,
   37.93501,
   38.14259,
   38.33619,
   40.28296,
   41.51488,
   42.64221,
   43.57097,
   45.62212,
   48.20575,
   51.4158,
   54.5931,
   60.73112,
   68.23318,
   75.35018,
   85.91904,
   96.9487,
   112.4923,
   130.1608,
   152.0393,
   175.1765,
   200.2417,
   225.7791,
   253.4276,
   277.4519,
   294.2647,
   304.7544,
   306.7218,
   298.7461,
   283.1587,
   260.7513,
   235.7948,
   207.8993,
   180.1108,
   156.1469,
   133.6389,
   115.725,
   99.74096,
   86.54166,
   76.28053,
   68.20408,
   62.88967,
   59.45206,
   53.92656,
   53.06538,
   51.25181,
   49.88105,
   48.41063,
   48.19548,
   47.62744,
   45.84922,
   45.88157,
   44.02247,
   44.0337,
   43.95503,
   42.16439,
   41.78771,
   40.35646,
   39,
   38.31044,
   36.93327,
   36.71895,
   35.30852,
   36.09576,
   36.31372,
   34.88714,
   33.40059,
   33.88386,
   33.05965,
   32.291,
   31.83033,
   31.53514,
   31.53514,
   30.87276,
   30.61672,
   29.93436,
   30.39094};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   35.98591,
   36.42005,
   35.1013,
   36.05629,
   35.40344,
   35.68878,
   35.20231,
   34.59179,
   35.40344,
   35.02897,
   34.95649,
   34.78192,
   35.84473,
   34.57712,
   35.63189,
   34.94198,
   35.04345,
   35.58917,
   36.21064,
   35.64612,
   35,
   36.43397,
   36.2666,
   37.66517,
   38.93501,
   39.14259,
   39.33619,
   41.28296,
   42.51488,
   43.64221,
   44.57097,
   46.62212,
   49.20575,
   52.4158,
   55.5931,
   61.73112,
   69.23318,
   76.35018,
   86.91904,
   97.9487,
   113.4923,
   131.1608,
   153.0393,
   176.1765,
   201.2417,
   226.7791,
   254.4276,
   278.4519,
   295.2647,
   305.7544,
   307.7218,
   299.7461,
   284.1587,
   261.7513,
   236.7948,
   208.8993,
   181.1108,
   157.1469,
   134.6389,
   116.725,
   100.741,
   87.54166,
   77.28053,
   69.20408,
   63.88967,
   60.45206,
   54.92656,
   54.06538,
   52.25181,
   50.88105,
   49.41063,
   49.19548,
   48.62744,
   46.84922,
   46.88157,
   45.02247,
   45.0337,
   44.95503,
   43.16439,
   42.78771,
   41.35646,
   40,
   39.31044,
   37.93327,
   37.71895,
   36.30852,
   37.09576,
   37.31372,
   35.88714,
   34.40059,
   34.88386,
   34.05965,
   33.291,
   32.83033,
   32.53514,
   32.53514,
   31.87276,
   31.61672,
   30.93436,
   31.39094};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(806.4591);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(104072.4);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_68aad30__6 = new TH1D("frame_68aad30__6","Plot",100,5179.25,5379.25);
   frame_68aad30__6->SetBinContent(1,99428.83);
   frame_68aad30__6->SetMinimum(5);
   frame_68aad30__6->SetMaximum(795430.7);
   frame_68aad30__6->SetEntries(2);
   frame_68aad30__6->SetDirectory(0);
   frame_68aad30__6->SetStats(0);
   frame_68aad30__6->SetLineWidth(2);
   frame_68aad30__6->SetMarkerStyle(20);
   frame_68aad30__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_68aad30__6->GetXaxis()->SetNdivisions(505);
   frame_68aad30__6->GetXaxis()->SetLabelFont(132);
   frame_68aad30__6->GetXaxis()->SetLabelOffset(0.01);
   frame_68aad30__6->GetXaxis()->SetLabelSize(0.06);
   frame_68aad30__6->GetXaxis()->SetTitleSize(0.072);
   frame_68aad30__6->GetXaxis()->SetTitleOffset(0.95);
   frame_68aad30__6->GetXaxis()->SetTitleFont(132);
   frame_68aad30__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_68aad30__6->GetYaxis()->SetNdivisions(5000510);
   frame_68aad30__6->GetYaxis()->SetLabelFont(132);
   frame_68aad30__6->GetYaxis()->SetLabelOffset(0.01);
   frame_68aad30__6->GetYaxis()->SetLabelSize(0.06);
   frame_68aad30__6->GetYaxis()->SetTitleSize(0.072);
   frame_68aad30__6->GetYaxis()->SetTitleOffset(0.95);
   frame_68aad30__6->GetYaxis()->SetTitleFont(132);
   frame_68aad30__6->GetZaxis()->SetLabelFont(132);
   frame_68aad30__6->GetZaxis()->SetLabelSize(0.06);
   frame_68aad30__6->GetZaxis()->SetTitleSize(0.072);
   frame_68aad30__6->GetZaxis()->SetTitleOffset(1.2);
   frame_68aad30__6->GetZaxis()->SetTitleFont(132);
   frame_68aad30__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2017","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig8_bottom_left.pdf");
   can_p->SaveAs("Fig8_bottom_left.png");
   can_p->SaveAs("Fig8_bottom_left.eps");
   
}


==> figs/Fig8_bottom_right.C <==
void Fig8_bottom_right()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 12:54:57 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.3724526,5391.596,6.323939);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_6c91330__5 = new TH1D("frame_6c91330__5","Plot",100,5179.25,5379.25);
   frame_6c91330__5->SetBinContent(1,121907.2);
   frame_6c91330__5->SetMinimum(5);
   frame_6c91330__5->SetMaximum(975257.2);
   frame_6c91330__5->SetEntries(2);
   frame_6c91330__5->SetDirectory(0);
   frame_6c91330__5->SetStats(0);
   frame_6c91330__5->SetLineWidth(2);
   frame_6c91330__5->SetMarkerStyle(20);
   frame_6c91330__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6c91330__5->GetXaxis()->SetNdivisions(505);
   frame_6c91330__5->GetXaxis()->SetLabelFont(132);
   frame_6c91330__5->GetXaxis()->SetLabelOffset(0.01);
   frame_6c91330__5->GetXaxis()->SetLabelSize(0.06);
   frame_6c91330__5->GetXaxis()->SetTitleSize(0.072);
   frame_6c91330__5->GetXaxis()->SetTitleOffset(0.95);
   frame_6c91330__5->GetXaxis()->SetTitleFont(132);
   frame_6c91330__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6c91330__5->GetYaxis()->SetNdivisions(5000510);
   frame_6c91330__5->GetYaxis()->SetLabelFont(132);
   frame_6c91330__5->GetYaxis()->SetLabelOffset(0.01);
   frame_6c91330__5->GetYaxis()->SetLabelSize(0.06);
   frame_6c91330__5->GetYaxis()->SetTitleSize(0.072);
   frame_6c91330__5->GetYaxis()->SetTitleOffset(0.95);
   frame_6c91330__5->GetYaxis()->SetTitleFont(132);
   frame_6c91330__5->GetZaxis()->SetLabelFont(132);
   frame_6c91330__5->GetZaxis()->SetLabelSize(0.06);
   frame_6c91330__5->GetZaxis()->SetTitleSize(0.072);
   frame_6c91330__5->GetZaxis()->SetTitleOffset(1.2);
   frame_6c91330__5->GetZaxis()->SetTitleFont(132);
   frame_6c91330__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   1489,
   1494,
   1538,
   1497,
   1453,
   1462,
   1496,
   1502,
   1485,
   1478,
   1427,
   1579,
   1514,
   1460,
   1511,
   1531,
   1481,
   1572,
   1626,
   1577,
   1638,
   1594,
   1724,
   1713,
   1735,
   1848,
   1855,
   2021,
   2009,
   2203,
   2262,
   2647,
   2905,
   3306,
   3810,
   4472,
   5423,
   6886,
   8590,
   11381,
   15064,
   20252,
   26972,
   36325,
   47910,
   61599,
   77006,
   92165,
   105207,
   113775,
   115486,
   110694,
   99926,
   85072,
   69621,
   54194,
   41170,
   31060,
   22823,
   16680,
   12429,
   9477,
   7383,
   5920,
   4969,
   4186,
   3826,
   3548,
   3217,
   3217,
   2921,
   2789,
   2815,
   2640,
   2599,
   2498,
   2418,
   2292,
   2137,
   2136,
   2082,
   1981,
   1982,
   1842,
   1780,
   1687,
   1629,
   1514,
   1510,
   1424,
   1430,
   1376,
   1289,
   1259,
   1277,
   1180,
   1201,
   1127,
   1104,
   1088};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   38.0908,
   38.15553,
   38.72053,
   38.19431,
   37.62152,
   37.73938,
   38.18139,
   38.25887,
   38.03894,
   37.94802,
   37.27896,
   39.23978,
   38.41337,
   37.71322,
   38.3748,
   38.63119,
   37.98701,
   39.15161,
   39.82679,
   39.21461,
   39.9753,
   39.42806,
   41.02409,
   40.89142,
   41.15633,
   42.49128,
   42.57261,
   44.45831,
   44.32466,
   46.43879,
   47.06312,
   50.95143,
   53.40037,
   57,
   61.22722,
   66.37488,
   73.14272,
   82.48343,
   92.1836,
   106.1829,
   122.2365,
   141.8104,
   163.7323,
   190.0918,
   218.3841,
   247.692,
   277,
   303.0873,
   323.8567,
   336.8059,
   339.3327,
   332.2075,
   315.6111,
   291.1715,
   263.3584,
   232.2966,
   202.4045,
   175.7392,
   150.5737,
   128.652,
   110.9865,
   96.85117,
   85.42584,
   76.44316,
   69.99291,
   64.20124,
   61.35669,
   59.06719,
   56.22081,
   56.22081,
   53.54859,
   52.31335,
   52.55893,
   50.88336,
   50.48284,
   49.4825,
   48.67571,
   47.37745,
   45.7304,
   45.71958,
   45.13168,
   44.01123,
   44.02247,
   42.42144,
   41.69301,
   40.57615,
   39.86397,
   38.41337,
   38.36194,
   37.23924,
   37.31865,
   36.59784,
   35.40613,
   34.98591,
   35.23863,
   33.85477,
   34.15905,
   33.07454,
   32.73026,
   32.48863};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   39.0908,
   39.15553,
   39.72053,
   39.19431,
   38.62152,
   38.73938,
   39.18139,
   39.25887,
   39.03894,
   38.94802,
   38.27896,
   40.23978,
   39.41337,
   38.71322,
   39.3748,
   39.63119,
   38.98701,
   40.15161,
   40.82679,
   40.21461,
   40.9753,
   40.42806,
   42.02409,
   41.89142,
   42.15633,
   43.49128,
   43.57261,
   45.45831,
   45.32466,
   47.43879,
   48.06312,
   51.95143,
   54.40037,
   58,
   62.22722,
   67.37488,
   74.14272,
   83.48343,
   93.1836,
   107.1829,
   123.2365,
   142.8104,
   164.7323,
   191.0918,
   219.3841,
   248.692,
   278,
   304.0873,
   324.8567,
   337.8059,
   340.3327,
   333.2075,
   316.6111,
   292.1715,
   264.3584,
   233.2966,
   203.4045,
   176.7392,
   151.5737,
   129.652,
   111.9865,
   97.85117,
   86.42584,
   77.44316,
   70.99291,
   65.20124,
   62.35669,
   60.06719,
   57.22081,
   57.22081,
   54.54859,
   53.31335,
   53.55893,
   51.88336,
   51.48284,
   50.4825,
   49.67571,
   48.37745,
   46.7304,
   46.71958,
   46.13168,
   45.01123,
   45.02247,
   43.42144,
   42.69301,
   41.57615,
   40.86397,
   39.41337,
   39.36194,
   38.23924,
   38.31865,
   37.59784,
   36.40613,
   35.98591,
   36.23863,
   34.85477,
   35.15905,
   34.07454,
   33.73026,
   33.48863};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(949.9602);
   Graph_Graph_Graph_data300130033005->SetMaximum(127303.4);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   1410.784,
   1410.784,
   1398.935,
   1387.186,
   1375.536,
   1363.983,
   1352.528,
   1341.168,
   1329.904,
   1318.735,
   1307.659,
   1296.677,
   1285.787,
   1274.988,
   1264.28,
   1253.661,
   1243.132,
   1232.692,
   1222.339,
   1212.073,
   1201.893,
   1191.799,
   1181.79,
   1171.864,
   1162.022,
   1152.263,
   1142.585,
   1132.989,
   1123.474,
   1114.038,
   1104.682,
   1095.404,
   1086.204,
   1077.081,
   1068.035,
   1059.065,
   1050.171,
   1041.351,
   1032.605,
   1023.932,
   1015.333,
   1006.805,
   998.3496,
   989.9649,
   981.6505,
   973.406,
   965.2308,
   957.1242,
   949.0857,
   941.1146,
   933.2106,
   925.3729,
   917.6011,
   909.8945,
   902.2526,
   894.675,
   887.1609,
   879.71,
   872.3217,
   864.9954,
   857.7306,
   850.5269,
   843.3836,
   836.3004,
   829.2766,
   822.3118,
   815.4055,
   808.5573,
   801.7665,
   795.0328,
   788.3556,
   781.7345,
   775.169,
   768.6587,
   762.203,
   755.8016,
   749.4539,
   743.1595,
   736.918,
   730.7289,
   724.5918,
   718.5062,
   712.4718,
   706.488,
   700.5545,
   694.6708,
   688.8365,
   683.0512,
   677.3146,
   671.6261,
   665.9853,
   660.392,
   654.8456,
   649.3458,
   643.8922,
   638.4844,
   633.122,
   627.8047,
   622.532,
   617.3036,
   612.1191,
   606.9781,
   606.9781,
   606.9781,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(1551.862);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[136] = {
   0,
   104.3733,
   104.3733,
   109.7826,
   115.6049,
   121.8823,
   128.6625,
   135.9993,
   143.9539,
   152.5959,
   162.005,
   172.2727,
   183.504,
   195.8205,
   209.3632,
   224.2965,
   240.8129,
   259.1385,
   279.5412,
   302.3392,
   327.9131,
   356.7213,
   389.319,
   426.384,
   468.7504,
   517.4528,
   573.7872,
   639.393,
   716.3666,
   807.4224,
   916.1211,
   1047.204,
   1207.09,
   1404.628,
   1652.286,
   1968.042,
   2378.56,
   2924.665,
   3671.291,
   4726.515,
   6280.49,
   8602.801,
   10089.55,
   11837.98,
   13890.05,
   16291.94,
   19093.28,
   22345.65,
   26100.31,
   30404.68,
   35297.63,
   40803.28,
   46923.46,
   53629.13,
   60851.53,
   68474.18,
   84186.93,
   91779.65,
   98795.86,
   101986,
   104910.3,
   107530,
   109809.2,
   111715.7,
   113221.5,
   114304.3,
   114947.6,
   115141.7,
   114883.6,
   114177.1,
   113033.2,
   111469.1,
   109508,
   107178.4,
   104513.3,
   101548.9,
   98324.27,
   91256.51,
   83635,
   75767.4,
   67923.82,
   60324.6,
   53135.6,
   46469.7,
   40392.55,
   34930.71,
   30080.5,
   25816.51,
   22099.1,
   18880.41,
   16109.09,
   13733.6,
   11704.53,
   9975.987,
   7258.383,
   5301.5,
   3907.762,
   2954.77,
   2286.983,
   1805.431,
   1449.602,
   1181.093,
   974.7417,
   813.5952,
   685.952,
   583.5596,
   500.4856,
   432.392,
   376.0573,
   329.0554,
   289.536,
   256.0712,
   227.5477,
   203.0885,
   181.9967,
   163.7138,
   147.7885,
   133.8538,
   121.6091,
   110.8063,
   101.24,
   92.73865,
   85.15853,
   78.37852,
   72.29606,
   66.82397,
   61.88778,
   57.42366,
   53.37665,
   49.6993,
   46.35047,
   43.29438,
   40.49983,
   40.49983,
   40.49983,
   0};
   graph = new TGraph(136,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(126655.9);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   6.474301,
   6.474301,
   6.499292,
   6.575555,
   6.701787,
   6.875711,
   7.094294,
   7.353894,
   7.650412,
   7.979439,
   8.33638,
   8.716532,
   9.115119,
   9.52728,
   9.948043,
   10.37231,
   10.79487,
   11.21056,
   11.61445,
   12.00221,
   12.37049,
   12.71731,
   13.04242,
   13.34739,
   13.63557,
   13.91177,
   14.18181,
   14.45189,
   14.72801,
   15.01552,
   15.31883,
   15.64134,
   15.98554,
   16.35337,
   16.74661,
   17.16739,
   17.61874,
   18.10525,
   18.63359,
   19.21303,
   19.85569,
   20.5763,
   21.39133,
   22.31739,
   23.36912,
   24.55805,
   25.89413,
   27.39232,
   29.08399,
   31.02999,
   33.32957,
   36.12282,
   39.59337,
   43.98559,
   49.63985,
   57.01883,
   66.6845,
   79.2566,
   95.53171,
   116.9623,
   146.3282,
   165.2291,
   187.6081,
   213.8132,
   244.0668,
   278.6163,
   317.8765,
   362.3021,
   411.9691,
   466.261,
   524.1113,
   584.808,
   648.748,
   717.0315,
   789.2067,
   861.3763,
   928.726,
   989.7684,
   1045.716,
   1153.222,
   1265.404,
   1289.067,
   1309.497,
   1326.551,
   1340.762,
   1362.714,
   1380.976,
   1399.679,
   1414.328,
   1417.351,
   1417.498,
   1412.82,
   1402.85,
   1393.184,
   1379.937,
   1349.638,
   1338.013,
   1330.458,
   1315.454,
   1296.546,
   1269.521,
   1216.108,
   1190.302,
   1160.889,
   1093.395,
   1034.2,
   1006.507,
   982.94,
   940.1943,
   885.4605,
   866.0272,
   852.7903,
   838.2309,
   818.0215,
   769.9486,
   725.2694,
   689.9495,
   660.1437,
   630.3154,
   594.9505,
   563.1189,
   538.8003,
   514.7222,
   488.0825,
   465.9643,
   451.4358,
   445.3702,
   445.3702,
   445.3702,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(1559.247);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[136] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[136] = {
   0,
   1521.632,
   1521.632,
   1515.217,
   1509.367,
   1504.12,
   1499.521,
   1495.621,
   1492.476,
   1490.151,
   1488.719,
   1488.269,
   1488.897,
   1490.722,
   1493.878,
   1498.524,
   1504.847,
   1513.066,
   1523.444,
   1536.293,
   1551.988,
   1570.985,
   1593.835,
   1621.216,
   1653.962,
   1693.111,
   1739.962,
   1796.16,
   1863.808,
   1945.624,
   2045.175,
   2167.205,
   2318.135,
   2506.818,
   2745.721,
   3052.824,
   3454.793,
   3992.454,
   4730.747,
   5777.753,
   7323.635,
   9637.989,
   11120.82,
   12865.36,
   14913.59,
   17311.68,
   20109.27,
   23357.94,
   27108.94,
   31409.7,
   36299.1,
   41801.25,
   47917.98,
   54620.25,
   61839.32,
   69458.7,
   85165.1,
   92754.76,
   99768.01,
   102956.7,
   105879.6,
   108497.9,
   110775.8,
   112680.9,
   114185.4,
   115267,
   115909.1,
   116102.1,
   115842.8,
   115135.3,
   113990.4,
   112425.4,
   110463.4,
   108133,
   105467.1,
   102502.1,
   99276.97,
   92208.41,
   84586.54,
   76719.09,
   68876.26,
   61278.45,
   54091.59,
   47428.66,
   41355.42,
   35898.56,
   31054.61,
   26798.47,
   23090.88,
   19884.47,
   17128.44,
   14771.73,
   12765.29,
   11063.44,
   8412.559,
   6542.745,
   5254.185,
   4418.923,
   3884.747,
   3535.924,
   3290.35,
   3122.671,
   3021.881,
   2929.526,
   2835.587,
   2760.09,
   2669.107,
   2561.783,
   2449.675,
   2381.427,
   2289.786,
   2196.771,
   2106.943,
   2008.955,
   1922.685,
   1847.208,
   1782.654,
   1708.151,
   1657.451,
   1606.142,
   1542.815,
   1483.993,
   1435.5,
   1393.368,
   1351.957,
   1305.667,
   1263.491,
   1229.346,
   1195.904,
   1160.314,
   1129.618,
   1106.849,
   1092.848,
   1092.848,
   1092.848,
   0};
   graph = new TGraph(136,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",136,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(127712.3);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   1489,
   1494,
   1538,
   1497,
   1453,
   1462,
   1496,
   1502,
   1485,
   1478,
   1427,
   1579,
   1514,
   1460,
   1511,
   1531,
   1481,
   1572,
   1626,
   1577,
   1638,
   1594,
   1724,
   1713,
   1735,
   1848,
   1855,
   2021,
   2009,
   2203,
   2262,
   2647,
   2905,
   3306,
   3810,
   4472,
   5423,
   6886,
   8590,
   11381,
   15064,
   20252,
   26972,
   36325,
   47910,
   61599,
   77006,
   92165,
   105207,
   113775,
   115486,
   110694,
   99926,
   85072,
   69621,
   54194,
   41170,
   31060,
   22823,
   16680,
   12429,
   9477,
   7383,
   5920,
   4969,
   4186,
   3826,
   3548,
   3217,
   3217,
   2921,
   2789,
   2815,
   2640,
   2599,
   2498,
   2418,
   2292,
   2137,
   2136,
   2082,
   1981,
   1982,
   1842,
   1780,
   1687,
   1629,
   1514,
   1510,
   1424,
   1430,
   1376,
   1289,
   1259,
   1277,
   1180,
   1201,
   1127,
   1104,
   1088};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   38.0908,
   38.15553,
   38.72053,
   38.19431,
   37.62152,
   37.73938,
   38.18139,
   38.25887,
   38.03894,
   37.94802,
   37.27896,
   39.23978,
   38.41337,
   37.71322,
   38.3748,
   38.63119,
   37.98701,
   39.15161,
   39.82679,
   39.21461,
   39.9753,
   39.42806,
   41.02409,
   40.89142,
   41.15633,
   42.49128,
   42.57261,
   44.45831,
   44.32466,
   46.43879,
   47.06312,
   50.95143,
   53.40037,
   57,
   61.22722,
   66.37488,
   73.14272,
   82.48343,
   92.1836,
   106.1829,
   122.2365,
   141.8104,
   163.7323,
   190.0918,
   218.3841,
   247.692,
   277,
   303.0873,
   323.8567,
   336.8059,
   339.3327,
   332.2075,
   315.6111,
   291.1715,
   263.3584,
   232.2966,
   202.4045,
   175.7392,
   150.5737,
   128.652,
   110.9865,
   96.85117,
   85.42584,
   76.44316,
   69.99291,
   64.20124,
   61.35669,
   59.06719,
   56.22081,
   56.22081,
   53.54859,
   52.31335,
   52.55893,
   50.88336,
   50.48284,
   49.4825,
   48.67571,
   47.37745,
   45.7304,
   45.71958,
   45.13168,
   44.01123,
   44.02247,
   42.42144,
   41.69301,
   40.57615,
   39.86397,
   38.41337,
   38.36194,
   37.23924,
   37.31865,
   36.59784,
   35.40613,
   34.98591,
   35.23863,
   33.85477,
   34.15905,
   33.07454,
   32.73026,
   32.48863};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   39.0908,
   39.15553,
   39.72053,
   39.19431,
   38.62152,
   38.73938,
   39.18139,
   39.25887,
   39.03894,
   38.94802,
   38.27896,
   40.23978,
   39.41337,
   38.71322,
   39.3748,
   39.63119,
   38.98701,
   40.15161,
   40.82679,
   40.21461,
   40.9753,
   40.42806,
   42.02409,
   41.89142,
   42.15633,
   43.49128,
   43.57261,
   45.45831,
   45.32466,
   47.43879,
   48.06312,
   51.95143,
   54.40037,
   58,
   62.22722,
   67.37488,
   74.14272,
   83.48343,
   93.1836,
   107.1829,
   123.2365,
   142.8104,
   164.7323,
   191.0918,
   219.3841,
   248.692,
   278,
   304.0873,
   324.8567,
   337.8059,
   340.3327,
   333.2075,
   316.6111,
   292.1715,
   264.3584,
   233.2966,
   203.4045,
   176.7392,
   151.5737,
   129.652,
   111.9865,
   97.85117,
   86.42584,
   77.44316,
   70.99291,
   65.20124,
   62.35669,
   60.06719,
   57.22081,
   57.22081,
   54.54859,
   53.31335,
   53.55893,
   51.88336,
   51.48284,
   50.4825,
   49.67571,
   48.37745,
   46.7304,
   46.71958,
   46.13168,
   45.01123,
   45.02247,
   43.42144,
   42.69301,
   41.57615,
   40.86397,
   39.41337,
   39.36194,
   38.23924,
   38.31865,
   37.59784,
   36.40613,
   35.98591,
   36.23863,
   34.85477,
   35.15905,
   34.07454,
   33.73026,
   33.48863};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(949.9602);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(127303.4);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_6c91330__6 = new TH1D("frame_6c91330__6","Plot",100,5179.25,5379.25);
   frame_6c91330__6->SetBinContent(1,121907.2);
   frame_6c91330__6->SetMinimum(5);
   frame_6c91330__6->SetMaximum(975257.2);
   frame_6c91330__6->SetEntries(2);
   frame_6c91330__6->SetDirectory(0);
   frame_6c91330__6->SetStats(0);
   frame_6c91330__6->SetLineWidth(2);
   frame_6c91330__6->SetMarkerStyle(20);
   frame_6c91330__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6c91330__6->GetXaxis()->SetNdivisions(505);
   frame_6c91330__6->GetXaxis()->SetLabelFont(132);
   frame_6c91330__6->GetXaxis()->SetLabelOffset(0.01);
   frame_6c91330__6->GetXaxis()->SetLabelSize(0.06);
   frame_6c91330__6->GetXaxis()->SetTitleSize(0.072);
   frame_6c91330__6->GetXaxis()->SetTitleOffset(0.95);
   frame_6c91330__6->GetXaxis()->SetTitleFont(132);
   frame_6c91330__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6c91330__6->GetYaxis()->SetNdivisions(5000510);
   frame_6c91330__6->GetYaxis()->SetLabelFont(132);
   frame_6c91330__6->GetYaxis()->SetLabelOffset(0.01);
   frame_6c91330__6->GetYaxis()->SetLabelSize(0.06);
   frame_6c91330__6->GetYaxis()->SetTitleSize(0.072);
   frame_6c91330__6->GetYaxis()->SetTitleOffset(0.95);
   frame_6c91330__6->GetYaxis()->SetTitleFont(132);
   frame_6c91330__6->GetZaxis()->SetLabelFont(132);
   frame_6c91330__6->GetZaxis()->SetLabelSize(0.06);
   frame_6c91330__6->GetZaxis()->SetTitleSize(0.072);
   frame_6c91330__6->GetZaxis()->SetTitleOffset(1.2);
   frame_6c91330__6->GetZaxis()->SetTitleFont(132);
   frame_6c91330__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2018","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"2.2 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig8_bottom_right.pdf");
   can_p->SaveAs("Fig8_bottom_right.png");
   can_p->SaveAs("Fig8_bottom_right.eps");

}


==> figs/Fig8_centre_left.C <==
void Fig8_centre_left()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 11:52:57 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.1867516,5391.596,5.349008);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_6e0e930__5 = new TH1D("frame_6e0e930__5","Plot",100,5179.25,5379.25);
   frame_6e0e930__5->SetBinContent(1,14761.5);
   frame_6e0e930__5->SetMinimum(5);
   frame_6e0e930__5->SetMaximum(118092);
   frame_6e0e930__5->SetEntries(1);
   frame_6e0e930__5->SetDirectory(0);
   frame_6e0e930__5->SetStats(0);
   frame_6e0e930__5->SetLineWidth(2);
   frame_6e0e930__5->SetMarkerStyle(20);
   frame_6e0e930__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6e0e930__5->GetXaxis()->SetNdivisions(505);
   frame_6e0e930__5->GetXaxis()->SetLabelFont(132);
   frame_6e0e930__5->GetXaxis()->SetLabelOffset(0.01);
   frame_6e0e930__5->GetXaxis()->SetLabelSize(0.06);
   frame_6e0e930__5->GetXaxis()->SetTitleSize(0.072);
   frame_6e0e930__5->GetXaxis()->SetTitleOffset(0.95);
   frame_6e0e930__5->GetXaxis()->SetTitleFont(132);
   frame_6e0e930__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6e0e930__5->GetYaxis()->SetNdivisions(5000510);
   frame_6e0e930__5->GetYaxis()->SetLabelFont(132);
   frame_6e0e930__5->GetYaxis()->SetLabelOffset(0.01);
   frame_6e0e930__5->GetYaxis()->SetLabelSize(0.06);
   frame_6e0e930__5->GetYaxis()->SetTitleSize(0.072);
   frame_6e0e930__5->GetYaxis()->SetTitleOffset(0.95);
   frame_6e0e930__5->GetYaxis()->SetTitleFont(132);
   frame_6e0e930__5->GetZaxis()->SetLabelFont(132);
   frame_6e0e930__5->GetZaxis()->SetLabelSize(0.06);
   frame_6e0e930__5->GetZaxis()->SetTitleSize(0.072);
   frame_6e0e930__5->GetZaxis()->SetTitleOffset(1.2);
   frame_6e0e930__5->GetZaxis()->SetTitleFont(132);
   frame_6e0e930__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   220,
   194,
   189,
   176,
   187,
   163,
   154,
   189,
   199,
   189,
   197,
   187,
   216,
   173,
   194,
   190,
   201,
   177,
   186,
   193,
   208,
   204,
   195,
   221,
   207,
   223,
   226,
   292,
   293,
   281,
   318,
   346,
   402,
   470,
   543,
   634,
   716,
   975,
   1270,
   1487,
   2120,
   2752,
   3727,
   4666,
   6096,
   7873,
   9709,
   11354,
   12920,
   13767,
   13940,
   13628,
   12189,
   10489,
   8471,
   6940,
   5363,
   4071,
   2989,
   2222,
   1685,
   1284,
   1042,
   841,
   635,
   561,
   537,
   458,
   409,
   394,
   397,
   370,
   374,
   360,
   311,
   346,
   336,
   306,
   298,
   273,
   240,
   257,
   242,
   244,
   209,
   230,
   198,
   182,
   219,
   162,
   203,
   175,
   165,
   172,
   155,
   169,
   151,
   144,
   149,
   150};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   14.34082,
   13.43736,
   13.25682,
   12.77592,
   13.18393,
   12.27693,
   11.91974,
   13.25682,
   13.61559,
   13.25682,
   13.54457,
   13.18393,
   14.20544,
   12.66245,
   13.43736,
   13.29311,
   13.68626,
   12.81353,
   13.14734,
   13.40144,
   13.93087,
   13.79161,
   13.47319,
   14.37447,
   13.89618,
   14.44155,
   14.54161,
   16.59532,
   16.62454,
   16.27051,
   17.33956,
   18.10779,
   19.55617,
   21.18525,
   22.80772,
   24.68432,
   26.26285,
   30.72899,
   35.14057,
   38.06488,
   45.54617,
   51.96189,
   60.55121,
   67.80996,
   77.57849,
   88.23134,
   98.03553,
   106.0563,
   113.1673,
   116.8339,
   117.5688,
   116.2401,
   109.9049,
   101.917,
   91.53939,
   82.80816,
   72.73421,
   63.30635,
   54.17403,
   46.64075,
   40.5518,
   35.33643,
   31.7839,
   28.50431,
   24.70417,
   23.19072,
   22.67865,
   20.90677,
   19.72993,
   19.35573,
   19.43113,
   18.74188,
   18.84554,
   18.48025,
   17.14228,
   18.10779,
   17.83712,
   17,
   16.76992,
   16.03028,
   15,
   15.53901,
   15.06438,
   15.1285,
   13.96548,
   14.67399,
   13.58013,
   13,
   14.30709,
   12.23774,
   13.75658,
   12.7382,
   12.35496,
   12.6244,
   11.95994,
   12.50961,
   11.79837,
   11.51041,
   11.71679,
   11.75765};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   15.34082,
   14.43736,
   14.25682,
   13.77592,
   14.18393,
   13.27693,
   12.91974,
   14.25682,
   14.61559,
   14.25682,
   14.54457,
   14.18393,
   15.20544,
   13.66245,
   14.43736,
   14.29311,
   14.68626,
   13.81353,
   14.14734,
   14.40144,
   14.93087,
   14.79161,
   14.47319,
   15.37447,
   14.89618,
   15.44155,
   15.54161,
   17.59532,
   17.62454,
   17.27051,
   18.33956,
   19.10779,
   20.55617,
   22.18525,
   23.80772,
   25.68432,
   27.26285,
   31.72899,
   36.14057,
   39.06488,
   46.54617,
   52.96189,
   61.55121,
   68.80996,
   78.57849,
   89.23134,
   99.03553,
   107.0563,
   114.1673,
   117.8339,
   118.5688,
   117.2401,
   110.9049,
   102.917,
   92.53939,
   83.80816,
   73.73421,
   64.30635,
   55.17403,
   47.64075,
   41.5518,
   36.33643,
   32.7839,
   29.50431,
   25.70417,
   24.19072,
   23.67865,
   21.90677,
   20.72993,
   20.35573,
   20.43113,
   19.74188,
   19.84554,
   19.48025,
   18.14228,
   19.10779,
   18.83712,
   18,
   17.76992,
   17.03028,
   16,
   16.53901,
   16.06438,
   16.1285,
   14.96548,
   15.67399,
   14.58013,
   14,
   15.30709,
   13.23774,
   14.75658,
   13.7382,
   13.35496,
   13.6244,
   12.95994,
   13.50961,
   12.79837,
   12.51041,
   12.71679,
   12.75765};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(119.2406);
   Graph_Graph_Graph_data300130033005->SetMaximum(15451.18);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   174.0721,
   174.0721,
   172.6906,
   171.3201,
   169.9605,
   168.6116,
   167.2735,
   165.9459,
   164.629,
   163.3224,
   162.0262,
   160.7404,
   159.4647,
   158.1991,
   156.9436,
   155.6981,
   154.4624,
   153.2366,
   152.0204,
   150.814,
   149.6171,
   148.4296,
   147.2517,
   146.083,
   144.9237,
   143.7735,
   142.6325,
   141.5005,
   140.3776,
   139.2635,
   138.1582,
   137.0618,
   135.974,
   134.8949,
   133.8243,
   132.7623,
   131.7086,
   130.6634,
   129.6264,
   128.5976,
   127.577,
   126.5646,
   125.5601,
   124.5636,
   123.5751,
   122.5943,
   121.6214,
   120.6562,
   119.6986,
   118.7487,
   117.8062,
   116.8713,
   115.9438,
   115.0236,
   114.1107,
   113.2051,
   112.3067,
   111.4154,
   110.5312,
   109.654,
   108.7837,
   107.9204,
   107.0639,
   106.2142,
   105.3713,
   104.535,
   103.7054,
   102.8824,
   102.0659,
   101.2559,
   100.4523,
   99.65504,
   98.86415,
   98.07954,
   97.30115,
   96.52895,
   95.76287,
   95.00287,
   94.2489,
   93.50091,
   92.75887,
   92.02271,
   91.29239,
   90.56787,
   89.8491,
   89.13603,
   88.42862,
   87.72683,
   87.03061,
   86.33991,
   85.65469,
   84.97491,
   84.30053,
   83.6315,
   82.96777,
   82.30932,
   81.65609,
   81.00805,
   80.36514,
   79.72735,
   79.09461,
   78.46689,
   78.46689,
   78.46689,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(191.4793);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[137] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[137] = {
   0,
   12.92131,
   12.92131,
   13.64598,
   14.42867,
   15.2755,
   16.19336,
   17.19008,
   18.27459,
   19.45706,
   20.74915,
   22.16426,
   23.71783,
   25.42776,
   27.31483,
   29.40332,
   31.72168,
   34.30343,
   37.18826,
   40.42341,
   44.06543,
   48.18243,
   52.85698,
   58.18984,
   64.30496,
   71.356,
   79.53514,
   89.08503,
   100.3152,
   113.6249,
   129.5358,
   148.7384,
   172.161,
   201.0726,
   237.2409,
   283.1816,
   342.5623,
   420.8819,
   526.6553,
   673.58,
   884.7146,
   1026.075,
   1198.132,
   1399.853,
   1635.385,
   1909.666,
   2227.987,
   2595.85,
   3018.747,
   3501.839,
   4049.506,
   4664.786,
   5348.666,
   6099.283,
   6911.073,
   7773.952,
   8672.678,
   10489.46,
   11350.96,
   12137.54,
   12491.99,
   12814.98,
   13102.54,
   13351.06,
   13557.3,
   13718.52,
   13832.53,
   13897.76,
   13913.31,
   13878.97,
   13795.2,
   13663.18,
   13484.7,
   13262.17,
   12998.53,
   12697.17,
   12361.84,
   11996.59,
   11193.26,
   10321.45,
   9414.246,
   7608.025,
   6753.774,
   5952.891,
   5214.551,
   4543.558,
   3941.171,
   3405.957,
   2934.578,
   2522.464,
   2164.364,
   1854.761,
   1588.179,
   1359.386,
   1163.52,
   996.1579,
   731.5794,
   542.828,
   411.9592,
   318.8747,
   251.0812,
   200.6811,
   162.5289,
   133.1831,
   110.2872,
   92.19376,
   77.72987,
   66.04599,
   56.51759,
   48.6791,
   42.17909,
   36.7492,
   32.18229,
   28.3169,
   25.02603,
   22.20894,
   19.78508,
   17.68957,
   15.86978,
   14.28275,
   12.89321,
   11.67201,
   10.59495,
   9.641819,
   8.79568,
   8.042249,
   7.369442,
   6.766989,
   6.226129,
   5.739358,
   5.300227,
   4.903175,
   4.543391,
   4.216699,
   4.216699,
   4.216699,
   0};
   graph = new TGraph(137,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",137,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(15304.64);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   0.8489824,
   0.8489824,
   0.8522594,
   0.8622599,
   0.8788128,
   0.9016196,
   0.9302827,
   0.9643244,
   1.003207,
   1.046353,
   1.093159,
   1.143009,
   1.195276,
   1.249323,
   1.304498,
   1.360132,
   1.415543,
   1.470053,
   1.523016,
   1.573863,
   1.622156,
   1.667636,
   1.710268,
   1.750258,
   1.788047,
   1.824266,
   1.859677,
   1.895092,
   1.9313,
   1.969002,
   2.008776,
   2.051066,
   2.096201,
   2.144436,
   2.196002,
   2.251179,
   2.310366,
   2.374162,
   2.443443,
   2.519426,
   2.603699,
   2.698193,
   2.805069,
   2.926504,
   3.064419,
   3.220324,
   3.395526,
   3.591985,
   3.813816,
   4.068997,
   4.370544,
   4.736825,
   5.191923,
   5.76788,
   6.509329,
   7.476943,
   8.744413,
   10.39301,
   12.52718,
   15.3374,
   19.18818,
   21.66668,
   24.60126,
   28.03757,
   32.00475,
   36.53527,
   41.68351,
   47.50907,
   54.02197,
   61.14133,
   68.7273,
   76.68652,
   85.07106,
   94.02514,
   103.4896,
   112.9532,
   121.7849,
   129.7894,
   137.1259,
   151.2233,
   165.9339,
   169.0368,
   171.7159,
   173.9521,
   175.8157,
   178.6942,
   181.089,
   183.5415,
   185.4623,
   185.8588,
   185.8781,
   185.2647,
   183.9573,
   182.6898,
   180.9527,
   176.9795,
   175.4551,
   174.4645,
   172.4969,
   170.0175,
   166.4737,
   159.4696,
   156.0856,
   152.2287,
   143.3781,
   135.6158,
   131.9843,
   128.894,
   123.2887,
   116.1114,
   113.5631,
   111.8273,
   109.9182,
   107.2681,
   100.9642,
   95.10539,
   90.47384,
   86.56538,
   82.65396,
   78.01653,
   73.84241,
   70.65349,
   67.4961,
   64.00281,
   61.10241,
   59.19728,
   58.40189,
   58.40189,
   58.40189,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(204.4659);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[137] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5256.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5283.75,
   5284.25,
   5285.25,
   5286.25,
   5287.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[137] = {
   0,
   187.8424,
   187.8424,
   187.1889,
   186.6111,
   186.1148,
   185.7066,
   185.3938,
   185.1849,
   185.0892,
   185.1179,
   185.2837,
   185.6012,
   186.0877,
   186.7633,
   187.6514,
   188.7799,
   190.1814,
   191.8949,
   193.9668,
   196.4532,
   199.4216,
   202.9543,
   207.1518,
   212.1383,
   218.0677,
   225.1329,
   233.5772,
   243.7108,
   255.9338,
   270.7683,
   288.9054,
   311.2739,
   339.1428,
   374.2802,
   419.2019,
   477.5758,
   554.9009,
   659.6928,
   805.6499,
   1015.832,
   1156.722,
   1328.313,
   1529.572,
   1764.647,
   2038.477,
   2356.352,
   2723.775,
   3146.238,
   3628.9,
   4176.146,
   4791.01,
   5474.481,
   6224.696,
   7036.09,
   7898.581,
   8796.926,
   10612.97,
   11474.12,
   12260.36,
   12614.65,
   12937.47,
   13224.87,
   13473.24,
   13679.33,
   13840.4,
   13954.27,
   14019.37,
   14034.79,
   14000.33,
   13916.45,
   13784.31,
   13605.74,
   13383.12,
   13119.39,
   12817.96,
   12482.57,
   12117.27,
   11313.88,
   10442.07,
   9534.928,
   7729.077,
   6875.149,
   6074.699,
   5336.914,
   4666.616,
   4065.092,
   3530.949,
   3060.898,
   2650.436,
   2294.382,
   1987.283,
   1723.708,
   1498.455,
   1306.693,
   1144.056,
   890.9726,
   716.0903,
   600.7357,
   525.2466,
   474.932,
   439.0628,
   414.2045,
   398.7721,
   384.967,
   371.3623,
   360.4934,
   347.8396,
   333.2331,
   318.1464,
   308.9249,
   296.7238,
   284.4108,
   272.5683,
   259.6965,
   248.3926,
   238.5282,
   230.1143,
   220.4098,
   213.8369,
   207.1919,
   198.9761,
   191.355,
   185.0906,
   179.6616,
   174.3277,
   168.3537,
   162.9187,
   158.5357,
   154.2435,
   149.6682,
   145.7329,
   142.8353,
   141.0855,
   141.0855,
   141.0855,
   0};
   graph = new TGraph(137,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",137,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(15438.27);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   220,
   194,
   189,
   176,
   187,
   163,
   154,
   189,
   199,
   189,
   197,
   187,
   216,
   173,
   194,
   190,
   201,
   177,
   186,
   193,
   208,
   204,
   195,
   221,
   207,
   223,
   226,
   292,
   293,
   281,
   318,
   346,
   402,
   470,
   543,
   634,
   716,
   975,
   1270,
   1487,
   2120,
   2752,
   3727,
   4666,
   6096,
   7873,
   9709,
   11354,
   12920,
   13767,
   13940,
   13628,
   12189,
   10489,
   8471,
   6940,
   5363,
   4071,
   2989,
   2222,
   1685,
   1284,
   1042,
   841,
   635,
   561,
   537,
   458,
   409,
   394,
   397,
   370,
   374,
   360,
   311,
   346,
   336,
   306,
   298,
   273,
   240,
   257,
   242,
   244,
   209,
   230,
   198,
   182,
   219,
   162,
   203,
   175,
   165,
   172,
   155,
   169,
   151,
   144,
   149,
   150};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   14.34082,
   13.43736,
   13.25682,
   12.77592,
   13.18393,
   12.27693,
   11.91974,
   13.25682,
   13.61559,
   13.25682,
   13.54457,
   13.18393,
   14.20544,
   12.66245,
   13.43736,
   13.29311,
   13.68626,
   12.81353,
   13.14734,
   13.40144,
   13.93087,
   13.79161,
   13.47319,
   14.37447,
   13.89618,
   14.44155,
   14.54161,
   16.59532,
   16.62454,
   16.27051,
   17.33956,
   18.10779,
   19.55617,
   21.18525,
   22.80772,
   24.68432,
   26.26285,
   30.72899,
   35.14057,
   38.06488,
   45.54617,
   51.96189,
   60.55121,
   67.80996,
   77.57849,
   88.23134,
   98.03553,
   106.0563,
   113.1673,
   116.8339,
   117.5688,
   116.2401,
   109.9049,
   101.917,
   91.53939,
   82.80816,
   72.73421,
   63.30635,
   54.17403,
   46.64075,
   40.5518,
   35.33643,
   31.7839,
   28.50431,
   24.70417,
   23.19072,
   22.67865,
   20.90677,
   19.72993,
   19.35573,
   19.43113,
   18.74188,
   18.84554,
   18.48025,
   17.14228,
   18.10779,
   17.83712,
   17,
   16.76992,
   16.03028,
   15,
   15.53901,
   15.06438,
   15.1285,
   13.96548,
   14.67399,
   13.58013,
   13,
   14.30709,
   12.23774,
   13.75658,
   12.7382,
   12.35496,
   12.6244,
   11.95994,
   12.50961,
   11.79837,
   11.51041,
   11.71679,
   11.75765};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   15.34082,
   14.43736,
   14.25682,
   13.77592,
   14.18393,
   13.27693,
   12.91974,
   14.25682,
   14.61559,
   14.25682,
   14.54457,
   14.18393,
   15.20544,
   13.66245,
   14.43736,
   14.29311,
   14.68626,
   13.81353,
   14.14734,
   14.40144,
   14.93087,
   14.79161,
   14.47319,
   15.37447,
   14.89618,
   15.44155,
   15.54161,
   17.59532,
   17.62454,
   17.27051,
   18.33956,
   19.10779,
   20.55617,
   22.18525,
   23.80772,
   25.68432,
   27.26285,
   31.72899,
   36.14057,
   39.06488,
   46.54617,
   52.96189,
   61.55121,
   68.80996,
   78.57849,
   89.23134,
   99.03553,
   107.0563,
   114.1673,
   117.8339,
   118.5688,
   117.2401,
   110.9049,
   102.917,
   92.53939,
   83.80816,
   73.73421,
   64.30635,
   55.17403,
   47.64075,
   41.5518,
   36.33643,
   32.7839,
   29.50431,
   25.70417,
   24.19072,
   23.67865,
   21.90677,
   20.72993,
   20.35573,
   20.43113,
   19.74188,
   19.84554,
   19.48025,
   18.14228,
   19.10779,
   18.83712,
   18,
   17.76992,
   17.03028,
   16,
   16.53901,
   16.06438,
   16.1285,
   14.96548,
   15.67399,
   14.58013,
   14,
   15.30709,
   13.23774,
   14.75658,
   13.7382,
   13.35496,
   13.6244,
   12.95994,
   13.50961,
   12.79837,
   12.51041,
   12.71679,
   12.75765};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(119.2406);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(15451.18);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_6e0e930__6 = new TH1D("frame_6e0e930__6","Plot",100,5179.25,5379.25);
   frame_6e0e930__6->SetBinContent(1,14761.5);
   frame_6e0e930__6->SetMinimum(5);
   frame_6e0e930__6->SetMaximum(118092);
   frame_6e0e930__6->SetEntries(1);
   frame_6e0e930__6->SetDirectory(0);
   frame_6e0e930__6->SetStats(0);
   frame_6e0e930__6->SetLineWidth(2);
   frame_6e0e930__6->SetMarkerStyle(20);
   frame_6e0e930__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_6e0e930__6->GetXaxis()->SetNdivisions(505);
   frame_6e0e930__6->GetXaxis()->SetLabelFont(132);
   frame_6e0e930__6->GetXaxis()->SetLabelOffset(0.01);
   frame_6e0e930__6->GetXaxis()->SetLabelSize(0.06);
   frame_6e0e930__6->GetXaxis()->SetTitleSize(0.072);
   frame_6e0e930__6->GetXaxis()->SetTitleOffset(0.95);
   frame_6e0e930__6->GetXaxis()->SetTitleFont(132);
   frame_6e0e930__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_6e0e930__6->GetYaxis()->SetNdivisions(5000510);
   frame_6e0e930__6->GetYaxis()->SetLabelFont(132);
   frame_6e0e930__6->GetYaxis()->SetLabelOffset(0.01);
   frame_6e0e930__6->GetYaxis()->SetLabelSize(0.06);
   frame_6e0e930__6->GetYaxis()->SetTitleSize(0.072);
   frame_6e0e930__6->GetYaxis()->SetTitleOffset(0.95);
   frame_6e0e930__6->GetYaxis()->SetTitleFont(132);
   frame_6e0e930__6->GetZaxis()->SetLabelFont(132);
   frame_6e0e930__6->GetZaxis()->SetLabelSize(0.06);
   frame_6e0e930__6->GetZaxis()->SetTitleSize(0.072);
   frame_6e0e930__6->GetZaxis()->SetTitleOffset(1.2);
   frame_6e0e930__6->GetZaxis()->SetTitleFont(132);
   frame_6e0e930__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2015","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"0.3 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig8_centre_left.pdf");
   can_p->SaveAs("Fig8_centre_left.eps");
   can_p->SaveAs("Fig8_centre_left.png");
   
}


==> figs/Fig8_centre_right.C <==
void Fig8_centre_right()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 12:09:43 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.3505453,5391.596,6.208926);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5d5dba0__5 = new TH1D("frame_5d5dba0__5","Plot",100,5179.25,5379.25);
   frame_5d5dba0__5->SetBinContent(1,95030.32);
   frame_5d5dba0__5->SetMinimum(5);
   frame_5d5dba0__5->SetMaximum(760242.6);
   frame_5d5dba0__5->SetEntries(2);
   frame_5d5dba0__5->SetDirectory(0);
   frame_5d5dba0__5->SetStats(0);
   frame_5d5dba0__5->SetLineWidth(2);
   frame_5d5dba0__5->SetMarkerStyle(20);
   frame_5d5dba0__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5d5dba0__5->GetXaxis()->SetNdivisions(505);
   frame_5d5dba0__5->GetXaxis()->SetLabelFont(132);
   frame_5d5dba0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__5->GetXaxis()->SetLabelSize(0.06);
   frame_5d5dba0__5->GetXaxis()->SetTitleSize(0.072);
   frame_5d5dba0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__5->GetXaxis()->SetTitleFont(132);
   frame_5d5dba0__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5d5dba0__5->GetYaxis()->SetNdivisions(5000510);
   frame_5d5dba0__5->GetYaxis()->SetLabelFont(132);
   frame_5d5dba0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__5->GetYaxis()->SetLabelSize(0.06);
   frame_5d5dba0__5->GetYaxis()->SetTitleSize(0.072);
   frame_5d5dba0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__5->GetYaxis()->SetTitleFont(132);
   frame_5d5dba0__5->GetZaxis()->SetLabelFont(132);
   frame_5d5dba0__5->GetZaxis()->SetLabelSize(0.06);
   frame_5d5dba0__5->GetZaxis()->SetTitleSize(0.072);
   frame_5d5dba0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5d5dba0__5->GetZaxis()->SetTitleFont(132);
   frame_5d5dba0__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   1133,
   1170,
   1244,
   1232,
   1159,
   1130,
   1178,
   1160,
   1159,
   1132,
   1210,
   1103,
   1191,
   1114,
   1218,
   1198,
   1153,
   1175,
   1178,
   1216,
   1282,
   1287,
   1387,
   1306,
   1465,
   1421,
   1550,
   1531,
   1736,
   1804,
   1878,
   2157,
   2301,
   2703,
   3138,
   3733,
   4598,
   5637,
   7194,
   9465,
   12762,
   16734,
   22854,
   30531,
   40164,
   50766,
   62969,
   74665,
   84221,
   88947,
   89470,
   85091,
   75093,
   64337,
   51650,
   40301,
   30861,
   22832,
   16935,
   12663,
   9427,
   7170,
   5724,
   4700,
   3893,
   3261,
   3032,
   2627,
   2538,
   2497,
   2380,
   2294,
   2250,
   2124,
   2058,
   2036,
   1877,
   1871,
   1774,
   1684,
   1573,
   1490,
   1538,
   1412,
   1431,
   1315,
   1269,
   1295,
   1159,
   1188,
   1156,
   1060,
   1039,
   1056,
   1012,
   987,
   994,
   866,
   944,
   891};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   33.16378,
   33.70892,
   34.77393,
   34.60342,
   33.54776,
   33.11919,
   33.82565,
   33.56244,
   33.54776,
   33.14892,
   34.28865,
   32.71521,
   34.01449,
   32.88038,
   34.40344,
   34.11575,
   33.45953,
   33.78192,
   33.82565,
   34.37478,
   35.30852,
   35.37827,
   36.74581,
   35.64208,
   37.77858,
   37.19947,
   38.87321,
   38.63119,
   41.16833,
   41.97646,
   42.83878,
   45.94621,
   47.47135,
   51.49279,
   55.52009,
   60.60033,
   67.3104,
   74.58162,
   84.31892,
   96.78952,
   112.4701,
   128.8609,
   150.6762,
   174.2319,
   199.9102,
   224.8137,
   250.4367,
   272.7494,
   289.709,
   297.7403,
   298.6158,
   291.204,
   273.5315,
   253.1479,
   226.7669,
   200.2517,
   175.1737,
   150.6034,
   129.6355,
   112.0311,
   96.59403,
   84.17733,
   75.15877,
   68.05837,
   61.89591,
   56.60736,
   54.56587,
   50.75671,
   49.88105,
   49.47249,
   48.28781,
   47.39833,
   46.9368,
   45.58959,
   44.86794,
   44.62483,
   42.82724,
   42.75795,
   41.62185,
   40.53962,
   39.16422,
   38.10376,
   38.72053,
   37.07991,
   37.33186,
   35.76638,
   35.12654,
   35.48958,
   33.54776,
   33.971,
   33.50368,
   32.06148,
   31.7374,
   32,
   31.31588,
   30.92053,
   31.03173,
   28.93213,
   30.22865,
   29.35381};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   34.16378,
   34.70892,
   35.77393,
   35.60342,
   34.54776,
   34.11919,
   34.82565,
   34.56244,
   34.54776,
   34.14892,
   35.28865,
   33.71521,
   35.01449,
   33.88038,
   35.40344,
   35.11575,
   34.45953,
   34.78192,
   34.82565,
   35.37478,
   36.30852,
   36.37827,
   37.74581,
   36.64208,
   38.77858,
   38.19947,
   39.87321,
   39.63119,
   42.16833,
   42.97646,
   43.83878,
   46.94621,
   48.47135,
   52.49279,
   56.52009,
   61.60033,
   68.3104,
   75.58162,
   85.31892,
   97.78952,
   113.4701,
   129.8609,
   151.6762,
   175.2319,
   200.9102,
   225.8137,
   251.4367,
   273.7494,
   290.709,
   298.7403,
   299.6158,
   292.204,
   274.5315,
   254.1479,
   227.7669,
   201.2517,
   176.1737,
   151.6034,
   130.6355,
   113.0311,
   97.59403,
   85.17733,
   76.15877,
   69.05837,
   62.89591,
   57.60736,
   55.56587,
   51.75671,
   50.88105,
   50.47249,
   49.28781,
   48.39833,
   47.9368,
   46.58959,
   45.86794,
   45.62483,
   43.82724,
   43.75795,
   42.62185,
   41.53962,
   40.16422,
   39.10376,
   39.72053,
   38.07991,
   38.33186,
   36.76638,
   36.12654,
   36.48958,
   34.54776,
   34.971,
   34.50368,
   33.06148,
   32.7374,
   33,
   32.31588,
   31.92053,
   32.03173,
   29.93213,
   31.22865,
   30.35381};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(753.3611);
   Graph_Graph_Graph_data300130033005->SetMaximum(98662.87);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   1087.793,
   1087.793,
   1079.36,
   1070.992,
   1062.69,
   1054.452,
   1046.277,
   1038.166,
   1030.118,
   1022.132,
   1014.208,
   1006.346,
   998.5446,
   990.8036,
   983.1227,
   975.5013,
   967.9389,
   960.4352,
   952.9897,
   945.6018,
   938.2713,
   930.9976,
   923.7802,
   916.6188,
   909.513,
   902.4622,
   895.4661,
   888.5242,
   881.6361,
   874.8014,
   868.0197,
   861.2906,
   854.6137,
   847.9885,
   841.4147,
   834.8918,
   828.4195,
   821.9974,
   815.625,
   809.3021,
   803.0282,
   796.8029,
   790.6259,
   784.4967,
   778.4151,
   772.3806,
   766.3929,
   760.4516,
   754.5564,
   748.7069,
   742.9027,
   737.1436,
   731.429,
   725.7588,
   720.1325,
   714.5499,
   709.0105,
   703.5141,
   698.0602,
   692.6487,
   687.2791,
   681.9511,
   676.6645,
   671.4188,
   666.2138,
   661.0491,
   655.9245,
   650.8396,
   645.7941,
   640.7878,
   635.8202,
   630.8912,
   626.0003,
   621.1474,
   616.3321,
   611.5541,
   606.8132,
   602.109,
   597.4413,
   592.8098,
   588.2142,
   583.6542,
   579.1296,
   574.64,
   570.1852,
   565.765,
   561.3791,
   557.0271,
   552.7089,
   548.4241,
   544.1726,
   539.954,
   535.7682,
   531.6148,
   527.4935,
   523.4043,
   519.3467,
   515.3206,
   511.3257,
   507.3618,
   503.4286,
   499.5259,
   499.5259,
   499.5259,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(1196.572);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[134] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[134] = {
   0,
   82.53463,
   82.53463,
   86.90828,
   91.621,
   96.70781,
   102.2083,
   108.1672,
   114.6356,
   121.6716,
   129.3417,
   137.7224,
   146.9016,
   156.9813,
   168.0799,
   180.3353,
   193.9096,
   208.9934,
   225.8127,
   244.6364,
   265.7866,
   289.6517,
   316.7031,
   347.517,
   382.8036,
   423.4457,
   470.5507,
   525.5217,
   590.1572,
   666.7893,
   758.4839,
   869.3318,
   1004.882,
   1172.804,
   1383.923,
   1653.891,
   2005.973,
   2475.881,
   3120.561,
   4035.029,
   5386.887,
   7368.577,
   8627.676,
   10104.65,
   11833.28,
   13850.32,
   16194.62,
   18905.79,
   22021.99,
   25576.87,
   29595.43,
   34088.82,
   39048.19,
   44437.98,
   50189.28,
   56194.46,
   68328.7,
   74043.93,
   79204.31,
   81498.13,
   83560.77,
   85364.24,
   86883.24,
   88095.83,
   88984.14,
   89534.83,
   89739.55,
   89595.16,
   89103.88,
   88273.17,
   87115.52,
   85648.08,
   83892.11,
   81872.37,
   79616.45,
   74515.9,
   68838.77,
   56721.35,
   50700.62,
   44922.52,
   39498.21,
   34499.76,
   29965.37,
   25905.94,
   22311.77,
   19158.85,
   16414.11,
   14039.63,
   11995.84,
   10243.75,
   8746.382,
   7469.686,
   5458.862,
   4006.29,
   2984.821,
   2280.18,
   1779.137,
   1413.513,
   1140.706,
   933.186,
   772.6368,
   646.5573,
   546.222,
   465.4179,
   399.6415,
   345.5756,
   300.7408,
   263.2599,
   231.6938,
   204.9272,
   182.087,
   162.4834,
   145.5662,
   130.8935,
   118.1073,
   106.9159,
   97.07969,
   88.40097,
   80.71544,
   73.88589,
   67.79718,
   62.35216,
   57.46853,
   53.07623,
   49.1154,
   45.53469,
   42.28987,
   39.34272,
   36.6601,
   34.21319,
   31.97682,
   31.97682,
   31.97682,
   0};
   graph = new TGraph(134,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",134,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(98713.5);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   5.086353,
   5.086353,
   5.105986,
   5.1659,
   5.265071,
   5.401709,
   5.573433,
   5.777381,
   6.010331,
   6.268822,
   6.549243,
   6.847899,
   7.161037,
   7.48484,
   7.815401,
   8.148711,
   8.480687,
   8.807261,
   9.124568,
   9.429199,
   9.718525,
   9.991,
   10.24641,
   10.486,
   10.7124,
   10.92939,
   11.14154,
   11.35372,
   11.57064,
   11.79652,
   12.03481,
   12.28818,
   12.55859,
   12.84757,
   13.15651,
   13.48708,
   13.84167,
   14.22388,
   14.63896,
   15.09418,
   15.59907,
   16.16519,
   16.8055,
   17.53303,
   18.3593,
   19.29334,
   20.343,
   21.52001,
   22.84902,
   24.37784,
   26.18444,
   28.37888,
   31.10542,
   34.55605,
   38.99815,
   44.79524,
   52.3888,
   62.26572,
   75.05181,
   91.88818,
   114.9586,
   129.8076,
   147.389,
   167.9764,
   191.7442,
   218.8871,
   249.7308,
   284.6324,
   323.652,
   366.3049,
   411.7533,
   459.438,
   509.6707,
   563.3157,
   620.0181,
   676.7161,
   729.6275,
   777.5837,
   821.5371,
   905.9964,
   994.1294,
   1012.719,
   1028.77,
   1042.167,
   1053.332,
   1070.578,
   1084.925,
   1099.619,
   1111.127,
   1113.502,
   1113.617,
   1109.943,
   1102.11,
   1094.516,
   1084.109,
   1060.305,
   1051.172,
   1045.237,
   1033.449,
   1018.595,
   997.3633,
   955.4013,
   935.1273,
   912.0199,
   858.9949,
   812.4902,
   790.7336,
   772.2192,
   738.6373,
   695.6371,
   680.3699,
   669.9707,
   658.5326,
   642.6556,
   604.8885,
   569.7876,
   542.0394,
   518.6233,
   495.1896,
   467.4062,
   442.3986,
   423.2933,
   404.3771,
   383.4483,
   366.0717,
   354.6578,
   349.8926,
   349.8926,
   349.8926,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(1224.979);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[134] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[134] = {
   0,
   1175.414,
   1175.414,
   1171.374,
   1167.779,
   1164.663,
   1162.062,
   1160.018,
   1158.579,
   1157.8,
   1157.743,
   1158.48,
   1160.096,
   1162.687,
   1166.368,
   1171.273,
   1177.56,
   1185.413,
   1195.055,
   1206.751,
   1220.818,
   1237.642,
   1257.692,
   1281.544,
   1309.908,
   1343.671,
   1383.942,
   1432.129,
   1490.035,
   1559.996,
   1645.082,
   1749.386,
   1878.461,
   2039.976,
   2244.759,
   2508.462,
   2854.352,
   3318.143,
   3956.782,
   4865.293,
   6211.284,
   8187.205,
   9443.459,
   10917.62,
   12643.47,
   14657.75,
   16999.33,
   19707.82,
   22821.38,
   26373.65,
   30389.64,
   34880.49,
   39837.38,
   45224.72,
   50973.61,
   56976.43,
   69106.1,
   74819.14,
   79977.39,
   82270.18,
   84331.81,
   86134.29,
   87652.32,
   88863.98,
   89751.38,
   90301.2,
   90505.07,
   90359.88,
   89867.82,
   89036.39,
   87878.06,
   86409.98,
   84653.42,
   82633.16,
   80376.76,
   75275.47,
   69597.9,
   57480.69,
   51460.74,
   45683.92,
   40261.48,
   35265.54,
   30734.4,
   26679.05,
   23089.98,
   19943.39,
   17206.53,
   14841.87,
   12810.26,
   11073.09,
   9593.661,
   8338.095,
   6380.011,
   4996.156,
   4057.623,
   3445.775,
   3049.995,
   2788.935,
   2603.031,
   2475.003,
   2397.657,
   2325.89,
   2252.295,
   2192.877,
   2121.138,
   2036.498,
   1948.087,
   1894.15,
   1821.867,
   1748.543,
   1677.761,
   1600.608,
   1532.696,
   1473.298,
   1422.51,
   1363.932,
   1324.078,
   1283.765,
   1234.028,
   1187.846,
   1149.791,
   1116.744,
   1084.273,
   1047.976,
   1014.918,
   988.1747,
   961.9875,
   934.1167,
   910.0936,
   892.2996,
   881.3953,
   881.3953,
   881.3953,
   0};
   graph = new TGraph(134,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",134,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(99555.58);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   1133,
   1170,
   1244,
   1232,
   1159,
   1130,
   1178,
   1160,
   1159,
   1132,
   1210,
   1103,
   1191,
   1114,
   1218,
   1198,
   1153,
   1175,
   1178,
   1216,
   1282,
   1287,
   1387,
   1306,
   1465,
   1421,
   1550,
   1531,
   1736,
   1804,
   1878,
   2157,
   2301,
   2703,
   3138,
   3733,
   4598,
   5637,
   7194,
   9465,
   12762,
   16734,
   22854,
   30531,
   40164,
   50766,
   62969,
   74665,
   84221,
   88947,
   89470,
   85091,
   75093,
   64337,
   51650,
   40301,
   30861,
   22832,
   16935,
   12663,
   9427,
   7170,
   5724,
   4700,
   3893,
   3261,
   3032,
   2627,
   2538,
   2497,
   2380,
   2294,
   2250,
   2124,
   2058,
   2036,
   1877,
   1871,
   1774,
   1684,
   1573,
   1490,
   1538,
   1412,
   1431,
   1315,
   1269,
   1295,
   1159,
   1188,
   1156,
   1060,
   1039,
   1056,
   1012,
   987,
   994,
   866,
   944,
   891};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   33.16378,
   33.70892,
   34.77393,
   34.60342,
   33.54776,
   33.11919,
   33.82565,
   33.56244,
   33.54776,
   33.14892,
   34.28865,
   32.71521,
   34.01449,
   32.88038,
   34.40344,
   34.11575,
   33.45953,
   33.78192,
   33.82565,
   34.37478,
   35.30852,
   35.37827,
   36.74581,
   35.64208,
   37.77858,
   37.19947,
   38.87321,
   38.63119,
   41.16833,
   41.97646,
   42.83878,
   45.94621,
   47.47135,
   51.49279,
   55.52009,
   60.60033,
   67.3104,
   74.58162,
   84.31892,
   96.78952,
   112.4701,
   128.8609,
   150.6762,
   174.2319,
   199.9102,
   224.8137,
   250.4367,
   272.7494,
   289.709,
   297.7403,
   298.6158,
   291.204,
   273.5315,
   253.1479,
   226.7669,
   200.2517,
   175.1737,
   150.6034,
   129.6355,
   112.0311,
   96.59403,
   84.17733,
   75.15877,
   68.05837,
   61.89591,
   56.60736,
   54.56587,
   50.75671,
   49.88105,
   49.47249,
   48.28781,
   47.39833,
   46.9368,
   45.58959,
   44.86794,
   44.62483,
   42.82724,
   42.75795,
   41.62185,
   40.53962,
   39.16422,
   38.10376,
   38.72053,
   37.07991,
   37.33186,
   35.76638,
   35.12654,
   35.48958,
   33.54776,
   33.971,
   33.50368,
   32.06148,
   31.7374,
   32,
   31.31588,
   30.92053,
   31.03173,
   28.93213,
   30.22865,
   29.35381};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   34.16378,
   34.70892,
   35.77393,
   35.60342,
   34.54776,
   34.11919,
   34.82565,
   34.56244,
   34.54776,
   34.14892,
   35.28865,
   33.71521,
   35.01449,
   33.88038,
   35.40344,
   35.11575,
   34.45953,
   34.78192,
   34.82565,
   35.37478,
   36.30852,
   36.37827,
   37.74581,
   36.64208,
   38.77858,
   38.19947,
   39.87321,
   39.63119,
   42.16833,
   42.97646,
   43.83878,
   46.94621,
   48.47135,
   52.49279,
   56.52009,
   61.60033,
   68.3104,
   75.58162,
   85.31892,
   97.78952,
   113.4701,
   129.8609,
   151.6762,
   175.2319,
   200.9102,
   225.8137,
   251.4367,
   273.7494,
   290.709,
   298.7403,
   299.6158,
   292.204,
   274.5315,
   254.1479,
   227.7669,
   201.2517,
   176.1737,
   151.6034,
   130.6355,
   113.0311,
   97.59403,
   85.17733,
   76.15877,
   69.05837,
   62.89591,
   57.60736,
   55.56587,
   51.75671,
   50.88105,
   50.47249,
   49.28781,
   48.39833,
   47.9368,
   46.58959,
   45.86794,
   45.62483,
   43.82724,
   43.75795,
   42.62185,
   41.53962,
   40.16422,
   39.10376,
   39.72053,
   38.07991,
   38.33186,
   36.76638,
   36.12654,
   36.48958,
   34.54776,
   34.971,
   34.50368,
   33.06148,
   32.7374,
   33,
   32.31588,
   31.92053,
   32.03173,
   29.93213,
   31.22865,
   30.35381};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(753.3611);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(98662.87);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_5d5dba0__6 = new TH1D("frame_5d5dba0__6","Plot",100,5179.25,5379.25);
   frame_5d5dba0__6->SetBinContent(1,95030.32);
   frame_5d5dba0__6->SetMinimum(5);
   frame_5d5dba0__6->SetMaximum(760242.6);
   frame_5d5dba0__6->SetEntries(2);
   frame_5d5dba0__6->SetDirectory(0);
   frame_5d5dba0__6->SetStats(0);
   frame_5d5dba0__6->SetLineWidth(2);
   frame_5d5dba0__6->SetMarkerStyle(20);
   frame_5d5dba0__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5d5dba0__6->GetXaxis()->SetNdivisions(505);
   frame_5d5dba0__6->GetXaxis()->SetLabelFont(132);
   frame_5d5dba0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__6->GetXaxis()->SetLabelSize(0.06);
   frame_5d5dba0__6->GetXaxis()->SetTitleSize(0.072);
   frame_5d5dba0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__6->GetXaxis()->SetTitleFont(132);
   frame_5d5dba0__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5d5dba0__6->GetYaxis()->SetNdivisions(5000510);
   frame_5d5dba0__6->GetYaxis()->SetLabelFont(132);
   frame_5d5dba0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5d5dba0__6->GetYaxis()->SetLabelSize(0.06);
   frame_5d5dba0__6->GetYaxis()->SetTitleSize(0.072);
   frame_5d5dba0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5d5dba0__6->GetYaxis()->SetTitleFont(132);
   frame_5d5dba0__6->GetZaxis()->SetLabelFont(132);
   frame_5d5dba0__6->GetZaxis()->SetLabelSize(0.06);
   frame_5d5dba0__6->GetZaxis()->SetTitleSize(0.072);
   frame_5d5dba0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5d5dba0__6->GetZaxis()->SetTitleFont(132);
   frame_5d5dba0__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2016","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"1.7 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig8_centre_right.pdf");
   can_p->SaveAs("Fig8_centre_right.eps");
   can_p->SaveAs("Fig8_centre_right.png");

}


==> figs/Fig8_top_left.C <==
void Fig8_top_left()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 11:42:39 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.2536692,5391.596,5.700326);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5df8ae0__5 = new TH1D("frame_5df8ae0__5","Plot",100,5179.25,5379.25);
   frame_5df8ae0__5->SetBinContent(1,31589.03);
   frame_5df8ae0__5->SetMinimum(5);
   frame_5df8ae0__5->SetMaximum(252712.3);
   frame_5df8ae0__5->SetEntries(2);
   frame_5df8ae0__5->SetDirectory(0);
   frame_5df8ae0__5->SetStats(0);
   frame_5df8ae0__5->SetLineWidth(2);
   frame_5df8ae0__5->SetMarkerStyle(20);
   frame_5df8ae0__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5df8ae0__5->GetXaxis()->SetNdivisions(505);
   frame_5df8ae0__5->GetXaxis()->SetLabelFont(132);
   frame_5df8ae0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__5->GetXaxis()->SetLabelSize(0.06);
   frame_5df8ae0__5->GetXaxis()->SetTitleSize(0.072);
   frame_5df8ae0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__5->GetXaxis()->SetTitleFont(132);
   frame_5df8ae0__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5df8ae0__5->GetYaxis()->SetNdivisions(5000510);
   frame_5df8ae0__5->GetYaxis()->SetLabelFont(132);
   frame_5df8ae0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__5->GetYaxis()->SetLabelSize(0.06);
   frame_5df8ae0__5->GetYaxis()->SetTitleSize(0.072);
   frame_5df8ae0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__5->GetYaxis()->SetTitleFont(132);
   frame_5df8ae0__5->GetZaxis()->SetLabelFont(132);
   frame_5df8ae0__5->GetZaxis()->SetLabelSize(0.06);
   frame_5df8ae0__5->GetZaxis()->SetTitleSize(0.072);
   frame_5df8ae0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5df8ae0__5->GetZaxis()->SetTitleFont(132);
   frame_5df8ae0__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   350,
   367,
   403,
   360,
   344,
   361,
   340,
   359,
   330,
   364,
   335,
   359,
   338,
   334,
   364,
   357,
   353,
   349,
   380,
   370,
   391,
   394,
   390,
   392,
   423,
   422,
   448,
   505,
   568,
   568,
   664,
   703,
   848,
   901,
   1048,
   1289,
   1642,
   1943,
   2553,
   3307,
   4354,
   5987,
   8058,
   10371,
   13506,
   17386,
   21344,
   25191,
   28055,
   29857,
   29549,
   28084,
   24880,
   20971,
   17141,
   13303,
   9979,
   7538,
   5577,
   4132,
   3133,
   2397,
   1896,
   1479,
   1237,
   1080,
   943,
   871,
   832,
   827,
   758,
   732,
   738,
   681,
   610,
   578,
   587,
   550,
   555,
   490,
   485,
   491,
   478,
   445,
   461,
   445,
   404,
   416,
   372,
   345,
   365,
   366,
   334,
   350,
   290,
   305,
   315,
   246,
   245,
   286};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   18.21497,
   18.66377,
   19.58109,
   18.48025,
   18.05398,
   18.50658,
   17.94587,
   18.45389,
   17.67278,
   18.58533,
   17.80983,
   18.45389,
   17.89157,
   17.78251,
   18.58533,
   18.40106,
   18.29495,
   18.18823,
   19,
   18.74188,
   19.28004,
   19.35573,
   19.25475,
   19.3053,
   20.07304,
   20.04872,
   20.67192,
   21.97777,
   23.33799,
   23.33799,
   25.27305,
   26.01886,
   28.62473,
   29.52083,
   31.87669,
   35.40613,
   40.02468,
   43.58231,
   50.02969,
   57.00869,
   65.48674,
   76.87732,
   89.26776,
   101.3393,
   115.7164,
   131.3569,
   145.5967,
   158.2175,
   166.997,
   172.2925,
   171.399,
   167.0836,
   157.2347,
   144.3145,
   130.4246,
   114.8397,
   99.3962,
   86.3231,
   74.18099,
   63.78258,
   55.47544,
   48.46172,
   43.04595,
   37.96102,
   34.67456,
   32.36716,
   30.21238,
   29.01694,
   28.34874,
   28.26195,
   27.03634,
   26.56012,
   26.67076,
   25.60077,
   24.20324,
   23.54683,
   23.73324,
   22.95741,
   23.06374,
   21.64159,
   21.52839,
   21.66416,
   21.36893,
   20.60095,
   20.97673,
   20.60095,
   19.60597,
   19.90221,
   18.79378,
   18.0809,
   18.61151,
   18.63766,
   17.78251,
   18.21497,
   16.53673,
   16.97141,
   17.25528,
   15.19235,
   15.16046,
   16.41892};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   19.21497,
   19.66377,
   20.58109,
   19.48025,
   19.05398,
   19.50658,
   18.94587,
   19.45389,
   18.67278,
   19.58533,
   18.80983,
   19.45389,
   18.89157,
   18.78251,
   19.58533,
   19.40106,
   19.29495,
   19.18823,
   20,
   19.74188,
   20.28004,
   20.35573,
   20.25475,
   20.3053,
   21.07304,
   21.04872,
   21.67192,
   22.97777,
   24.33799,
   24.33799,
   26.27305,
   27.01886,
   29.62473,
   30.52083,
   32.87669,
   36.40613,
   41.02468,
   44.58231,
   51.02969,
   58.00869,
   66.48674,
   77.87732,
   90.26776,
   102.3393,
   116.7164,
   132.3569,
   146.5967,
   159.2175,
   167.997,
   173.2925,
   172.399,
   168.0836,
   158.2347,
   145.3145,
   131.4246,
   115.8397,
   100.3962,
   87.3231,
   75.18099,
   64.78258,
   56.47544,
   49.46172,
   44.04595,
   38.96102,
   35.67456,
   33.36716,
   31.21238,
   30.01694,
   29.34874,
   29.26195,
   28.03634,
   27.56012,
   27.67076,
   26.60077,
   25.20324,
   24.54683,
   24.73324,
   23.95741,
   24.06374,
   22.64159,
   22.52839,
   22.66416,
   22.36893,
   21.60095,
   21.97673,
   21.60095,
   20.60597,
   20.90221,
   19.79378,
   19.0809,
   19.61151,
   19.63766,
   18.78251,
   19.21497,
   17.53673,
   17.97141,
   18.25528,
   16.19235,
   16.16046,
   17.41892};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(206.8556);
   Graph_Graph_Graph_data300130033005->SetMaximum(33010.34);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   333.9574,
   333.9574,
   331.2188,
   328.5026,
   325.8086,
   323.1368,
   320.4869,
   317.8587,
   315.252,
   312.6667,
   310.1027,
   307.5596,
   305.0374,
   302.5359,
   300.0549,
   297.5943,
   295.1538,
   292.7334,
   290.3328,
   287.9518,
   285.5904,
   283.2484,
   280.9256,
   278.6218,
   276.3369,
   274.0708,
   271.8232,
   269.5941,
   267.3833,
   265.1905,
   263.0158,
   260.8589,
   258.7197,
   256.598,
   254.4938,
   252.4067,
   250.3368,
   248.2839,
   246.2478,
   244.2284,
   242.2256,
   240.2392,
   238.2691,
   236.3151,
   234.3772,
   232.4551,
   230.5488,
   228.6582,
   226.783,
   224.9233,
   223.0788,
   221.2494,
   219.435,
   217.6355,
   215.8507,
   214.0806,
   212.325,
   210.5838,
   208.8569,
   207.1441,
   205.4454,
   203.7606,
   202.0896,
   200.4324,
   198.7887,
   197.1585,
   195.5417,
   193.9381,
   192.3477,
   190.7703,
   189.2059,
   187.6543,
   186.1154,
   184.5891,
   183.0753,
   181.574,
   180.085,
   178.6082,
   177.1435,
   175.6908,
   174.25,
   172.821,
   171.4038,
   169.9982,
   168.6041,
   167.2214,
   165.8501,
   164.49,
   163.1411,
   161.8032,
   160.4763,
   159.1603,
   157.8551,
   156.5606,
   155.2767,
   154.0033,
   152.7404,
   151.4878,
   150.2455,
   149.0134,
   147.7914,
   146.5794,
   146.5794,
   146.5794,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(367.3532);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[135] = {
   0,
   20.82755,
   20.82755,
   22.10309,
   23.4872,
   24.99182,
   26.63054,
   28.41883,
   30.37436,
   32.51742,
   34.87134,
   37.46303,
   40.3237,
   43.48963,
   47.00319,
   50.91408,
   55.28086,
   60.17283,
   65.67247,
   71.87843,
   78.90941,
   86.9091,
   96.05258,
   106.5547,
   118.681,
   132.7627,
   149.2158,
   168.5688,
   191.4991,
   218.8854,
   251.8812,
   292.0217,
   341.3804,
   402.8051,
   480.2797,
   579.4953,
   708.7756,
   880.6278,
   1114.44,
   1441.382,
   1913.766,
   2603.503,
   3041.692,
   3554.446,
   4153.036,
   4849.633,
   5657,
   6587.977,
   7654.717,
   8867.618,
   10233.9,
   11755.84,
   13428.75,
   15238.74,
   17160.65,
   19156.42,
   23149.81,
   25007.64,
   25867.15,
   26666.65,
   27396.08,
   28045.84,
   28607.08,
   29071.87,
   29433.51,
   29686.66,
   29827.52,
   29853.97,
   29765.61,
   29563.78,
   29251.5,
   28833.44,
   28315.68,
   27705.61,
   27011.7,
   26243.22,
   24522.45,
   22625.03,
   18613.27,
   16632.91,
   14738.01,
   12963.04,
   11329.93,
   9849.857,
   8525.432,
   7352.846,
   6323.861,
   5427.484,
   4651.281,
   3982.371,
   3408.11,
   2916.546,
   2496.682,
   1833.512,
   1352.536,
   1011.449,
   769.8089,
   595.1034,
   466.4884,
   370.2618,
   297.2133,
   241.026,
   197.2886,
   162.8689,
   135.5099,
   113.5623,
   95.8057,
   81.32654,
   69.43345,
   59.59798,
   51.41245,
   44.55956,
   38.7904,
   33.90815,
   29.75614,
   26.20875,
   23.16465,
   20.54161,
   18.27251,
   16.30228,
   14.58551,
   13.08455,
   11.76807,
   10.60987,
   9.58794,
   8.683745,
   7.881586,
   7.168132,
   6.532024,
   5.963545,
   5.454363,
   4.997306,
   4.997306,
   4.997306,
   0};
   graph = new TGraph(135,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(32839.37);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   1.715447,
   1.715447,
   1.722068,
   1.742275,
   1.775722,
   1.821805,
   1.879722,
   1.948506,
   2.027072,
   2.114252,
   2.208828,
   2.309554,
   2.415164,
   2.524371,
   2.635858,
   2.748272,
   2.860236,
   2.970378,
   3.077394,
   3.180135,
   3.277714,
   3.369611,
   3.455753,
   3.536558,
   3.612913,
   3.686097,
   3.757648,
   3.829207,
   3.902369,
   3.978549,
   4.058916,
   4.144367,
   4.235567,
   4.33303,
   4.437224,
   4.548713,
   4.668306,
   4.797212,
   4.937201,
   5.090732,
   5.261013,
   5.451946,
   5.6679,
   5.91327,
   6.19194,
   6.506961,
   6.860973,
   7.257936,
   7.706165,
   8.221782,
   8.831086,
   9.571191,
   10.49076,
   11.65453,
   13.1527,
   15.10785,
   17.66889,
   21.00002,
   25.31232,
   30.99063,
   38.77148,
   43.77952,
   49.70911,
   56.65248,
   64.66853,
   73.82287,
   84.22535,
   95.99645,
   109.1564,
   123.5417,
   138.8698,
   154.9522,
   171.8939,
   189.9864,
   209.1101,
   228.2324,
   246.0775,
   262.2515,
   277.0754,
   305.5605,
   335.2846,
   341.5544,
   346.9677,
   351.4862,
   355.2517,
   361.0681,
   365.9069,
   370.8624,
   374.7437,
   375.5448,
   375.5837,
   374.3443,
   371.7026,
   369.1415,
   365.6315,
   357.6034,
   354.5231,
   352.5215,
   348.5458,
   343.536,
   336.3753,
   322.223,
   315.3853,
   307.592,
   289.7086,
   274.0242,
   266.6865,
   260.4422,
   249.1162,
   234.6138,
   229.4647,
   225.9574,
   222.0997,
   216.745,
   204.0075,
   192.1692,
   182.8107,
   174.9133,
   167.0099,
   157.6396,
   149.2054,
   142.7619,
   136.3821,
   129.3235,
   123.463,
   119.6135,
   118.0064,
   118.0064,
   118.0064,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(413.142);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[135] = {
   0,
   356.5004,
   356.5004,
   355.0439,
   353.732,
   352.5762,
   351.5891,
   350.7854,
   350.1815,
   349.7965,
   349.6523,
   349.7745,
   350.1929,
   350.9422,
   352.0635,
   353.6049,
   355.6234,
   358.1869,
   361.3762,
   365.2886,
   370.0414,
   375.7773,
   382.6706,
   390.936,
   400.8394,
   412.7125,
   426.9727,
   444.1497,
   464.9224,
   490.171,
   521.0503,
   559.0964,
   606.3837,
   665.7604,
   741.2108,
   838.4263,
   965.731,
   1135.633,
   1367.521,
   1692.567,
   2163.085,
   2850.99,
   3288.276,
   3800.137,
   4397.844,
   5093.57,
   5900.077,
   6830.205,
   7896.11,
   9108.187,
   10473.66,
   11994.81,
   13666.93,
   15476.15,
   17397.31,
   19392.34,
   23384.3,
   25241.44,
   26100.62,
   26899.79,
   27628.9,
   28278.36,
   28839.28,
   29303.78,
   29665.13,
   29918,
   30058.6,
   30084.79,
   29996.19,
   29794.12,
   29481.63,
   29063.36,
   28545.42,
   27935.18,
   27241.12,
   26472.51,
   24751.54,
   22854.04,
   18842.46,
   16862.41,
   14968.01,
   13193.72,
   11561.51,
   10082.59,
   8759.601,
   7588.789,
   6561.996,
   5668.333,
   4895.498,
   4230.752,
   3661.58,
   3176.122,
   2763.441,
   2118.17,
   1660.481,
   1347.477,
   1137.244,
   998.1516,
   904.9136,
   838.1075,
   791.9797,
   763.9649,
   738.6556,
   713.3649,
   693.3289,
   669.4806,
   641.5222,
   612.4562,
   595.1228,
   571.6641,
   547.8855,
   524.9726,
   499.9027,
   477.9305,
   458.8024,
   442.5464,
   423.6285,
   410.989,
   398.1586,
   382.113,
   367.231,
   355.0556,
   344.5365,
   334.1804,
   322.5042,
   311.8924,
   303.3838,
   295.038,
   286.1011,
   278.44,
   272.8593,
   269.5831,
   269.5831,
   269.5831,
   0};
   graph = new TGraph(135,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(33093.27);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   350,
   367,
   403,
   360,
   344,
   361,
   340,
   359,
   330,
   364,
   335,
   359,
   338,
   334,
   364,
   357,
   353,
   349,
   380,
   370,
   391,
   394,
   390,
   392,
   423,
   422,
   448,
   505,
   568,
   568,
   664,
   703,
   848,
   901,
   1048,
   1289,
   1642,
   1943,
   2553,
   3307,
   4354,
   5987,
   8058,
   10371,
   13506,
   17386,
   21344,
   25191,
   28055,
   29857,
   29549,
   28084,
   24880,
   20971,
   17141,
   13303,
   9979,
   7538,
   5577,
   4132,
   3133,
   2397,
   1896,
   1479,
   1237,
   1080,
   943,
   871,
   832,
   827,
   758,
   732,
   738,
   681,
   610,
   578,
   587,
   550,
   555,
   490,
   485,
   491,
   478,
   445,
   461,
   445,
   404,
   416,
   372,
   345,
   365,
   366,
   334,
   350,
   290,
   305,
   315,
   246,
   245,
   286};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   18.21497,
   18.66377,
   19.58109,
   18.48025,
   18.05398,
   18.50658,
   17.94587,
   18.45389,
   17.67278,
   18.58533,
   17.80983,
   18.45389,
   17.89157,
   17.78251,
   18.58533,
   18.40106,
   18.29495,
   18.18823,
   19,
   18.74188,
   19.28004,
   19.35573,
   19.25475,
   19.3053,
   20.07304,
   20.04872,
   20.67192,
   21.97777,
   23.33799,
   23.33799,
   25.27305,
   26.01886,
   28.62473,
   29.52083,
   31.87669,
   35.40613,
   40.02468,
   43.58231,
   50.02969,
   57.00869,
   65.48674,
   76.87732,
   89.26776,
   101.3393,
   115.7164,
   131.3569,
   145.5967,
   158.2175,
   166.997,
   172.2925,
   171.399,
   167.0836,
   157.2347,
   144.3145,
   130.4246,
   114.8397,
   99.3962,
   86.3231,
   74.18099,
   63.78258,
   55.47544,
   48.46172,
   43.04595,
   37.96102,
   34.67456,
   32.36716,
   30.21238,
   29.01694,
   28.34874,
   28.26195,
   27.03634,
   26.56012,
   26.67076,
   25.60077,
   24.20324,
   23.54683,
   23.73324,
   22.95741,
   23.06374,
   21.64159,
   21.52839,
   21.66416,
   21.36893,
   20.60095,
   20.97673,
   20.60095,
   19.60597,
   19.90221,
   18.79378,
   18.0809,
   18.61151,
   18.63766,
   17.78251,
   18.21497,
   16.53673,
   16.97141,
   17.25528,
   15.19235,
   15.16046,
   16.41892};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   19.21497,
   19.66377,
   20.58109,
   19.48025,
   19.05398,
   19.50658,
   18.94587,
   19.45389,
   18.67278,
   19.58533,
   18.80983,
   19.45389,
   18.89157,
   18.78251,
   19.58533,
   19.40106,
   19.29495,
   19.18823,
   20,
   19.74188,
   20.28004,
   20.35573,
   20.25475,
   20.3053,
   21.07304,
   21.04872,
   21.67192,
   22.97777,
   24.33799,
   24.33799,
   26.27305,
   27.01886,
   29.62473,
   30.52083,
   32.87669,
   36.40613,
   41.02468,
   44.58231,
   51.02969,
   58.00869,
   66.48674,
   77.87732,
   90.26776,
   102.3393,
   116.7164,
   132.3569,
   146.5967,
   159.2175,
   167.997,
   173.2925,
   172.399,
   168.0836,
   158.2347,
   145.3145,
   131.4246,
   115.8397,
   100.3962,
   87.3231,
   75.18099,
   64.78258,
   56.47544,
   49.46172,
   44.04595,
   38.96102,
   35.67456,
   33.36716,
   31.21238,
   30.01694,
   29.34874,
   29.26195,
   28.03634,
   27.56012,
   27.67076,
   26.60077,
   25.20324,
   24.54683,
   24.73324,
   23.95741,
   24.06374,
   22.64159,
   22.52839,
   22.66416,
   22.36893,
   21.60095,
   21.97673,
   21.60095,
   20.60597,
   20.90221,
   19.79378,
   19.0809,
   19.61151,
   19.63766,
   18.78251,
   19.21497,
   17.53673,
   17.97141,
   18.25528,
   16.19235,
   16.16046,
   17.41892};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(206.8556);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(33010.34);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_5df8ae0__6 = new TH1D("frame_5df8ae0__6","Plot",100,5179.25,5379.25);
   frame_5df8ae0__6->SetBinContent(1,31589.03);
   frame_5df8ae0__6->SetMinimum(5);
   frame_5df8ae0__6->SetMaximum(252712.3);
   frame_5df8ae0__6->SetEntries(2);
   frame_5df8ae0__6->SetDirectory(0);
   frame_5df8ae0__6->SetStats(0);
   frame_5df8ae0__6->SetLineWidth(2);
   frame_5df8ae0__6->SetMarkerStyle(20);
   frame_5df8ae0__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5df8ae0__6->GetXaxis()->SetNdivisions(505);
   frame_5df8ae0__6->GetXaxis()->SetLabelFont(132);
   frame_5df8ae0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__6->GetXaxis()->SetLabelSize(0.06);
   frame_5df8ae0__6->GetXaxis()->SetTitleSize(0.072);
   frame_5df8ae0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__6->GetXaxis()->SetTitleFont(132);
   frame_5df8ae0__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5df8ae0__6->GetYaxis()->SetNdivisions(5000510);
   frame_5df8ae0__6->GetYaxis()->SetLabelFont(132);
   frame_5df8ae0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5df8ae0__6->GetYaxis()->SetLabelSize(0.06);
   frame_5df8ae0__6->GetYaxis()->SetTitleSize(0.072);
   frame_5df8ae0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5df8ae0__6->GetYaxis()->SetTitleFont(132);
   frame_5df8ae0__6->GetZaxis()->SetLabelFont(132);
   frame_5df8ae0__6->GetZaxis()->SetLabelSize(0.06);
   frame_5df8ae0__6->GetZaxis()->SetTitleSize(0.072);
   frame_5df8ae0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5df8ae0__6->GetZaxis()->SetTitleFont(132);
   frame_5df8ae0__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2011","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"1 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig8_top_left.pdf");
   can_p->SaveAs("Fig8_top_left.eps");
   can_p->SaveAs("Fig8_top_left.png");
}


==> figs/Fig8_top_right.C <==
void Fig8_top_right()
{
//=========Macro generated from canvas: can_p/can_p
//=========  (Fri Apr 30 11:48:45 2021) by ROOT version 6.12/06
   TCanvas *can_p = new TCanvas("can_p", "can_p",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_p->SetHighLightColor(2);
   can_p->Range(5144.682,-0.3263446,5391.596,6.081872);
   can_p->SetFillColor(0);
   can_p->SetBorderMode(0);
   can_p->SetBorderSize(2);
   can_p->SetLogy();
   can_p->SetTickx(1);
   can_p->SetTicky(1);
   can_p->SetLeftMargin(0.14);
   can_p->SetRightMargin(0.05);
   can_p->SetTopMargin(0.05);
   can_p->SetBottomMargin(0.16);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   can_p->SetFrameLineWidth(2);
   can_p->SetFrameBorderMode(0);
   
   TH1D *frame_5dfa1c0__5 = new TH1D("frame_5dfa1c0__5","Plot",100,5179.25,5379.25);
   frame_5dfa1c0__5->SetBinContent(1,72172.37);
   frame_5dfa1c0__5->SetMinimum(5);
   frame_5dfa1c0__5->SetMaximum(577379);
   frame_5dfa1c0__5->SetEntries(2);
   frame_5dfa1c0__5->SetDirectory(0);
   frame_5dfa1c0__5->SetStats(0);
   frame_5dfa1c0__5->SetLineWidth(2);
   frame_5dfa1c0__5->SetMarkerStyle(20);
   frame_5dfa1c0__5->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5dfa1c0__5->GetXaxis()->SetNdivisions(505);
   frame_5dfa1c0__5->GetXaxis()->SetLabelFont(132);
   frame_5dfa1c0__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__5->GetXaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__5->GetXaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__5->GetXaxis()->SetTitleFont(132);
   frame_5dfa1c0__5->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5dfa1c0__5->GetYaxis()->SetNdivisions(5000510);
   frame_5dfa1c0__5->GetYaxis()->SetLabelFont(132);
   frame_5dfa1c0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__5->GetYaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__5->GetYaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__5->GetYaxis()->SetTitleFont(132);
   frame_5dfa1c0__5->GetZaxis()->SetLabelFont(132);
   frame_5dfa1c0__5->GetZaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__5->GetZaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5dfa1c0__5->GetZaxis()->SetTitleFont(132);
   frame_5dfa1c0__5->Draw("FUNC");
   
   Double_t data_fx3005[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t data_fy3005[100] = {
   781,
   834,
   820,
   815,
   831,
   815,
   796,
   816,
   785,
   778,
   789,
   819,
   830,
   793,
   842,
   774,
   865,
   839,
   800,
   906,
   855,
   926,
   925,
   922,
   912,
   1039,
   1057,
   1150,
   1169,
   1296,
   1319,
   1546,
   1710,
   1974,
   2282,
   2790,
   3427,
   4202,
   5414,
   7263,
   9666,
   12832,
   17392,
   22886,
   30276,
   38814,
   47846,
   56903,
   63953,
   68212,
   67828,
   63533,
   56518,
   47451,
   37826,
   28943,
   21937,
   16432,
   12025,
   8892,
   6604,
   5202,
   4084,
   3266,
   2692,
   2413,
   2194,
   1944,
   1911,
   1781,
   1736,
   1658,
   1608,
   1566,
   1454,
   1406,
   1316,
   1320,
   1301,
   1211,
   1163,
   1084,
   1128,
   1028,
   992,
   938,
   905,
   909,
   877,
   842,
   763,
   806,
   768,
   682,
   656,
   686,
   681,
   649,
   672,
   640};
   Double_t data_felx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3005[100] = {
   27.45085,
   28.38339,
   28.14001,
   28.05258,
   28.33141,
   28.05258,
   27.7179,
   28.07009,
   27.52231,
   27.39713,
   27.59359,
   28.12254,
   28.31406,
   27.66469,
   28.52154,
   27.32535,
   28.91513,
   28.46981,
   27.78869,
   29.60399,
   28.74466,
   29.93436,
   29.91792,
   29.86857,
   29.70348,
   31.7374,
   32.01538,
   33.41534,
   33.6943,
   35.50347,
   35.82148,
   38.82239,
   40.85517,
   43.93253,
   47.2729,
   52.32282,
   58.04272,
   64.32476,
   73.08159,
   84.7247,
   97.81709,
   112.7795,
   131.3797,
   150.782,
   173.5007,
   196.5133,
   218.2379,
   238.044,
   252.3898,
   260.6747,
   259.9386,
   251.558,
   237.2357,
   217.3331,
   193.9897,
   169.6272,
   147.6123,
   127.6883,
   109.1597,
   93.79873,
   80.76654,
   71.62662,
   63.40814,
   56.65112,
   51.3869,
   48.62484,
   46.34282,
   43.59365,
   43.21785,
   41.70486,
   41.16833,
   40.22162,
   39.60299,
   39.07588,
   37.63463,
   37,
   35.78016,
   35.83524,
   35.57284,
   34.30302,
   33.60645,
   32.42795,
   33.08943,
   31.56634,
   31,
   30.13087,
   29.58737,
   29.65377,
   29.11841,
   28.52154,
   27.12698,
   27.89454,
   27.21732,
   25.61992,
   25.11738,
   25.69637,
   25.60077,
   24.98038,
   25.42778,
   24.80316};
   Double_t data_fehx3005[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3005[100] = {
   28.45085,
   29.38339,
   29.14001,
   29.05258,
   29.33141,
   29.05258,
   28.7179,
   29.07009,
   28.52231,
   28.39713,
   28.59359,
   29.12254,
   29.31406,
   28.66469,
   29.52154,
   28.32535,
   29.91513,
   29.46981,
   28.78869,
   30.60399,
   29.74466,
   30.93436,
   30.91792,
   30.86857,
   30.70348,
   32.7374,
   33.01538,
   34.41534,
   34.6943,
   36.50347,
   36.82148,
   39.82239,
   41.85517,
   44.93253,
   48.2729,
   53.32282,
   59.04272,
   65.32476,
   74.08159,
   85.7247,
   98.81709,
   113.7795,
   132.3797,
   151.782,
   174.5007,
   197.5133,
   219.2379,
   239.044,
   253.3898,
   261.6747,
   260.9386,
   252.558,
   238.2357,
   218.3331,
   194.9897,
   170.6272,
   148.6123,
   128.6883,
   110.1597,
   94.79873,
   81.76654,
   72.62662,
   64.40814,
   57.65112,
   52.3869,
   49.62484,
   47.34282,
   44.59365,
   44.21785,
   42.70486,
   42.16833,
   41.22162,
   40.60299,
   40.07588,
   38.63463,
   38,
   36.78016,
   36.83524,
   36.57284,
   35.30302,
   34.60645,
   33.42795,
   34.08943,
   32.56634,
   32,
   31.13087,
   30.58737,
   30.65377,
   30.11841,
   29.52154,
   28.12698,
   28.89454,
   28.21732,
   26.61992,
   26.11738,
   26.69637,
   26.60077,
   25.98038,
   26.42778,
   25.80316};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_data300130033005 = new TH1F("Graph_Graph_Graph_data300130033005","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_data300130033005->SetMinimum(553.6772);
   Graph_Graph_Graph_data300130033005->SetMaximum(75259.52);
   Graph_Graph_Graph_data300130033005->SetDirectory(0);
   Graph_Graph_Graph_data300130033005->SetStats(0);
   Graph_Graph_Graph_data300130033005->SetLineWidth(2);
   Graph_Graph_Graph_data300130033005->SetMarkerStyle(20);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_data300130033005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_data300130033005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_data300130033005);
   
   grae->Draw("p");
   
   Double_t comb_fx9[106] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5299.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t comb_fy9[106] = {
   0,
   773.9664,
   773.9664,
   767.638,
   761.3614,
   755.1361,
   748.9616,
   742.8377,
   736.7638,
   730.7396,
   724.7647,
   718.8386,
   712.961,
   707.1314,
   701.3495,
   695.6148,
   689.9271,
   684.2858,
   678.6907,
   673.1414,
   667.6374,
   662.1784,
   656.764,
   651.394,
   646.0678,
   640.7852,
   635.5458,
   630.3492,
   625.1951,
   620.0831,
   615.013,
   609.9843,
   604.9967,
   600.0499,
   595.1435,
   590.2773,
   585.4509,
   580.6639,
   575.916,
   571.207,
   566.5365,
   561.9042,
   557.3097,
   552.7528,
   548.2332,
   543.7506,
   539.3045,
   534.8949,
   530.5213,
   526.1834,
   521.881,
   517.6138,
   513.3815,
   509.1838,
   505.0205,
   500.8911,
   496.7956,
   492.7335,
   488.7046,
   484.7087,
   480.7454,
   476.8146,
   472.9159,
   469.049,
   465.2138,
   461.41,
   457.6372,
   453.8953,
   450.184,
   446.503,
   442.8522,
   439.2312,
   435.6398,
   432.0777,
   428.5448,
   425.0408,
   421.5654,
   418.1184,
   414.6997,
   411.3088,
   407.9457,
   404.6101,
   401.3018,
   398.0205,
   394.7661,
   391.5383,
   388.3368,
   385.1616,
   382.0123,
   378.8887,
   375.7907,
   372.718,
   369.6705,
   366.6478,
   363.6499,
   360.6765,
   357.7274,
   354.8024,
   351.9013,
   349.024,
   346.1702,
   343.3397,
   340.5324,
   340.5324,
   340.5324,
   0};
   TGraph *graph = new TGraph(106,comb_fx9,comb_fy9);
   graph->SetName("comb");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#669966");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_comb159 = new TH1F("Graph_Graph_Graph_comb159","Projection of bu_model_full",106,5156.85,5401.65);
   Graph_Graph_Graph_comb159->SetMinimum(0);
   Graph_Graph_Graph_comb159->SetMaximum(851.3631);
   Graph_Graph_Graph_comb159->SetDirectory(0);
   Graph_Graph_Graph_comb159->SetStats(0);
   Graph_Graph_Graph_comb159->SetLineWidth(2);
   Graph_Graph_Graph_comb159->SetMarkerStyle(20);
   Graph_Graph_Graph_comb159->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_comb159->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_comb159->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_comb159->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_comb159->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_comb159);
   
   graph->Draw("l");
   
   Double_t sig_fx10[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t sig_fy10[135] = {
   0,
   43.99437,
   43.99437,
   46.6927,
   49.62093,
   52.80441,
   56.27191,
   60.05624,
   64.19489,
   68.73085,
   73.71358,
   79.20019,
   85.25684,
   91.96051,
   99.40107,
   107.684,
   116.9335,
   127.2966,
   138.9484,
   152.0984,
   166.9984,
   183.9536,
   203.3356,
   225.6009,
   251.3134,
   281.1765,
   316.0745,
   357.13,
   405.7829,
   463.9009,
   533.9365,
   619.154,
   723.9636,
   854.4232,
   1019.01,
   1229.835,
   1504.617,
   1869.988,
   2367.242,
   3062.785,
   4068.101,
   5549.464,
   6498.362,
   7613.049,
   8919.812,
   10447.41,
   12226.5,
   14288.53,
   16664.15,
   19380.71,
   22459,
   25909.06,
   29725.06,
   33879.74,
   38318.87,
   42956.59,
   52314.42,
   56700.16,
   58735.43,
   60631.85,
   62364.54,
   63909.69,
   65245.21,
   66351.37,
   67211.38,
   67811.9,
   68143.46,
   68200.79,
   67982.98,
   67493.5,
   66740.09,
   65734.54,
   64492.24,
   63031.78,
   61374.35,
   59543.1,
   55457.96,
   50977.57,
   41588.8,
   36998.19,
   32634.69,
   28574.56,
   24863.62,
   21522.28,
   18551.17,
   15936.64,
   13655.58,
   11679.38,
   9976.935,
   8516.892,
   7269.062,
   6205.363,
   5300.293,
   3877.865,
   2860.706,
   2154.169,
   1653.505,
   1290.619,
   1022.332,
   820.4814,
   666.2291,
   546.6935,
   452.888,
   378.4302,
   318.7133,
   270.3628,
   230.8731,
   198.361,
   171.3948,
   148.8746,
   129.9471,
   113.9445,
   100.3396,
   88.713,
   78.7285,
   70.11488,
   62.65184,
   56.15936,
   50.4895,
   45.52,
   41.14933,
   37.29274,
   33.87919,
   30.84883,
   28.15107,
   25.74294,
   23.58783,
   21.65442,
   19.91583,
   18.34892,
   16.93369,
   15.65282,
   15.65282,
   15.65282,
   0};
   graph = new TGraph(135,sig_fx10,sig_fy10);
   graph->SetName("sig");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_sig2610 = new TH1F("Graph_Graph_Graph_sig2610","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_Graph_sig2610->SetMinimum(0);
   Graph_Graph_Graph_sig2610->SetMaximum(75020.87);
   Graph_Graph_Graph_sig2610->SetDirectory(0);
   Graph_Graph_Graph_sig2610->SetStats(0);
   Graph_Graph_Graph_sig2610->SetLineWidth(2);
   Graph_Graph_Graph_sig2610->SetMarkerStyle(20);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_sig2610->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_sig2610->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_sig2610);
   
   graph->Draw("l");
   
   Double_t misid_fx11[131] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5259.25,
   5261.25,
   5263.25,
   5265.25,
   5267.25,
   5269.25,
   5271.25,
   5273.25,
   5275.25,
   5277.25,
   5279.25,
   5281.25,
   5283.25,
   5285.25,
   5287.25,
   5289.25,
   5291.25,
   5293.25,
   5295.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5302.25,
   5303.25,
   5304.25,
   5305.25,
   5306.25,
   5307.25,
   5308.25,
   5309.25,
   5310.25,
   5311.25,
   5312.25,
   5313.25,
   5314.25,
   5315.25,
   5317.25,
   5319.25,
   5319.75,
   5320.25,
   5320.75,
   5321.25,
   5322.25,
   5323.25,
   5324.25,
   5325.25,
   5325.75,
   5326.25,
   5327.25,
   5328.25,
   5328.75,
   5329.25,
   5330.25,
   5330.75,
   5331.25,
   5333.25,
   5334.25,
   5335.25,
   5337.25,
   5338.25,
   5339.25,
   5341.25,
   5343.25,
   5344.25,
   5345.25,
   5347.25,
   5349.25,
   5350.25,
   5351.25,
   5352.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t misid_fy11[131] = {
   0,
   3.839116,
   3.839116,
   3.853935,
   3.899157,
   3.97401,
   4.077142,
   4.206757,
   4.360694,
   4.536523,
   4.731629,
   4.943287,
   5.168708,
   5.405061,
   5.649463,
   5.898967,
   6.150545,
   6.401116,
   6.647611,
   6.887109,
   7.117042,
   7.335421,
   7.541082,
   7.733865,
   7.914704,
   8.085586,
   8.249369,
   8.409496,
   8.569644,
   8.733377,
   8.903866,
   9.083724,
   9.274961,
   9.479066,
   9.697183,
   9.930367,
   10.17988,
   10.44752,
   10.73601,
   11.0493,
   11.3929,
   11.77398,
   12.20128,
   12.68458,
   13.23371,
   13.85737,
   14.56237,
   15.35464,
   16.24303,
   17.24615,
   18.40009,
   19.76369,
   21.42002,
   23.47798,
   26.08247,
   29.43532,
   33.81089,
   39.54241,
   46.99739,
   56.64816,
   69.35605,
   86.76935,
   97.97718,
   111.2474,
   126.7865,
   144.7261,
   165.2132,
   188.4937,
   214.837,
   244.2885,
   276.4823,
   310.7863,
   346.778,
   384.693,
   425.1836,
   467.9819,
   510.7768,
   550.7137,
   586.9105,
   620.0859,
   683.8347,
   750.3564,
   764.388,
   776.5026,
   786.6149,
   795.042,
   808.0589,
   818.8881,
   829.9784,
   838.6645,
   840.4573,
   840.5443,
   837.7707,
   831.8586,
   826.127,
   818.2717,
   800.3051,
   793.4115,
   788.9319,
   780.0345,
   768.8227,
   752.7973,
   721.1249,
   705.8224,
   688.3812,
   648.3586,
   613.2574,
   596.8358,
   582.8614,
   557.5142,
   525.0582,
   513.5347,
   505.6855,
   497.0521,
   485.0684,
   456.5623,
   430.0685,
   409.1246,
   391.4504,
   373.7629,
   352.7923,
   333.9169,
   319.4965,
   305.2187,
   289.422,
   276.3064,
   267.6913,
   264.0945,
   264.0945,
   264.0945,
   0};
   graph = new TGraph(131,misid_fx11,misid_fy11);
   graph->SetName("misid");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_misid3711 = new TH1F("Graph_Graph_Graph_misid3711","Projection of bu_model_full",131,5156.85,5401.65);
   Graph_Graph_Graph_misid3711->SetMinimum(0);
   Graph_Graph_Graph_misid3711->SetMaximum(924.5988);
   Graph_Graph_Graph_misid3711->SetDirectory(0);
   Graph_Graph_Graph_misid3711->SetStats(0);
   Graph_Graph_Graph_misid3711->SetLineWidth(2);
   Graph_Graph_Graph_misid3711->SetMarkerStyle(20);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_misid3711->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_misid3711->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_misid3711);
   
   graph->Draw("l");
   
   Double_t full_fx12[135] = {
   5177.25,
   5177.25,
   5179.25,
   5181.25,
   5183.25,
   5185.25,
   5187.25,
   5189.25,
   5191.25,
   5193.25,
   5195.25,
   5197.25,
   5199.25,
   5201.25,
   5203.25,
   5205.25,
   5207.25,
   5209.25,
   5211.25,
   5213.25,
   5215.25,
   5217.25,
   5219.25,
   5221.25,
   5223.25,
   5225.25,
   5227.25,
   5229.25,
   5231.25,
   5233.25,
   5235.25,
   5237.25,
   5239.25,
   5241.25,
   5243.25,
   5245.25,
   5247.25,
   5249.25,
   5251.25,
   5253.25,
   5255.25,
   5257.25,
   5258.25,
   5259.25,
   5260.25,
   5261.25,
   5262.25,
   5263.25,
   5264.25,
   5265.25,
   5266.25,
   5267.25,
   5268.25,
   5269.25,
   5270.25,
   5271.25,
   5273.25,
   5274.25,
   5274.75,
   5275.25,
   5275.75,
   5276.25,
   5276.75,
   5277.25,
   5277.75,
   5278.25,
   5278.75,
   5279.25,
   5279.75,
   5280.25,
   5280.75,
   5281.25,
   5281.75,
   5282.25,
   5282.75,
   5283.25,
   5284.25,
   5285.25,
   5287.25,
   5288.25,
   5289.25,
   5290.25,
   5291.25,
   5292.25,
   5293.25,
   5294.25,
   5295.25,
   5296.25,
   5297.25,
   5298.25,
   5299.25,
   5300.25,
   5301.25,
   5303.25,
   5305.25,
   5307.25,
   5309.25,
   5311.25,
   5313.25,
   5315.25,
   5317.25,
   5319.25,
   5321.25,
   5323.25,
   5325.25,
   5327.25,
   5329.25,
   5331.25,
   5333.25,
   5335.25,
   5337.25,
   5339.25,
   5341.25,
   5343.25,
   5345.25,
   5347.25,
   5349.25,
   5351.25,
   5353.25,
   5355.25,
   5357.25,
   5359.25,
   5361.25,
   5363.25,
   5365.25,
   5367.25,
   5369.25,
   5371.25,
   5373.25,
   5375.25,
   5377.25,
   5379.25,
   5379.25,
   5381.25,
   5381.25};
   Double_t full_fy12[135] = {
   0,
   821.7999,
   821.7999,
   818.1847,
   814.8815,
   811.9145,
   809.3107,
   807.1007,
   805.3194,
   804.007,
   803.2099,
   802.9821,
   803.3865,
   804.4969,
   806.4,
   809.1978,
   813.0111,
   817.9836,
   824.2868,
   832.1269,
   841.7528,
   853.4674,
   867.6408,
   884.7287,
   905.2959,
   930.0473,
   959.8696,
   995.8887,
   1039.548,
   1092.717,
   1157.853,
   1238.222,
   1338.235,
   1463.952,
   1623.85,
   1830.042,
   2100.248,
   2461.099,
   2953.894,
   3645.041,
   4646.031,
   6123.142,
   7069.945,
   8182.56,
   9487.274,
   11012.85,
   12789.94,
   14850,
   17223.67,
   19938.31,
   23014.73,
   26462.93,
   30277.1,
   34429.99,
   38867.36,
   43503.35,
   52857.85,
   57241.99,
   59276.47,
   61172.13,
   62904.07,
   64448.48,
   65783.29,
   66888.75,
   67748.08,
   68347.94,
   68678.87,
   68735.59,
   68517.2,
   68027.17,
   67273.24,
   66267.2,
   65024.45,
   63563.58,
   61905.77,
   60074.2,
   55988.57,
   51507.9,
   42119.41,
   37529.44,
   33166.96,
   29108.3,
   25399.32,
   22060.49,
   19092.53,
   16481.9,
   14205.68,
   12235.49,
   10540.52,
   9089.73,
   7853.226,
   6803.128,
   5914.068,
   4531.573,
   3566.405,
   2922.592,
   2492.094,
   2208.785,
   2019.549,
   1883.42,
   1789.295,
   1732.69,
   1680.008,
   1625.863,
   1582.419,
   1529.699,
   1467.263,
   1401.993,
   1362.738,
   1309.618,
   1255.682,
   1203.628,
   1146.719,
   1096.737,
   1053.128,
   1015.966,
   972.8716,
   943.8572,
   914.4466,
   877.873,
   843.9359,
   816.0878,
   791.9774,
   768.2616,
   741.6199,
   717.3872,
   697.8867,
   678.7745,
   658.3618,
   640.8255,
   627.9647,
   620.2797,
   620.2797,
   620.2797,
   0};
   graph = new TGraph(135,full_fx12,full_fy12);
   graph->SetName("full");
   graph->SetTitle("Projection of bu_model_full");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#9999ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph_full4812 = new TH1F("Graph_Graph_Graph_full4812","Projection of bu_model_full",135,5156.85,5401.65);
   Graph_Graph_Graph_full4812->SetMinimum(0);
   Graph_Graph_Graph_full4812->SetMaximum(75609.15);
   Graph_Graph_Graph_full4812->SetDirectory(0);
   Graph_Graph_Graph_full4812->SetStats(0);
   Graph_Graph_Graph_full4812->SetLineWidth(2);
   Graph_Graph_Graph_full4812->SetMarkerStyle(20);
   Graph_Graph_Graph_full4812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_full4812->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_full4812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_full4812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_full4812->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph_full4812);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[100] = {
   5180.25,
   5182.25,
   5184.25,
   5186.25,
   5188.25,
   5190.25,
   5192.25,
   5194.25,
   5196.25,
   5198.25,
   5200.25,
   5202.25,
   5204.25,
   5206.25,
   5208.25,
   5210.25,
   5212.25,
   5214.25,
   5216.25,
   5218.25,
   5220.25,
   5222.25,
   5224.25,
   5226.25,
   5228.25,
   5230.25,
   5232.25,
   5234.25,
   5236.25,
   5238.25,
   5240.25,
   5242.25,
   5244.25,
   5246.25,
   5248.25,
   5250.25,
   5252.25,
   5254.25,
   5256.25,
   5258.25,
   5260.25,
   5262.25,
   5264.25,
   5266.25,
   5268.25,
   5270.25,
   5272.25,
   5274.25,
   5276.25,
   5278.25,
   5280.25,
   5282.25,
   5284.25,
   5286.25,
   5288.25,
   5290.25,
   5292.25,
   5294.25,
   5296.25,
   5298.25,
   5300.25,
   5302.25,
   5304.25,
   5306.25,
   5308.25,
   5310.25,
   5312.25,
   5314.25,
   5316.25,
   5318.25,
   5320.25,
   5322.25,
   5324.25,
   5326.25,
   5328.25,
   5330.25,
   5332.25,
   5334.25,
   5336.25,
   5338.25,
   5340.25,
   5342.25,
   5344.25,
   5346.25,
   5348.25,
   5350.25,
   5352.25,
   5354.25,
   5356.25,
   5358.25,
   5360.25,
   5362.25,
   5364.25,
   5366.25,
   5368.25,
   5370.25,
   5372.25,
   5374.25,
   5376.25,
   5378.25};
   Double_t h_data_fy3006[100] = {
   781,
   834,
   820,
   815,
   831,
   815,
   796,
   816,
   785,
   778,
   789,
   819,
   830,
   793,
   842,
   774,
   865,
   839,
   800,
   906,
   855,
   926,
   925,
   922,
   912,
   1039,
   1057,
   1150,
   1169,
   1296,
   1319,
   1546,
   1710,
   1974,
   2282,
   2790,
   3427,
   4202,
   5414,
   7263,
   9666,
   12832,
   17392,
   22886,
   30276,
   38814,
   47846,
   56903,
   63953,
   68212,
   67828,
   63533,
   56518,
   47451,
   37826,
   28943,
   21937,
   16432,
   12025,
   8892,
   6604,
   5202,
   4084,
   3266,
   2692,
   2413,
   2194,
   1944,
   1911,
   1781,
   1736,
   1658,
   1608,
   1566,
   1454,
   1406,
   1316,
   1320,
   1301,
   1211,
   1163,
   1084,
   1128,
   1028,
   992,
   938,
   905,
   909,
   877,
   842,
   763,
   806,
   768,
   682,
   656,
   686,
   681,
   649,
   672,
   640};
   Double_t h_data_felx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3006[100] = {
   27.45085,
   28.38339,
   28.14001,
   28.05258,
   28.33141,
   28.05258,
   27.7179,
   28.07009,
   27.52231,
   27.39713,
   27.59359,
   28.12254,
   28.31406,
   27.66469,
   28.52154,
   27.32535,
   28.91513,
   28.46981,
   27.78869,
   29.60399,
   28.74466,
   29.93436,
   29.91792,
   29.86857,
   29.70348,
   31.7374,
   32.01538,
   33.41534,
   33.6943,
   35.50347,
   35.82148,
   38.82239,
   40.85517,
   43.93253,
   47.2729,
   52.32282,
   58.04272,
   64.32476,
   73.08159,
   84.7247,
   97.81709,
   112.7795,
   131.3797,
   150.782,
   173.5007,
   196.5133,
   218.2379,
   238.044,
   252.3898,
   260.6747,
   259.9386,
   251.558,
   237.2357,
   217.3331,
   193.9897,
   169.6272,
   147.6123,
   127.6883,
   109.1597,
   93.79873,
   80.76654,
   71.62662,
   63.40814,
   56.65112,
   51.3869,
   48.62484,
   46.34282,
   43.59365,
   43.21785,
   41.70486,
   41.16833,
   40.22162,
   39.60299,
   39.07588,
   37.63463,
   37,
   35.78016,
   35.83524,
   35.57284,
   34.30302,
   33.60645,
   32.42795,
   33.08943,
   31.56634,
   31,
   30.13087,
   29.58737,
   29.65377,
   29.11841,
   28.52154,
   27.12698,
   27.89454,
   27.21732,
   25.61992,
   25.11738,
   25.69637,
   25.60077,
   24.98038,
   25.42778,
   24.80316};
   Double_t h_data_fehx3006[100] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3006[100] = {
   28.45085,
   29.38339,
   29.14001,
   29.05258,
   29.33141,
   29.05258,
   28.7179,
   29.07009,
   28.52231,
   28.39713,
   28.59359,
   29.12254,
   29.31406,
   28.66469,
   29.52154,
   28.32535,
   29.91513,
   29.46981,
   28.78869,
   30.60399,
   29.74466,
   30.93436,
   30.91792,
   30.86857,
   30.70348,
   32.7374,
   33.01538,
   34.41534,
   34.6943,
   36.50347,
   36.82148,
   39.82239,
   41.85517,
   44.93253,
   48.2729,
   53.32282,
   59.04272,
   65.32476,
   74.08159,
   85.7247,
   98.81709,
   113.7795,
   132.3797,
   151.782,
   174.5007,
   197.5133,
   219.2379,
   239.044,
   253.3898,
   261.6747,
   260.9386,
   252.558,
   238.2357,
   218.3331,
   194.9897,
   170.6272,
   148.6123,
   128.6883,
   110.1597,
   94.79873,
   81.76654,
   72.62662,
   64.40814,
   57.65112,
   52.3869,
   49.62484,
   47.34282,
   44.59365,
   44.21785,
   42.70486,
   42.16833,
   41.22162,
   40.60299,
   40.07588,
   38.63463,
   38,
   36.78016,
   36.83524,
   36.57284,
   35.30302,
   34.60645,
   33.42795,
   34.08943,
   32.56634,
   32,
   31.13087,
   30.58737,
   30.65377,
   30.11841,
   29.52154,
   28.12698,
   28.89454,
   28.21732,
   26.61992,
   26.11738,
   26.69637,
   26.60077,
   25.98038,
   26.42778,
   25.80316};
   grae = new TGraphAsymmErrors(100,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_JCMass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Graph_Graph_h_data300230043006 = new TH1F("Graph_Graph_Graph_h_data300230043006","Histogram of data_plot__B_JCMass",100,5159.25,5399.25);
   Graph_Graph_Graph_h_data300230043006->SetMinimum(553.6772);
   Graph_Graph_Graph_h_data300230043006->SetMaximum(75259.52);
   Graph_Graph_Graph_h_data300230043006->SetDirectory(0);
   Graph_Graph_Graph_h_data300230043006->SetStats(0);
   Graph_Graph_Graph_h_data300230043006->SetLineWidth(2);
   Graph_Graph_Graph_h_data300230043006->SetMarkerStyle(20);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph_h_data300230043006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph_h_data300230043006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph_h_data300230043006);
   
   grae->Draw("p");
   
   TH1D *frame_5dfa1c0__6 = new TH1D("frame_5dfa1c0__6","Plot",100,5179.25,5379.25);
   frame_5dfa1c0__6->SetBinContent(1,72172.37);
   frame_5dfa1c0__6->SetMinimum(5);
   frame_5dfa1c0__6->SetMaximum(577379);
   frame_5dfa1c0__6->SetEntries(2);
   frame_5dfa1c0__6->SetDirectory(0);
   frame_5dfa1c0__6->SetStats(0);
   frame_5dfa1c0__6->SetLineWidth(2);
   frame_5dfa1c0__6->SetMarkerStyle(20);
   frame_5dfa1c0__6->GetXaxis()->SetTitle("#it{m}_{#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}} [MeV/#it{c}^{2}]");
   frame_5dfa1c0__6->GetXaxis()->SetNdivisions(505);
   frame_5dfa1c0__6->GetXaxis()->SetLabelFont(132);
   frame_5dfa1c0__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__6->GetXaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__6->GetXaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__6->GetXaxis()->SetTitleFont(132);
   frame_5dfa1c0__6->GetYaxis()->SetTitle("Candidates / ( 2 MeV/#it{c}^{2} )");
   frame_5dfa1c0__6->GetYaxis()->SetNdivisions(5000510);
   frame_5dfa1c0__6->GetYaxis()->SetLabelFont(132);
   frame_5dfa1c0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5dfa1c0__6->GetYaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__6->GetYaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5dfa1c0__6->GetYaxis()->SetTitleFont(132);
   frame_5dfa1c0__6->GetZaxis()->SetLabelFont(132);
   frame_5dfa1c0__6->GetZaxis()->SetLabelSize(0.06);
   frame_5dfa1c0__6->GetZaxis()->SetTitleSize(0.072);
   frame_5dfa1c0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5dfa1c0__6->GetZaxis()->SetTitleFont(132);
   frame_5dfa1c0__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.64,0.93,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data 2012","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","Total","l");

   ci = TColor::GetColor("#9999ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb","Combinatorial","l");

   ci = TColor::GetColor("#669966");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid","#it{B}^{#plus}#scale[0.3]{ }#rightarrow#scale[0.3]{ }#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.8,0.44,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.2,0.75,"2 fb^{#minus 1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can_p->Modified();
   can_p->cd();
   can_p->SetSelected(can_p);

   can_p->SaveAs("Fig8_top_right.pdf");
   can_p->SaveAs("Fig8_top_right.png");
   can_p->SaveAs("Fig8_top_right.eps");
}


==> figs/Fig9_bottom_left.C <==
void Fig9_bottom_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:29:45 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-863.5444,5630.864,4533.608);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_fe6b210__9 = new TH1D("frame_fe6b210__9","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_fe6b210__9->SetBinContent(1,4155.808);
   frame_fe6b210__9->SetMaximum(4155.808);
   frame_fe6b210__9->SetEntries(1);
   frame_fe6b210__9->SetDirectory(0);
   frame_fe6b210__9->SetStats(0);
   frame_fe6b210__9->SetLineWidth(2);
   frame_fe6b210__9->SetMarkerStyle(20);
   frame_fe6b210__9->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_fe6b210__9->GetXaxis()->SetNdivisions(505);
   frame_fe6b210__9->GetXaxis()->SetLabelFont(132);
   frame_fe6b210__9->GetXaxis()->SetLabelOffset(0.015);
   frame_fe6b210__9->GetXaxis()->SetLabelSize(0.06);
   frame_fe6b210__9->GetXaxis()->SetTitleSize(0.072);
   frame_fe6b210__9->GetXaxis()->SetTitleOffset(0.95);
   frame_fe6b210__9->GetXaxis()->SetTitleFont(132);
   frame_fe6b210__9->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_fe6b210__9->GetYaxis()->SetNdivisions(3000510);
   frame_fe6b210__9->GetYaxis()->SetLabelFont(132);
   frame_fe6b210__9->GetYaxis()->SetLabelOffset(0.01);
   frame_fe6b210__9->GetYaxis()->SetLabelSize(0.06);
   frame_fe6b210__9->GetYaxis()->SetTitleSize(0.072);
   frame_fe6b210__9->GetYaxis()->SetTitleOffset(0.95);
   frame_fe6b210__9->GetYaxis()->SetTitleFont(132);
   frame_fe6b210__9->GetZaxis()->SetLabelFont(132);
   frame_fe6b210__9->GetZaxis()->SetLabelSize(0.06);
   frame_fe6b210__9->GetZaxis()->SetTitleSize(0.072);
   frame_fe6b210__9->GetZaxis()->SetTitleOffset(1.2);
   frame_fe6b210__9->GetZaxis()->SetTitleFont(132);
   frame_fe6b210__9->Draw("FUNC");
   
   Double_t h_datahist_fx3009[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3009[100] = {
   1997,
   1910,
   1846,
   1848,
   1922,
   1887,
   1907,
   1833,
   1860,
   1805,
   1765,
   1744,
   1757,
   1775,
   1714,
   1764,
   1787,
   1749,
   1745,
   1777,
   1713,
   1745,
   1758,
   1746,
   1723,
   1784,
   1807,
   2001,
   2098,
   2233,
   2522,
   2707,
   3127,
   3408,
   3679,
   3843,
   3895,
   3736,
   3340,
   3095,
   2777,
   2469,
   2198,
   2042,
   1867,
   1754,
   1727,
   1706,
   1688,
   1642,
   1740,
   1539,
   1681,
   1756,
   1694,
   1567,
   1669,
   1597,
   1518,
   1572,
   1480,
   1457,
   1494,
   1499,
   1442,
   1463,
   1443,
   1459,
   1392,
   1393,
   1452,
   1455,
   1404,
   1464,
   1481,
   1400,
   1406,
   1414,
   1402,
   1389,
   1407,
   1429,
   1472,
   1419,
   1395,
   1376,
   1407,
   1440,
   1399,
   1353,
   1399,
   1323,
   1294,
   1322,
   1305,
   1372,
   1340,
   1290,
   1242,
   1280};
   Double_t h_datahist_felx3009[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3009[100] = {
   44.1906,
   43.20641,
   42.46801,
   42.49128,
   43.34347,
   42.94249,
   43.17207,
   42.31647,
   42.63062,
   41.98823,
   41.51488,
   41.26422,
   41.41957,
   41.63372,
   40.9035,
   41.50298,
   41.77588,
   41.32404,
   41.27619,
   41.65744,
   40.89142,
   41.27619,
   41.43149,
   41.28816,
   41.01205,
   41.74038,
   42.01176,
   44.23533,
   45.30666,
   46.75727,
   49.72201,
   51.53124,
   55.42182,
   57.88022,
   60.15682,
   61.49395,
   61.91194,
   60.62487,
   57.2949,
   55.13497,
   52.19962,
   49.19155,
   46.3855,
   44.69126,
   42.71169,
   41.38377,
   41.0602,
   40.80678,
   40.58832,
   40.02468,
   41.2163,
   38.73328,
   40.50305,
   41.40764,
   40.66127,
   39.08851,
   40.35646,
   39.46561,
   38.46473,
   39.15161,
   37.97402,
   37.67394,
   38.15553,
   38.22015,
   37.47697,
   37.75245,
   37.49013,
   37.70013,
   36.81287,
   36.82626,
   37.6084,
   37.64774,
   36.97332,
   37.76552,
   37.98701,
   36.91991,
   37,
   37.10652,
   36.94663,
   36.77264,
   37.01333,
   37.30542,
   37.86991,
   37.17293,
   36.85305,
   36.59784,
   37.01333,
   37.45063,
   36.90655,
   36.28655,
   36.90655,
   35.8765,
   35.47569,
   35.86276,
   35.62824,
   36.54389,
   36.10943,
   35.42005,
   34.74557,
   35.28058};
   Double_t h_datahist_fehx3009[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3009[100] = {
   45.1906,
   44.20641,
   43.46801,
   43.49128,
   44.34347,
   43.94249,
   44.17207,
   43.31647,
   43.63062,
   42.98823,
   42.51488,
   42.26422,
   42.41957,
   42.63372,
   41.9035,
   42.50298,
   42.77588,
   42.32404,
   42.27619,
   42.65744,
   41.89142,
   42.27619,
   42.43149,
   42.28816,
   42.01205,
   42.74038,
   43.01176,
   45.23533,
   46.30666,
   47.75727,
   50.72201,
   52.53124,
   56.42182,
   58.88022,
   61.15682,
   62.49395,
   62.91194,
   61.62487,
   58.2949,
   56.13497,
   53.19962,
   50.19155,
   47.3855,
   45.69126,
   43.71169,
   42.38377,
   42.0602,
   41.80678,
   41.58832,
   41.02468,
   42.2163,
   39.73328,
   41.50305,
   42.40764,
   41.66127,
   40.08851,
   41.35646,
   40.46561,
   39.46473,
   40.15161,
   38.97402,
   38.67394,
   39.15553,
   39.22015,
   38.47697,
   38.75245,
   38.49013,
   38.70013,
   37.81287,
   37.82626,
   38.6084,
   38.64774,
   37.97332,
   38.76552,
   38.98701,
   37.91991,
   38,
   38.10652,
   37.94663,
   37.77264,
   38.01333,
   38.30542,
   38.86991,
   38.17293,
   37.85305,
   37.59784,
   38.01333,
   38.45063,
   37.90655,
   37.28655,
   37.90655,
   36.8765,
   36.47569,
   36.86276,
   36.62824,
   37.54389,
   37.10943,
   36.42005,
   35.74557,
   36.28058};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3009,h_datahist_fy3009,h_datahist_felx3009,h_datahist_fehx3009,h_datahist_fely3009,h_datahist_fehy3009);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3009 = new TH1F("Graph_h_datahist3009","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3009->SetMinimum(932.1887);
   Graph_h_datahist3009->SetMaximum(4232.978);
   Graph_h_datahist3009->SetDirectory(0);
   Graph_h_datahist3009->SetStats(0);
   Graph_h_datahist3009->SetLineWidth(2);
   Graph_h_datahist3009->SetMarkerStyle(20);
   Graph_h_datahist3009->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3009->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3009->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3009->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3009->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3009->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3009->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3009->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3009->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3009->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3009->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3009->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3009);
   
   grae->Draw("p");
   
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fx21[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5243.75,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fy21[137] = {
   0,
   14.47953,
   14.47953,
   15.20644,
   15.99531,
   16.85373,
   17.79054,
   18.81606,
   19.94245,
   21.18405,
   22.55794,
   24.08459,
   25.78869,
   27.70031,
   29.85637,
   32.30263,
   35.09648,
   38.31064,
   42.0386,
   46.40222,
   51.56306,
   57.7393,
   65.23203,
   74.46702,
   86.06412,
   100.9569,
   120.6105,
   147.4429,
   185.7058,
   211.4049,
   243.515,
   284.5009,
   338.1873,
   371.599,
   410.8008,
   457.1157,
   508.323,
   621.6601,
   749.1133,
   889.4537,
   1040.592,
   1362.506,
   1524.893,
   1681.596,
   1827.196,
   1894.13,
   1956.275,
   2013.007,
   2063.745,
   2107.958,
   2145.178,
   2175.004,
   2197.111,
   2211.257,
   2217.287,
   2215.133,
   2204.82,
   2186.461,
   2160.258,
   2126.497,
   2085.544,
   2037.836,
   1983.876,
   1924.221,
   1859.477,
   1717.309,
   1562.742,
   1401.224,
   1077.685,
   924.3914,
   781.2702,
   650.6207,
   533.8703,
   431.6433,
   343.8709,
   269.9276,
   208.7759,
   159.1089,
   120.6972,
   94.45299,
   75.97811,
   52.29994,
   38.24194,
   29.20734,
   23.05326,
   18.6702,
   15.43645,
   12.98143,
   11.07296,
   9.559527,
   8.3388,
   7.339621,
   6.511254,
   5.816729,
   5.228581,
   4.726063,
   4.29326,
   3.917796,
   3.589933,
   3.301919,
   3.047522,
   2.821686,
   2.620272,
   2.439868,
   2.277637,
   2.131207,
   1.998583,
   1.878075,
   1.768244,
   1.66786,
   1.575864,
   1.491344,
   1.413508,
   1.341666,
   1.275214,
   1.213626,
   1.156434,
   1.103229,
   1.053647,
   1.007365,
   0.9640953,
   0.9235803,
   0.8855903,
   0.8499188,
   0.8163801,
   0.7848066,
   0.7550472,
   0.7269648,
   0.7004351,
   0.6753453,
   0.6515925,
   0.6290829,
   0.607731,
   0.5874582,
   0.5874582,
   0.5874582,
   0};
   TGraph *graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbdcB_fx21,totpdf_NormoBmasscB_CompoBbdcB_fy21);
   graph->SetName("totpdf_NormoBmasscB_CompoBbdcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB21 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB21","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->SetMaximum(2439.016);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB21);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBbscB_fx22[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5328.75,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5382.5,
   5385,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbscB_fy22[137] = {
   0,
   0.5761362,
   0.5761362,
   0.594664,
   0.6141913,
   0.6347949,
   0.6565591,
   0.6795769,
   0.7039511,
   0.7297954,
   0.7572363,
   0.7864144,
   0.8174866,
   0.8506284,
   0.8860368,
   0.9239333,
   0.964568,
   1.008224,
   1.055224,
   1.105935,
   1.160777,
   1.220234,
   1.284865,
   1.355318,
   1.43235,
   1.516848,
   1.609858,
   1.712623,
   1.826625,
   1.953652,
   2.09587,
   2.255931,
   2.43711,
   2.643495,
   2.880244,
   3.153952,
   3.473167,
   3.849146,
   4.29698,
   4.837313,
   5.499058,
   6.323811,
   7.373371,
   8.743114,
   10.58724,
   13.16987,
   14.87605,
   16.97824,
   19.61705,
   23.00409,
   27.47117,
   30.26798,
   33.56528,
   41.28933,
   50.07173,
   59.86233,
   70.55387,
   81.97745,
   93.90185,
   118.0463,
   129.5541,
   140.1703,
   145.0226,
   149.5089,
   153.5854,
   157.2116,
   160.3506,
   162.9702,
   165.0431,
   166.5475,
   167.4674,
   167.7932,
   167.5212,
   166.6544,
   165.202,
   163.1794,
   160.608,
   157.5144,
   153.9307,
   149.8931,
   145.4419,
   140.6207,
   130.0538,
   118.5777,
   94.44562,
   82.50508,
   71.05355,
   60.32497,
   50.49109,
   41.66186,
   33.88979,
   27.17724,
   21.48562,
   16.74545,
   12.86626,
   9.779567,
   7.622254,
   6.111901,
   5.012733,
   3.551975,
   2.651286,
   2.056356,
   1.642591,
   1.343046,
   1.119117,
   0.947259,
   0.8124419,
   0.7047017,
   0.6172191,
   0.5451983,
   0.4851857,
   0.434643,
   0.3916701,
   0.3548216,
   0.3229821,
   0.2952798,
   0.2710247,
   0.2496656,
   0.2307571,
   0.2139367,
   0.1989066,
   0.1854205,
   0.1732729,
   0.1622917,
   0.1523315,
   0.1432691,
   0.1349992,
   0.1274317,
   0.1204888,
   0.1141034,
   0.1082171,
   0.102779,
   0.09774441,
   0.09307431,
   0.09307431,
   0.09307431,
   0};
   graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbscB_fx22,totpdf_NormoBmasscB_CompoBbscB_fy22);
   graph->SetName("totpdf_NormoBmasscB_CompoBbscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB22 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB22","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->SetMaximum(184.5725);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB22);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fx23[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fy23[106] = {
   0,
   1784.413,
   1784.413,
   1778.642,
   1772.889,
   1767.155,
   1761.44,
   1755.743,
   1750.065,
   1744.405,
   1738.763,
   1733.139,
   1727.534,
   1721.947,
   1716.378,
   1710.827,
   1705.293,
   1699.778,
   1694.281,
   1688.801,
   1683.339,
   1677.895,
   1672.468,
   1667.059,
   1661.668,
   1656.293,
   1650.937,
   1645.597,
   1640.275,
   1634.97,
   1629.682,
   1624.411,
   1619.158,
   1613.921,
   1608.701,
   1603.498,
   1598.312,
   1593.143,
   1587.99,
   1582.855,
   1577.735,
   1572.633,
   1567.546,
   1562.477,
   1557.423,
   1552.386,
   1547.365,
   1542.361,
   1537.373,
   1532.401,
   1527.444,
   1522.504,
   1517.58,
   1512.672,
   1507.78,
   1502.903,
   1498.043,
   1493.198,
   1488.368,
   1483.555,
   1478.757,
   1473.974,
   1469.207,
   1464.455,
   1459.719,
   1454.998,
   1450.292,
   1445.601,
   1440.926,
   1436.266,
   1431.621,
   1426.99,
   1422.375,
   1417.775,
   1413.19,
   1408.619,
   1404.063,
   1399.522,
   1394.996,
   1390.484,
   1385.987,
   1381.505,
   1377.037,
   1372.583,
   1368.144,
   1363.719,
   1359.308,
   1354.912,
   1350.53,
   1346.162,
   1341.808,
   1337.469,
   1333.143,
   1328.831,
   1324.534,
   1320.25,
   1315.98,
   1311.724,
   1307.481,
   1303.253,
   1299.038,
   1294.836,
   1290.649,
   1290.649,
   1290.649,
   0};
   graph = new TGraph(106,totpdf_NormoBmasscB_CompoBcombcB_fx23,totpdf_NormoBmasscB_CompoBcombcB_fy23);
   graph->SetName("totpdf_NormoBmasscB_CompoBcombcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB23 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB23","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->SetMaximum(1962.854);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB23);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fx24[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fy24[114] = {
   0,
   124.177,
   124.177,
   124.06,
   123.5299,
   122.5781,
   121.2012,
   119.4006,
   117.1831,
   114.5611,
   111.5521,
   108.179,
   104.4696,
   100.4562,
   96.17518,
   86.97135,
   77.20171,
   67.22512,
   57.38858,
   48.00234,
   39.32006,
   31.52606,
   27.99947,
   24.73056,
   21.72202,
   18.97263,
   14.22935,
   10.42928,
   7.467846,
   5.222517,
   3.566066,
   2.376924,
   1.546172,
   0.9813506,
   0.6076174,
   0.3669419,
   0.2160995,
   0.1240886,
   0.06946581,
   0.03790648,
   0.02016087,
   0.01044964,
   0.005277611,
   0.002597319,
   0.001244905,
   0.0005814028,
   0.0002646253,
   0.0001172702,
   5.061587e-05,
   2.078719e-05,
   8.118479e-06,
   2.758252e-06,
   4.865879e-07,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_NormoBmasscB_CompoBpartrecocB_fx24,totpdf_NormoBmasscB_CompoBpartrecocB_fy24);
   graph->SetName("totpdf_NormoBmasscB_CompoBpartrecocB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB24 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB24","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->SetMaximum(136.5947);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB24);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_fx25[135] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_fy25[135] = {
   0,
   1923.653,
   1923.653,
   1917.981,
   1910.708,
   1901.836,
   1891.448,
   1879.718,
   1866.896,
   1853.3,
   1839.29,
   1825.247,
   1811.54,
   1798.512,
   1786.453,
   1775.592,
   1766.099,
   1758.084,
   1751.619,
   1746.754,
   1743.547,
   1742.094,
   1742.569,
   1745.278,
   1750.73,
   1759.77,
   1773.787,
   1795.143,
   1828.048,
   1851.103,
   1880.589,
   1918.967,
   1970.062,
   2002.184,
   2040.099,
   2135.057,
   2245.844,
   2370.759,
   2508.574,
   2657.2,
   2974.128,
   3134.042,
   3288.288,
   3431.446,
   3558.101,
   3613.628,
   3663.165,
   3706.183,
   3742.213,
   3770.854,
   3791.782,
   3804.756,
   3809.619,
   3806.306,
   3794.841,
   3775.337,
   3747.998,
   3713.109,
   3671.037,
   3622.22,
   3567.161,
   3506.419,
   3440.599,
   3296.32,
   3139.702,
   2976.202,
   2648.967,
   2493.997,
   2349.348,
   2217.356,
   2099.499,
   1996.468,
   1908.293,
   1834.487,
   1774.225,
   1726.533,
   1691.727,
   1670.722,
   1658.55,
   1650.406,
   1654.766,
   1664.963,
   1676.037,
   1683.816,
   1685.058,
   1677.867,
   1661.994,
   1638.781,
   1610.731,
   1580.833,
   1551.867,
   1525.886,
   1503.996,
   1486.414,
   1472.713,
   1462.476,
   1454.955,
   1448.663,
   1443.012,
   1437.753,
   1432.773,
   1428.021,
   1423.487,
   1419.194,
   1415.197,
   1411.605,
   1408.609,
   1406.557,
   1405.704,
   1405.79,
   1406.736,
   1408.346,
   1410.288,
   1412.118,
   1413.323,
   1413.381,
   1411.846,
   1408.413,
   1402.975,
   1395.637,
   1386.704,
   1376.621,
   1365.906,
   1355.074,
   1344.566,
   1334.711,
   1325.703,
   1317.613,
   1310.418,
   1304.242,
   1298.79,
   1293.764,
   1293.764,
   1293.764,
   0};
   graph = new TGraph(135,totpdf_NormoBmasscB_fx25,totpdf_NormoBmasscB_fy25);
   graph->SetName("totpdf_NormoBmasscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB25 = new TH1F("Graph_totpdf_NormoBmasscB25","Projection of Total PDF",135,5044,5656);
   Graph_totpdf_NormoBmasscB25->SetMinimum(0);
   Graph_totpdf_NormoBmasscB25->SetMaximum(4190.581);
   Graph_totpdf_NormoBmasscB25->SetDirectory(0);
   Graph_totpdf_NormoBmasscB25->SetStats(0);
   Graph_totpdf_NormoBmasscB25->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB25->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB25->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB25->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB25->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB25->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB25->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB25->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB25->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB25->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB25->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB25->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB25->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB25->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB25->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB25->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB25->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB25->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB25->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB25);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3010[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3010[100] = {
   1997,
   1910,
   1846,
   1848,
   1922,
   1887,
   1907,
   1833,
   1860,
   1805,
   1765,
   1744,
   1757,
   1775,
   1714,
   1764,
   1787,
   1749,
   1745,
   1777,
   1713,
   1745,
   1758,
   1746,
   1723,
   1784,
   1807,
   2001,
   2098,
   2233,
   2522,
   2707,
   3127,
   3408,
   3679,
   3843,
   3895,
   3736,
   3340,
   3095,
   2777,
   2469,
   2198,
   2042,
   1867,
   1754,
   1727,
   1706,
   1688,
   1642,
   1740,
   1539,
   1681,
   1756,
   1694,
   1567,
   1669,
   1597,
   1518,
   1572,
   1480,
   1457,
   1494,
   1499,
   1442,
   1463,
   1443,
   1459,
   1392,
   1393,
   1452,
   1455,
   1404,
   1464,
   1481,
   1400,
   1406,
   1414,
   1402,
   1389,
   1407,
   1429,
   1472,
   1419,
   1395,
   1376,
   1407,
   1440,
   1399,
   1353,
   1399,
   1323,
   1294,
   1322,
   1305,
   1372,
   1340,
   1290,
   1242,
   1280};
   Double_t h_datahist_felx3010[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3010[100] = {
   44.1906,
   43.20641,
   42.46801,
   42.49128,
   43.34347,
   42.94249,
   43.17207,
   42.31647,
   42.63062,
   41.98823,
   41.51488,
   41.26422,
   41.41957,
   41.63372,
   40.9035,
   41.50298,
   41.77588,
   41.32404,
   41.27619,
   41.65744,
   40.89142,
   41.27619,
   41.43149,
   41.28816,
   41.01205,
   41.74038,
   42.01176,
   44.23533,
   45.30666,
   46.75727,
   49.72201,
   51.53124,
   55.42182,
   57.88022,
   60.15682,
   61.49395,
   61.91194,
   60.62487,
   57.2949,
   55.13497,
   52.19962,
   49.19155,
   46.3855,
   44.69126,
   42.71169,
   41.38377,
   41.0602,
   40.80678,
   40.58832,
   40.02468,
   41.2163,
   38.73328,
   40.50305,
   41.40764,
   40.66127,
   39.08851,
   40.35646,
   39.46561,
   38.46473,
   39.15161,
   37.97402,
   37.67394,
   38.15553,
   38.22015,
   37.47697,
   37.75245,
   37.49013,
   37.70013,
   36.81287,
   36.82626,
   37.6084,
   37.64774,
   36.97332,
   37.76552,
   37.98701,
   36.91991,
   37,
   37.10652,
   36.94663,
   36.77264,
   37.01333,
   37.30542,
   37.86991,
   37.17293,
   36.85305,
   36.59784,
   37.01333,
   37.45063,
   36.90655,
   36.28655,
   36.90655,
   35.8765,
   35.47569,
   35.86276,
   35.62824,
   36.54389,
   36.10943,
   35.42005,
   34.74557,
   35.28058};
   Double_t h_datahist_fehx3010[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3010[100] = {
   45.1906,
   44.20641,
   43.46801,
   43.49128,
   44.34347,
   43.94249,
   44.17207,
   43.31647,
   43.63062,
   42.98823,
   42.51488,
   42.26422,
   42.41957,
   42.63372,
   41.9035,
   42.50298,
   42.77588,
   42.32404,
   42.27619,
   42.65744,
   41.89142,
   42.27619,
   42.43149,
   42.28816,
   42.01205,
   42.74038,
   43.01176,
   45.23533,
   46.30666,
   47.75727,
   50.72201,
   52.53124,
   56.42182,
   58.88022,
   61.15682,
   62.49395,
   62.91194,
   61.62487,
   58.2949,
   56.13497,
   53.19962,
   50.19155,
   47.3855,
   45.69126,
   43.71169,
   42.38377,
   42.0602,
   41.80678,
   41.58832,
   41.02468,
   42.2163,
   39.73328,
   41.50305,
   42.40764,
   41.66127,
   40.08851,
   41.35646,
   40.46561,
   39.46473,
   40.15161,
   38.97402,
   38.67394,
   39.15553,
   39.22015,
   38.47697,
   38.75245,
   38.49013,
   38.70013,
   37.81287,
   37.82626,
   38.6084,
   38.64774,
   37.97332,
   38.76552,
   38.98701,
   37.91991,
   38,
   38.10652,
   37.94663,
   37.77264,
   38.01333,
   38.30542,
   38.86991,
   38.17293,
   37.85305,
   37.59784,
   38.01333,
   38.45063,
   37.90655,
   37.28655,
   37.90655,
   36.8765,
   36.47569,
   36.86276,
   36.62824,
   37.54389,
   37.10943,
   36.42005,
   35.74557,
   36.28058};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3010,h_datahist_fy3010,h_datahist_felx3010,h_datahist_fehx3010,h_datahist_fely3010,h_datahist_fehy3010);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3010 = new TH1F("Graph_h_datahist3010","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3010->SetMinimum(932.1887);
   Graph_h_datahist3010->SetMaximum(4232.978);
   Graph_h_datahist3010->SetDirectory(0);
   Graph_h_datahist3010->SetStats(0);
   Graph_h_datahist3010->SetLineWidth(2);
   Graph_h_datahist3010->SetMarkerStyle(20);
   Graph_h_datahist3010->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3010->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3010->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3010->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3010->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3010->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3010->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3010->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3010->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3010->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3010->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3010->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3010);
   
   grae->Draw("p");
   
   TH1D *frame_fe6b210__10 = new TH1D("frame_fe6b210__10","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_fe6b210__10->SetBinContent(1,4155.808);
   frame_fe6b210__10->SetMaximum(4155.808);
   frame_fe6b210__10->SetEntries(1);
   frame_fe6b210__10->SetDirectory(0);
   frame_fe6b210__10->SetStats(0);
   frame_fe6b210__10->SetLineWidth(2);
   frame_fe6b210__10->SetMarkerStyle(20);
   frame_fe6b210__10->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_fe6b210__10->GetXaxis()->SetNdivisions(505);
   frame_fe6b210__10->GetXaxis()->SetLabelFont(132);
   frame_fe6b210__10->GetXaxis()->SetLabelOffset(0.015);
   frame_fe6b210__10->GetXaxis()->SetLabelSize(0.06);
   frame_fe6b210__10->GetXaxis()->SetTitleSize(0.072);
   frame_fe6b210__10->GetXaxis()->SetTitleOffset(0.95);
   frame_fe6b210__10->GetXaxis()->SetTitleFont(132);
   frame_fe6b210__10->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_fe6b210__10->GetYaxis()->SetNdivisions(3000510);
   frame_fe6b210__10->GetYaxis()->SetLabelFont(132);
   frame_fe6b210__10->GetYaxis()->SetLabelOffset(0.01);
   frame_fe6b210__10->GetYaxis()->SetLabelSize(0.06);
   frame_fe6b210__10->GetYaxis()->SetTitleSize(0.072);
   frame_fe6b210__10->GetYaxis()->SetTitleOffset(0.95);
   frame_fe6b210__10->GetYaxis()->SetTitleFont(132);
   frame_fe6b210__10->GetZaxis()->SetLabelFont(132);
   frame_fe6b210__10->GetZaxis()->SetLabelSize(0.06);
   frame_fe6b210__10->GetZaxis()->SetTitleSize(0.072);
   frame_fe6b210__10->GetZaxis()->SetTitleOffset(1.2);
   frame_fe6b210__10->GetZaxis()->SetTitleFont(132);
   frame_fe6b210__10->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"1.7 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.55,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 2017","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig9_bottom_left.pdf");
   c1->SaveAs("Fig9_bottom_left.png");
   c1->SaveAs("Fig9_bottom_left.eps");

}


==> figs/Fig9_bottom_right.C <==
void Fig9_bottom_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:31:47 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-991.9477,5630.864,5207.726);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_facca20__11 = new TH1D("frame_facca20__11","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_facca20__11->SetBinContent(1,4773.749);
   frame_facca20__11->SetMaximum(4773.749);
   frame_facca20__11->SetEntries(1);
   frame_facca20__11->SetDirectory(0);
   frame_facca20__11->SetStats(0);
   frame_facca20__11->SetLineWidth(2);
   frame_facca20__11->SetMarkerStyle(20);
   frame_facca20__11->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_facca20__11->GetXaxis()->SetNdivisions(505);
   frame_facca20__11->GetXaxis()->SetLabelFont(132);
   frame_facca20__11->GetXaxis()->SetLabelOffset(0.015);
   frame_facca20__11->GetXaxis()->SetLabelSize(0.06);
   frame_facca20__11->GetXaxis()->SetTitleSize(0.072);
   frame_facca20__11->GetXaxis()->SetTitleOffset(0.95);
   frame_facca20__11->GetXaxis()->SetTitleFont(132);
   frame_facca20__11->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_facca20__11->GetYaxis()->SetNdivisions(3000510);
   frame_facca20__11->GetYaxis()->SetLabelFont(132);
   frame_facca20__11->GetYaxis()->SetLabelOffset(0.01);
   frame_facca20__11->GetYaxis()->SetLabelSize(0.06);
   frame_facca20__11->GetYaxis()->SetTitleSize(0.072);
   frame_facca20__11->GetYaxis()->SetTitleOffset(0.95);
   frame_facca20__11->GetYaxis()->SetTitleFont(132);
   frame_facca20__11->GetZaxis()->SetLabelFont(132);
   frame_facca20__11->GetZaxis()->SetLabelSize(0.06);
   frame_facca20__11->GetZaxis()->SetTitleSize(0.072);
   frame_facca20__11->GetZaxis()->SetTitleOffset(1.2);
   frame_facca20__11->GetZaxis()->SetTitleFont(132);
   frame_facca20__11->Draw("FUNC");
   
   Double_t h_datahist_fx3011[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3011[100] = {
   2205,
   2308,
   2168,
   2214,
   2250,
   2218,
   2219,
   2046,
   2090,
   2128,
   2109,
   2074,
   2065,
   1993,
   2032,
   2074,
   1987,
   2002,
   1992,
   2004,
   2029,
   1970,
   1974,
   1951,
   2046,
   2080,
   2122,
   2287,
   2406,
   2563,
   2752,
   3082,
   3479,
   3867,
   4173,
   4315,
   4479,
   4271,
   4054,
   3596,
   3249,
   2847,
   2635,
   2374,
   2168,
   2027,
   1939,
   1975,
   1948,
   1981,
   1972,
   1913,
   1992,
   1872,
   2019,
   1884,
   1916,
   1831,
   1792,
   1767,
   1789,
   1666,
   1722,
   1704,
   1772,
   1669,
   1716,
   1674,
   1660,
   1682,
   1745,
   1607,
   1648,
   1644,
   1599,
   1684,
   1600,
   1716,
   1740,
   1671,
   1626,
   1628,
   1611,
   1603,
   1601,
   1630,
   1590,
   1581,
   1622,
   1551,
   1593,
   1587,
   1624,
   1586,
   1516,
   1557,
   1484,
   1578,
   1516,
   1585};
   Double_t h_datahist_felx3011[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3011[100] = {
   46.46009,
   47.54425,
   46.06447,
   46.55582,
   46.9368,
   46.5983,
   46.60892,
   44.73549,
   45.21925,
   45.63296,
   45.42657,
   45.04393,
   44.94502,
   44.14583,
   44.58048,
   45.04393,
   44.07858,
   44.24651,
   44.13463,
   44.26885,
   44.5472,
   43.8875,
   43.93253,
   43.67296,
   44.73549,
   45.10976,
   45.56788,
   47.3252,
   48.55354,
   50.12855,
   51.96189,
   55.01802,
   58.48517,
   61.68722,
   64.1007,
   65.19056,
   66.4272,
   64.8548,
   63.17299,
   59.46874,
   56.50219,
   52.85963,
   50.83469,
   48.22628,
   46.06447,
   44.52499,
   43.53692,
   43.94378,
   43.63899,
   44.01123,
   43.91002,
   43.24071,
   44.13463,
   42.7695,
   44.43607,
   42.90795,
   43.27499,
   42.29311,
   41.83497,
   41.53867,
   41.79953,
   40.31973,
   41,
   40.78256,
   41.5981,
   40.35646,
   40.92765,
   40.4176,
   40.24617,
   40.51524,
   41.27619,
   39.59052,
   40.09865,
   40.04935,
   39.49062,
   40.53962,
   39.50312,
   40.92765,
   41.2163,
   40.38092,
   39.82679,
   39.85158,
   39.64038,
   39.5406,
   39.51562,
   39.87635,
   39.37794,
   39.26493,
   39.77716,
   38.88591,
   39.41554,
   39.34031,
   39.80199,
   39.32775,
   38.43905,
   38.96201,
   38.02597,
   39.22719,
   38.43905,
   39.3152};
   Double_t h_datahist_fehx3011[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3011[100] = {
   47.46009,
   48.54425,
   47.06447,
   47.55582,
   47.9368,
   47.5983,
   47.60892,
   45.73549,
   46.21925,
   46.63296,
   46.42657,
   46.04393,
   45.94502,
   45.14583,
   45.58048,
   46.04393,
   45.07858,
   45.24651,
   45.13463,
   45.26885,
   45.5472,
   44.8875,
   44.93253,
   44.67296,
   45.73549,
   46.10976,
   46.56788,
   48.3252,
   49.55354,
   51.12855,
   52.96189,
   56.01802,
   59.48517,
   62.68722,
   65.1007,
   66.19056,
   67.4272,
   65.8548,
   64.17299,
   60.46874,
   57.50219,
   53.85963,
   51.83469,
   49.22628,
   47.06447,
   45.52499,
   44.53692,
   44.94378,
   44.63899,
   45.01123,
   44.91002,
   44.24071,
   45.13463,
   43.7695,
   45.43607,
   43.90795,
   44.27499,
   43.29311,
   42.83497,
   42.53867,
   42.79953,
   41.31973,
   42,
   41.78256,
   42.5981,
   41.35646,
   41.92765,
   41.4176,
   41.24617,
   41.51524,
   42.27619,
   40.59052,
   41.09865,
   41.04935,
   40.49062,
   41.53962,
   40.50312,
   41.92765,
   42.2163,
   41.38092,
   40.82679,
   40.85158,
   40.64038,
   40.5406,
   40.51562,
   40.87635,
   40.37794,
   40.26493,
   40.77716,
   39.88591,
   40.41554,
   40.34031,
   40.80199,
   40.32775,
   39.43905,
   39.96201,
   39.02597,
   40.22719,
   39.43905,
   40.3152};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3011,h_datahist_fy3011,h_datahist_felx3011,h_datahist_fehx3011,h_datahist_fely3011,h_datahist_fehy3011);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3011 = new TH1F("Graph_h_datahist3011","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3011->SetMinimum(1135.929);
   Graph_h_datahist3011->SetMaximum(4856.473);
   Graph_h_datahist3011->SetDirectory(0);
   Graph_h_datahist3011->SetStats(0);
   Graph_h_datahist3011->SetLineWidth(2);
   Graph_h_datahist3011->SetMarkerStyle(20);
   Graph_h_datahist3011->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3011->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3011->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3011->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3011->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3011->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3011->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3011->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3011->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3011->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3011->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3011->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3011);
   
   grae->Draw("p");
   
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fx26[136] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5243.75,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fy26[136] = {
   0,
   16.12943,
   16.12943,
   16.93311,
   17.80476,
   18.75265,
   19.78639,
   20.91719,
   22.15822,
   23.52501,
   25.03603,
   26.71336,
   28.58363,
   30.67916,
   33.03955,
   35.71382,
   38.76321,
   42.26517,
   46.3189,
   51.0533,
   56.63851,
   63.30333,
   71.36178,
   81.25527,
   93.62185,
   109.4144,
   130.1131,
   158.1299,
   197.6383,
   223.9037,
   256.4375,
   297.5345,
   350.689,
   383.406,
   421.457,
   466.1342,
   519.0545,
   641.1196,
   780.0276,
   934.815,
   1103.535,
   1283.191,
   1469.743,
   1842.789,
   2017.251,
   2175.149,
   2245.925,
   2310.27,
   2367.508,
   2417.027,
   2458.287,
   2490.834,
   2514.307,
   2528.442,
   2533.079,
   2528.167,
   2513.762,
   2490.024,
   2457.221,
   2415.717,
   2365.969,
   2308.518,
   2243.978,
   2173.027,
   2014.846,
   1840.193,
   1655.502,
   1280.55,
   1101.025,
   932.4867,
   777.9161,
   639.2455,
   517.4249,
   412.5455,
   323.997,
   250.6427,
   190.9914,
   144.1351,
   111.921,
   89.48149,
   61.04509,
   44.35733,
   33.72137,
   26.52152,
   21.41846,
   17.66812,
   14.82996,
   12.6295,
   10.88845,
   9.486824,
   8.3415,
   7.393363,
   6.599447,
   5.927907,
   5.354729,
   4.861526,
   4.434024,
   4.061005,
   3.733553,
   3.444507,
   3.188062,
   2.959474,
   2.754834,
   2.570894,
   2.404942,
   2.254698,
   2.118232,
   1.993901,
   1.880302,
   1.776229,
   1.680641,
   1.592637,
   1.511432,
   1.436339,
   1.366758,
   1.30216,
   1.242077,
   1.186097,
   1.133854,
   1.085019,
   1.039302,
   0.9964413,
   0.9562031,
   0.9183767,
   0.8827722,
   0.8492182,
   0.8175595,
   0.7876552,
   0.7593776,
   0.7326103,
   0.707247,
   0.6831908,
   0.6603531,
   0.6603531,
   0.6603531,
   0};
   TGraph *graph = new TGraph(136,totpdf_NormoBmasscB_CompoBbdcB_fx26,totpdf_NormoBmasscB_CompoBbdcB_fy26);
   graph->SetName("totpdf_NormoBmasscB_CompoBbdcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB26 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB26","Projection of Total PDF",136,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->SetMaximum(2786.387);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB26);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBbscB_fx27[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5328.75,
   5330,
   5331.25,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5382.5,
   5385,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbscB_fy27[137] = {
   0,
   0.6343848,
   0.6343848,
   0.654687,
   0.6760792,
   0.6986445,
   0.7224743,
   0.7476694,
   0.7743413,
   0.8026131,
   0.8326217,
   0.864519,
   0.8984747,
   0.9346783,
   0.9733425,
   1.014706,
   1.059039,
   1.106646,
   1.157874,
   1.213118,
   1.272829,
   1.337526,
   1.407809,
   1.484371,
   1.568022,
   1.65971,
   1.760549,
   1.871864,
   1.995231,
   2.132546,
   2.286106,
   2.458714,
   2.653825,
   2.875738,
   3.129868,
   3.423112,
   3.764383,
   4.165371,
   4.64168,
   5.214552,
   5.913562,
   6.78098,
   7.879104,
   9.303171,
   11.20536,
   13.84255,
   15.56886,
   17.67961,
   20.30522,
   23.63878,
   27.97701,
   30.66158,
   33.79715,
   37.49651,
   41.71503,
   51.07359,
   61.62752,
   73.28711,
   85.89246,
   99.21036,
   126.7023,
   140.091,
   152.6547,
   163.94,
   168.9663,
   173.5138,
   177.5361,
   180.9913,
   183.8432,
   186.0613,
   187.6217,
   188.5076,
   188.7092,
   188.2245,
   187.0586,
   185.2243,
   182.7413,
   179.6364,
   175.9424,
   171.698,
   166.947,
   161.7375,
   150.1519,
   137.3805,
   110.0875,
   96.41754,
   83.22402,
   70.79717,
   59.35505,
   49.04265,
   39.93602,
   32.05015,
   25.34953,
   19.75988,
   15.18005,
   11.50482,
   8.895854,
   7.088879,
   5.785008,
   4.06842,
   3.020385,
   2.333109,
   1.857745,
   1.5151,
   1.259851,
   1.064524,
   0.9116703,
   0.7897699,
   0.6909671,
   0.6097538,
   0.5421743,
   0.485328,
   0.437048,
   0.3956891,
   0.3599839,
   0.3289428,
   0.3017842,
   0.2778842,
   0.2567392,
   0.23794,
   0.2211504,
   0.2060928,
   0.1925357,
   0.1802856,
   0.1691788,
   0.1590768,
   0.1498615,
   0.1414315,
   0.1336998,
   0.1265909,
   0.1200394,
   0.1139883,
   0.1083876,
   0.1031936,
   0.1031936,
   0.1031936,
   0};
   graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbscB_fx27,totpdf_NormoBmasscB_CompoBbscB_fy27);
   graph->SetName("totpdf_NormoBmasscB_CompoBbscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB27 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB27","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->SetMaximum(207.5801);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB27);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fx28[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fy28[106] = {
   0,
   2038.271,
   2038.271,
   2032.507,
   2026.758,
   2021.026,
   2015.31,
   2009.61,
   2003.926,
   1998.259,
   1992.607,
   1986.971,
   1981.352,
   1975.748,
   1970.16,
   1964.588,
   1959.031,
   1953.491,
   1947.966,
   1942.456,
   1936.962,
   1931.484,
   1926.021,
   1920.574,
   1915.142,
   1909.726,
   1904.324,
   1898.938,
   1893.568,
   1888.212,
   1882.872,
   1877.546,
   1872.236,
   1866.941,
   1861.661,
   1856.396,
   1851.145,
   1845.91,
   1840.689,
   1835.483,
   1830.292,
   1825.115,
   1819.953,
   1814.806,
   1809.673,
   1804.555,
   1799.451,
   1794.362,
   1789.287,
   1784.226,
   1779.18,
   1774.148,
   1769.13,
   1764.126,
   1759.137,
   1754.162,
   1749.2,
   1744.253,
   1739.32,
   1734.401,
   1729.495,
   1724.604,
   1719.726,
   1714.862,
   1710.012,
   1705.176,
   1700.353,
   1695.544,
   1690.749,
   1685.967,
   1681.198,
   1676.443,
   1671.702,
   1666.974,
   1662.259,
   1657.558,
   1652.87,
   1648.195,
   1643.534,
   1638.885,
   1634.25,
   1629.628,
   1625.019,
   1620.423,
   1615.84,
   1611.27,
   1606.713,
   1602.168,
   1597.637,
   1593.118,
   1588.613,
   1584.12,
   1579.639,
   1575.172,
   1570.717,
   1566.274,
   1561.844,
   1557.427,
   1553.022,
   1548.63,
   1544.25,
   1539.882,
   1535.527,
   1535.527,
   1535.527,
   0};
   graph = new TGraph(106,totpdf_NormoBmasscB_CompoBcombcB_fx28,totpdf_NormoBmasscB_CompoBcombcB_fy28);
   graph->SetName("totpdf_NormoBmasscB_CompoBcombcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB28 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB28","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->SetMaximum(2242.099);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB28);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fx29[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fy29[114] = {
   0,
   192.2664,
   192.2664,
   192.0854,
   191.2645,
   189.7909,
   187.6589,
   184.871,
   181.4377,
   177.3779,
   172.719,
   167.4963,
   161.753,
   155.539,
   148.9105,
   134.66,
   119.5334,
   104.0864,
   88.85623,
   74.32327,
   60.88027,
   48.81261,
   43.3523,
   38.29097,
   33.63277,
   29.37581,
   22.03167,
   16.14792,
   11.56266,
   8.086158,
   5.521433,
   3.680254,
   2.393978,
   1.519451,
   0.9407897,
   0.5681457,
   0.3345924,
   0.1921297,
   0.1075557,
   0.05869159,
   0.0312156,
   0.01617944,
   0.008171462,
   0.004021496,
   0.001927519,
   0.0009002011,
   0.0004097263,
   0.0001815725,
   7.836986e-05,
   3.218535e-05,
   1.257005e-05,
   4.270674e-06,
   7.533967e-07,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_NormoBmasscB_CompoBpartrecocB_fx29,totpdf_NormoBmasscB_CompoBpartrecocB_fy29);
   graph->SetName("totpdf_NormoBmasscB_CompoBpartrecocB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB29 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB29","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->SetMaximum(211.4931);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB29);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_fx30[135] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5242.5,
   5243.75,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_fy30[135] = {
   0,
   2247.303,
   2247.303,
   2241.361,
   2232.9,
   2221.917,
   2208.54,
   2193.03,
   2175.771,
   2157.248,
   2138.011,
   2118.638,
   2099.692,
   2081.687,
   2065.056,
   2050.132,
   2037.147,
   2026.241,
   2017.477,
   2010.874,
   2006.44,
   2004.215,
   2004.316,
   2006.998,
   2012.73,
   2022.323,
   2037.143,
   2059.513,
   2093.541,
   2117.113,
   2146.98,
   2185.431,
   2235.96,
   2304.12,
   2347.498,
   2399.124,
   2518.611,
   2654.955,
   2807.192,
   2973.375,
   3150.507,
   3334.549,
   3702.619,
   3874.617,
   4030.068,
   4099.628,
   4162.762,
   4218.794,
   4267.111,
   4307.176,
   4338.534,
   4360.823,
   4373.782,
   4377.25,
   4371.175,
   4355.615,
   4330.731,
   4296.79,
   4254.158,
   4203.292,
   4144.733,
   4079.097,
   4007.062,
   3846.753,
   3670.033,
   3483.346,
   3104.672,
   2923.458,
   2753.379,
   2597.452,
   2457.657,
   2335.01,
   2229.692,
   2141.223,
   2068.66,
   2010.808,
   1967.237,
   1940.41,
   1924.801,
   1913.534,
   1917.739,
   1929.58,
   1943.331,
   1954.1,
   1957.925,
   1952.293,
   1936.561,
   1911.993,
   1881.32,
   1847.983,
   1815.287,
   1785.756,
   1760.812,
   1740.814,
   1725.33,
   1713.813,
   1705.542,
   1698.729,
   1692.643,
   1686.973,
   1681.567,
   1676.348,
   1671.272,
   1666.319,
   1661.485,
   1656.779,
   1652.233,
   1647.911,
   1643.86,
   1640.024,
   1636.386,
   1632.903,
   1629.507,
   1626.107,
   1622.598,
   1618.874,
   1614.844,
   1610.446,
   1605.658,
   1600.5,
   1595.033,
   1589.348,
   1583.547,
   1577.736,
   1572.002,
   1566.412,
   1561.004,
   1555.794,
   1550.776,
   1545.974,
   1541.33,
   1536.782,
   1536.782,
   1536.782,
   0};
   graph = new TGraph(135,totpdf_NormoBmasscB_fx30,totpdf_NormoBmasscB_fy30);
   graph->SetName("totpdf_NormoBmasscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB30 = new TH1F("Graph_totpdf_NormoBmasscB30","Projection of Total PDF",135,5044,5656);
   Graph_totpdf_NormoBmasscB30->SetMinimum(0);
   Graph_totpdf_NormoBmasscB30->SetMaximum(4814.975);
   Graph_totpdf_NormoBmasscB30->SetDirectory(0);
   Graph_totpdf_NormoBmasscB30->SetStats(0);
   Graph_totpdf_NormoBmasscB30->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB30->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB30->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB30->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB30->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB30->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB30->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB30->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB30->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB30->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB30->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB30->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB30->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB30->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB30->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB30->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB30->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB30->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB30->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB30);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3012[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3012[100] = {
   2205,
   2308,
   2168,
   2214,
   2250,
   2218,
   2219,
   2046,
   2090,
   2128,
   2109,
   2074,
   2065,
   1993,
   2032,
   2074,
   1987,
   2002,
   1992,
   2004,
   2029,
   1970,
   1974,
   1951,
   2046,
   2080,
   2122,
   2287,
   2406,
   2563,
   2752,
   3082,
   3479,
   3867,
   4173,
   4315,
   4479,
   4271,
   4054,
   3596,
   3249,
   2847,
   2635,
   2374,
   2168,
   2027,
   1939,
   1975,
   1948,
   1981,
   1972,
   1913,
   1992,
   1872,
   2019,
   1884,
   1916,
   1831,
   1792,
   1767,
   1789,
   1666,
   1722,
   1704,
   1772,
   1669,
   1716,
   1674,
   1660,
   1682,
   1745,
   1607,
   1648,
   1644,
   1599,
   1684,
   1600,
   1716,
   1740,
   1671,
   1626,
   1628,
   1611,
   1603,
   1601,
   1630,
   1590,
   1581,
   1622,
   1551,
   1593,
   1587,
   1624,
   1586,
   1516,
   1557,
   1484,
   1578,
   1516,
   1585};
   Double_t h_datahist_felx3012[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3012[100] = {
   46.46009,
   47.54425,
   46.06447,
   46.55582,
   46.9368,
   46.5983,
   46.60892,
   44.73549,
   45.21925,
   45.63296,
   45.42657,
   45.04393,
   44.94502,
   44.14583,
   44.58048,
   45.04393,
   44.07858,
   44.24651,
   44.13463,
   44.26885,
   44.5472,
   43.8875,
   43.93253,
   43.67296,
   44.73549,
   45.10976,
   45.56788,
   47.3252,
   48.55354,
   50.12855,
   51.96189,
   55.01802,
   58.48517,
   61.68722,
   64.1007,
   65.19056,
   66.4272,
   64.8548,
   63.17299,
   59.46874,
   56.50219,
   52.85963,
   50.83469,
   48.22628,
   46.06447,
   44.52499,
   43.53692,
   43.94378,
   43.63899,
   44.01123,
   43.91002,
   43.24071,
   44.13463,
   42.7695,
   44.43607,
   42.90795,
   43.27499,
   42.29311,
   41.83497,
   41.53867,
   41.79953,
   40.31973,
   41,
   40.78256,
   41.5981,
   40.35646,
   40.92765,
   40.4176,
   40.24617,
   40.51524,
   41.27619,
   39.59052,
   40.09865,
   40.04935,
   39.49062,
   40.53962,
   39.50312,
   40.92765,
   41.2163,
   40.38092,
   39.82679,
   39.85158,
   39.64038,
   39.5406,
   39.51562,
   39.87635,
   39.37794,
   39.26493,
   39.77716,
   38.88591,
   39.41554,
   39.34031,
   39.80199,
   39.32775,
   38.43905,
   38.96201,
   38.02597,
   39.22719,
   38.43905,
   39.3152};
   Double_t h_datahist_fehx3012[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3012[100] = {
   47.46009,
   48.54425,
   47.06447,
   47.55582,
   47.9368,
   47.5983,
   47.60892,
   45.73549,
   46.21925,
   46.63296,
   46.42657,
   46.04393,
   45.94502,
   45.14583,
   45.58048,
   46.04393,
   45.07858,
   45.24651,
   45.13463,
   45.26885,
   45.5472,
   44.8875,
   44.93253,
   44.67296,
   45.73549,
   46.10976,
   46.56788,
   48.3252,
   49.55354,
   51.12855,
   52.96189,
   56.01802,
   59.48517,
   62.68722,
   65.1007,
   66.19056,
   67.4272,
   65.8548,
   64.17299,
   60.46874,
   57.50219,
   53.85963,
   51.83469,
   49.22628,
   47.06447,
   45.52499,
   44.53692,
   44.94378,
   44.63899,
   45.01123,
   44.91002,
   44.24071,
   45.13463,
   43.7695,
   45.43607,
   43.90795,
   44.27499,
   43.29311,
   42.83497,
   42.53867,
   42.79953,
   41.31973,
   42,
   41.78256,
   42.5981,
   41.35646,
   41.92765,
   41.4176,
   41.24617,
   41.51524,
   42.27619,
   40.59052,
   41.09865,
   41.04935,
   40.49062,
   41.53962,
   40.50312,
   41.92765,
   42.2163,
   41.38092,
   40.82679,
   40.85158,
   40.64038,
   40.5406,
   40.51562,
   40.87635,
   40.37794,
   40.26493,
   40.77716,
   39.88591,
   40.41554,
   40.34031,
   40.80199,
   40.32775,
   39.43905,
   39.96201,
   39.02597,
   40.22719,
   39.43905,
   40.3152};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3012,h_datahist_fy3012,h_datahist_felx3012,h_datahist_fehx3012,h_datahist_fely3012,h_datahist_fehy3012);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3012 = new TH1F("Graph_h_datahist3012","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3012->SetMinimum(1135.929);
   Graph_h_datahist3012->SetMaximum(4856.473);
   Graph_h_datahist3012->SetDirectory(0);
   Graph_h_datahist3012->SetStats(0);
   Graph_h_datahist3012->SetLineWidth(2);
   Graph_h_datahist3012->SetMarkerStyle(20);
   Graph_h_datahist3012->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3012->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3012->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3012->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3012->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3012->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3012->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3012->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3012->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3012->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3012->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3012->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3012);
   
   grae->Draw("p");
   
   TH1D *frame_facca20__12 = new TH1D("frame_facca20__12","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_facca20__12->SetBinContent(1,4773.749);
   frame_facca20__12->SetMaximum(4773.749);
   frame_facca20__12->SetEntries(1);
   frame_facca20__12->SetDirectory(0);
   frame_facca20__12->SetStats(0);
   frame_facca20__12->SetLineWidth(2);
   frame_facca20__12->SetMarkerStyle(20);
   frame_facca20__12->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_facca20__12->GetXaxis()->SetNdivisions(505);
   frame_facca20__12->GetXaxis()->SetLabelFont(132);
   frame_facca20__12->GetXaxis()->SetLabelOffset(0.015);
   frame_facca20__12->GetXaxis()->SetLabelSize(0.06);
   frame_facca20__12->GetXaxis()->SetTitleSize(0.072);
   frame_facca20__12->GetXaxis()->SetTitleOffset(0.95);
   frame_facca20__12->GetXaxis()->SetTitleFont(132);
   frame_facca20__12->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_facca20__12->GetYaxis()->SetNdivisions(3000510);
   frame_facca20__12->GetYaxis()->SetLabelFont(132);
   frame_facca20__12->GetYaxis()->SetLabelOffset(0.01);
   frame_facca20__12->GetYaxis()->SetLabelSize(0.06);
   frame_facca20__12->GetYaxis()->SetTitleSize(0.072);
   frame_facca20__12->GetYaxis()->SetTitleOffset(0.95);
   frame_facca20__12->GetYaxis()->SetTitleFont(132);
   frame_facca20__12->GetZaxis()->SetLabelFont(132);
   frame_facca20__12->GetZaxis()->SetLabelSize(0.06);
   frame_facca20__12->GetZaxis()->SetTitleSize(0.072);
   frame_facca20__12->GetZaxis()->SetTitleOffset(1.2);
   frame_facca20__12->GetZaxis()->SetTitleFont(132);
   frame_facca20__12->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"2.2 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.55,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 2018","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig9_bottom_right.pdf");
   c1->SaveAs("Fig9_bottom_right.png");
   c1->SaveAs("Fig9_bottom_right.eps");

}


==> figs/Fig9_centre_left.C <==
void Fig9_centre_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:27:17 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-157.4984,5630.864,826.8665);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f1b5ee0__5 = new TH1D("frame_f1b5ee0__5","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f1b5ee0__5->SetBinContent(1,757.961);
   frame_f1b5ee0__5->SetMaximum(757.961);
   frame_f1b5ee0__5->SetEntries(1);
   frame_f1b5ee0__5->SetDirectory(0);
   frame_f1b5ee0__5->SetStats(0);
   frame_f1b5ee0__5->SetLineWidth(2);
   frame_f1b5ee0__5->SetMarkerStyle(20);
   frame_f1b5ee0__5->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f1b5ee0__5->GetXaxis()->SetNdivisions(505);
   frame_f1b5ee0__5->GetXaxis()->SetLabelFont(132);
   frame_f1b5ee0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_f1b5ee0__5->GetXaxis()->SetLabelSize(0.06);
   frame_f1b5ee0__5->GetXaxis()->SetTitleSize(0.072);
   frame_f1b5ee0__5->GetXaxis()->SetTitleOffset(0.95);
   frame_f1b5ee0__5->GetXaxis()->SetTitleFont(132);
   frame_f1b5ee0__5->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f1b5ee0__5->GetYaxis()->SetNdivisions(3000510);
   frame_f1b5ee0__5->GetYaxis()->SetLabelFont(132);
   frame_f1b5ee0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_f1b5ee0__5->GetYaxis()->SetLabelSize(0.06);
   frame_f1b5ee0__5->GetYaxis()->SetTitleSize(0.072);
   frame_f1b5ee0__5->GetYaxis()->SetTitleOffset(0.95);
   frame_f1b5ee0__5->GetYaxis()->SetTitleFont(132);
   frame_f1b5ee0__5->GetZaxis()->SetLabelFont(132);
   frame_f1b5ee0__5->GetZaxis()->SetLabelSize(0.06);
   frame_f1b5ee0__5->GetZaxis()->SetTitleSize(0.072);
   frame_f1b5ee0__5->GetZaxis()->SetTitleOffset(1.2);
   frame_f1b5ee0__5->GetZaxis()->SetTitleFont(132);
   frame_f1b5ee0__5->Draw("FUNC");
   
   Double_t h_datahist_fx3005[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3005[100] = {
   312,
   288,
   302,
   312,
   322,
   325,
   307,
   324,
   312,
   334,
   313,
   301,
   280,
   289,
   333,
   306,
   281,
   330,
   327,
   292,
   302,
   315,
   291,
   329,
   300,
   322,
   328,
   341,
   369,
   397,
   467,
   515,
   546,
   604,
   637,
   695,
   631,
   657,
   654,
   518,
   495,
   476,
   391,
   383,
   335,
   313,
   274,
   302,
   315,
   286,
   283,
   275,
   303,
   272,
   279,
   284,
   281,
   279,
   286,
   251,
   265,
   288,
   268,
   273,
   254,
   266,
   286,
   273,
   230,
   230,
   273,
   260,
   244,
   249,
   232,
   281,
   246,
   230,
   228,
   268,
   252,
   274,
   230,
   255,
   236,
   275,
   226,
   254,
   228,
   217,
   240,
   252,
   238,
   229,
   246,
   237,
   222,
   256,
   241,
   234};
   Double_t h_datahist_felx3005[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3005[100] = {
   17.1706,
   16.47793,
   16.88534,
   17.1706,
   17.45132,
   17.53469,
   17.02855,
   17.50694,
   17.1706,
   17.78251,
   17.19887,
   16.85655,
   16.24067,
   16.50735,
   17.75514,
   17,
   16.27051,
   17.67278,
   17.59005,
   16.59532,
   16.88534,
   17.25528,
   16.56605,
   17.64525,
   16.82772,
   17.45132,
   17.61767,
   17.97295,
   18.71588,
   19.43113,
   21.11597,
   22.19912,
   22.87199,
   24.0815,
   24.74381,
   25.86759,
   24.62469,
   25.13689,
   25.07831,
   22.2651,
   21.75421,
   21.32315,
   19.28004,
   19.07677,
   17.80983,
   17.19887,
   16.0605,
   16.88534,
   17.25528,
   16.41892,
   16.33003,
   16.09066,
   16.91407,
   16,
   16.21077,
   16.35972,
   16.27051,
   16.21077,
   16.41892,
   15.35087,
   15.7865,
   16.47793,
   15.87834,
   16.03028,
   15.44522,
   15.81717,
   16.41892,
   16.03028,
   14.67399,
   14.67399,
   16.03028,
   15.63227,
   15.1285,
   15.28765,
   14.73975,
   16.27051,
   15.19235,
   14.67399,
   14.60794,
   15.87834,
   15.38238,
   16.0605,
   14.67399,
   15.47655,
   14.87043,
   16.09066,
   14.54161,
   15.44522,
   14.60794,
   14.2394,
   15,
   15.38238,
   14.93535,
   14.641,
   15.19235,
   14.90292,
   14.40805,
   15.50781,
   15.03222,
   14.80523};
   Double_t h_datahist_fehx3005[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3005[100] = {
   18.1706,
   17.47793,
   17.88534,
   18.1706,
   18.45132,
   18.53469,
   18.02855,
   18.50694,
   18.1706,
   18.78251,
   18.19887,
   17.85655,
   17.24067,
   17.50735,
   18.75514,
   18,
   17.27051,
   18.67278,
   18.59005,
   17.59532,
   17.88534,
   18.25528,
   17.56605,
   18.64525,
   17.82772,
   18.45132,
   18.61767,
   18.97295,
   19.71588,
   20.43113,
   22.11597,
   23.19912,
   23.87199,
   25.0815,
   25.74381,
   26.86759,
   25.62469,
   26.13689,
   26.07831,
   23.2651,
   22.75421,
   22.32315,
   20.28004,
   20.07677,
   18.80983,
   18.19887,
   17.0605,
   17.88534,
   18.25528,
   17.41892,
   17.33003,
   17.09066,
   17.91407,
   17,
   17.21077,
   17.35972,
   17.27051,
   17.21077,
   17.41892,
   16.35087,
   16.7865,
   17.47793,
   16.87834,
   17.03028,
   16.44522,
   16.81717,
   17.41892,
   17.03028,
   15.67399,
   15.67399,
   17.03028,
   16.63227,
   16.1285,
   16.28765,
   15.73975,
   17.27051,
   16.19235,
   15.67399,
   15.60794,
   16.87834,
   16.38238,
   17.0605,
   15.67399,
   16.47655,
   15.87043,
   17.09066,
   15.54161,
   16.44522,
   15.60794,
   15.2394,
   16,
   16.38238,
   15.93535,
   15.641,
   16.19235,
   15.90292,
   15.40805,
   16.50781,
   16.03222,
   15.80523};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3005,h_datahist_fy3005,h_datahist_felx3005,h_datahist_fehx3005,h_datahist_fely3005,h_datahist_fehy3005);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3005 = new TH1F("Graph_h_datahist3005","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3005->SetMinimum(150.8499);
   Graph_h_datahist3005->SetMaximum(773.7783);
   Graph_h_datahist3005->SetDirectory(0);
   Graph_h_datahist3005->SetStats(0);
   Graph_h_datahist3005->SetLineWidth(2);
   Graph_h_datahist3005->SetMarkerStyle(20);
   Graph_h_datahist3005->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3005->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3005->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3005->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3005->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3005->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3005);
   
   grae->Draw("p");
   
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fx11[138] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5238.75,
   5240,
   5241.25,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fy11[138] = {
   0,
   2.737426,
   2.737426,
   2.875532,
   3.02547,
   3.188699,
   3.36692,
   3.562117,
   3.776629,
   4.013221,
   4.275189,
   4.566486,
   4.891888,
   5.257218,
   5.669637,
   6.138037,
   6.673584,
   7.290464,
   8.006948,
   8.846917,
   9.842122,
   11.03558,
   12.48687,
   14.28063,
   16.5407,
   19.45473,
   23.31943,
   28.62908,
   36.26305,
   41.42942,
   47.92666,
   56.285,
   61.40567,
   67.33928,
   74.27729,
   82.32198,
   100.2753,
   120.5111,
   142.8944,
   167.1702,
   192.9556,
   246.8992,
   273.7056,
   299.3661,
   323.0553,
   333.9043,
   343.9585,
   353.1253,
   361.3187,
   368.4604,
   374.4811,
   379.3218,
   382.9345,
   385.2832,
   386.3441,
   386.1067,
   384.5733,
   381.7594,
   377.6931,
   372.4151,
   365.9773,
   358.4428,
   349.8843,
   340.3829,
   330.0272,
   307.1356,
   282.0108,
   255.4797,
   201.3739,
   175.2101,
   150.4078,
   127.3904,
   106.453,
   87.76768,
   71.39474,
   57.29979,
   45.37273,
   35.44801,
   27.32398,
   20.99659,
   16.60879,
   13.47437,
   11.15632,
   8.02002,
   6.049216,
   4.729121,
   3.801096,
   3.123505,
   2.613445,
   2.219739,
   1.909393,
   1.660352,
   1.457414,
   1.289823,
   1.149792,
   1.031571,
   0.9308376,
   0.844292,
   0.7693794,
   0.7040963,
   0.6468537,
   0.5963781,
   0.5516391,
   0.5117956,
   0.4761556,
   0.4441455,
   0.4152865,
   0.3891765,
   0.3654756,
   0.3438949,
   0.3241879,
   0.3061429,
   0.2895772,
   0.2743328,
   0.2602722,
   0.2472754,
   0.2352372,
   0.2240652,
   0.213678,
   0.2040033,
   0.1949771,
   0.1865426,
   0.1786488,
   0.1712503,
   0.1643064,
   0.1577803,
   0.1516391,
   0.1458529,
   0.1403948,
   0.1352404,
   0.1303673,
   0.1257554,
   0.1213863,
   0.1172432,
   0.1133106,
   0.1133106,
   0.1133106,
   0};
   TGraph *graph = new TGraph(138,totpdf_NormoBmasscB_CompoBbdcB_fx11,totpdf_NormoBmasscB_CompoBbdcB_fy11);
   graph->SetName("totpdf_NormoBmasscB_CompoBbdcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB11 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB11","Projection of Total PDF",138,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->SetMaximum(424.9785);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB11);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBbscB_fx12[136] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5326.25,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5382.5,
   5385,
   5390,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbscB_fy12[136] = {
   0,
   0.05698817,
   0.05698817,
   0.05882653,
   0.0607644,
   0.06280944,
   0.06497007,
   0.06725559,
   0.06967628,
   0.07224353,
   0.07496998,
   0.07786971,
   0.08095843,
   0.08425373,
   0.08777536,
   0.09154554,
   0.09558936,
   0.09993528,
   0.1046156,
   0.1096674,
   0.1151327,
   0.1210605,
   0.1275069,
   0.1345373,
   0.1422281,
   0.1506689,
   0.1599654,
   0.1702433,
   0.181653,
   0.1943757,
   0.2086315,
   0.2246903,
   0.2428857,
   0.2636351,
   0.287466,
   0.3150545,
   0.347279,
   0.3852997,
   0.4306765,
   0.4855514,
   0.5529366,
   0.6371874,
   0.7448119,
   0.8859253,
   1.077023,
   1.346675,
   1.526046,
   1.748338,
   2.029308,
   2.392979,
   2.616965,
   2.877602,
   3.514609,
   4.246299,
   5.064121,
   5.961528,
   6.927414,
   7.945928,
   8.996593,
   11.09239,
   12.07921,
   12.9841,
   13.39626,
   13.7767,
   14.12202,
   14.42908,
   14.69502,
   14.91736,
   15.09398,
   15.22318,
   15.30372,
   15.33482,
   15.31618,
   15.24797,
   15.13086,
   14.96599,
   14.75493,
   14.49969,
   14.20268,
   13.86667,
   13.49471,
   13.09017,
   12.19772,
   11.21946,
   9.129319,
   7.052528,
   6.079082,
   5.172389,
   4.344146,
   3.601451,
   2.947207,
   2.380695,
   1.898265,
   1.494067,
   1.160762,
   0.8933028,
   0.7037985,
   0.5691641,
   0.3948917,
   0.2903564,
   0.2226775,
   0.1763196,
   0.1431586,
   0.1186074,
   0.09991492,
   0.08534904,
   0.07377467,
   0.06442252,
   0.05675605,
   0.05039174,
   0.04504946,
   0.0405207,
   0.03664767,
   0.03330913,
   0.03041068,
   0.02787793,
   0.0256516,
   0.02368398,
   0.02193633,
   0.0203769,
   0.01897948,
   0.01772231,
   0.01658713,
   0.0155586,
   0.0146237,
   0.01377136,
   0.01299209,
   0.01227774,
   0.01162126,
   0.01101653,
   0.01045824,
   0.009941723,
   0.009462896,
   0.009462896,
   0.009462896,
   0};
   graph = new TGraph(136,totpdf_NormoBmasscB_CompoBbscB_fx12,totpdf_NormoBmasscB_CompoBbscB_fy12);
   graph->SetName("totpdf_NormoBmasscB_CompoBbscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB12 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB12","Projection of Total PDF",136,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->SetMaximum(16.8683);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB12);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fx13[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fy13[106] = {
   0,
   311.7311,
   311.7311,
   310.8485,
   309.9684,
   309.0907,
   308.2156,
   307.3429,
   306.4727,
   305.605,
   304.7397,
   303.8769,
   303.0165,
   302.1586,
   301.3031,
   300.45,
   299.5993,
   298.7511,
   297.9052,
   297.0617,
   296.2206,
   295.3819,
   294.5456,
   293.7116,
   292.8801,
   292.0508,
   291.2239,
   290.3994,
   289.5771,
   288.7573,
   287.9397,
   287.1244,
   286.3115,
   285.5008,
   284.6925,
   283.8864,
   283.0826,
   282.2811,
   281.4819,
   280.6849,
   279.8902,
   279.0978,
   278.3075,
   277.5196,
   276.7338,
   275.9503,
   275.169,
   274.3899,
   273.613,
   272.8383,
   272.0658,
   271.2955,
   270.5274,
   269.7614,
   268.9976,
   268.236,
   267.4765,
   266.7192,
   265.964,
   265.211,
   264.4601,
   263.7113,
   262.9647,
   262.2201,
   261.4777,
   260.7374,
   259.9991,
   259.263,
   258.5289,
   257.7969,
   257.067,
   256.3392,
   255.6134,
   254.8897,
   254.168,
   253.4484,
   252.7308,
   252.0152,
   251.3016,
   250.5901,
   249.8806,
   249.1731,
   248.4676,
   247.7641,
   247.0626,
   246.3631,
   245.6656,
   244.97,
   244.2764,
   243.5848,
   242.8951,
   242.2074,
   241.5216,
   240.8378,
   240.1559,
   239.4759,
   238.7979,
   238.1218,
   237.4476,
   236.7753,
   236.1049,
   235.4364,
   234.7698,
   234.7698,
   234.7698,
   0};
   graph = new TGraph(106,totpdf_NormoBmasscB_CompoBcombcB_fx13,totpdf_NormoBmasscB_CompoBcombcB_fy13);
   graph->SetName("totpdf_NormoBmasscB_CompoBcombcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB13 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB13","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->SetMaximum(342.9042);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB13);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fx14[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fy14[114] = {
   0,
   0.0001335613,
   0.0001335613,
   0.0001334355,
   0.0001328653,
   0.0001318416,
   0.0001303606,
   0.0001284239,
   0.0001260389,
   0.0001232187,
   0.0001199823,
   0.0001163543,
   0.0001123646,
   0.0001080479,
   0.0001034434,
   9.354396e-05,
   8.303601e-05,
   7.230547e-05,
   6.172556e-05,
   5.162998e-05,
   4.229157e-05,
   3.390855e-05,
   3.011545e-05,
   2.65995e-05,
   2.33636e-05,
   2.040643e-05,
   1.530469e-05,
   1.121744e-05,
   8.032207e-06,
   5.617194e-06,
   3.835562e-06,
   2.556554e-06,
   1.663019e-06,
   1.055513e-06,
   6.535363e-07,
   3.946725e-07,
   2.324306e-07,
   1.334663e-07,
   7.47155e-08,
   4.077116e-08,
   2.168447e-08,
   1.123934e-08,
   5.676452e-09,
   2.793604e-09,
   1.338985e-09,
   6.253407e-10,
   2.846236e-10,
   1.261326e-10,
   5.444102e-11,
   2.235813e-11,
   8.73201e-12,
   2.9667e-12,
   5.233604e-13,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_NormoBmasscB_CompoBpartrecocB_fx14,totpdf_NormoBmasscB_CompoBpartrecocB_fy14);
   graph->SetName("totpdf_NormoBmasscB_CompoBpartrecocB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB14 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB14","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->SetMaximum(0.0001469174);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB14);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_fx15[135] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_fy15[135] = {
   0,
   314.5256,
   314.5256,
   313.783,
   313.0547,
   312.3424,
   311.6476,
   310.9724,
   310.3191,
   309.6906,
   309.09,
   308.5213,
   307.9895,
   307.5001,
   307.0605,
   306.6796,
   306.3685,
   306.1415,
   306.0168,
   306.0183,
   306.1779,
   306.5386,
   307.16,
   308.1268,
   309.563,
   311.6562,
   314.7033,
   319.1987,
   326.0218,
   330.7842,
   336.8783,
   344.8345,
   355.4876,
   362.2254,
   370.0702,
   387.6244,
   407.4623,
   429.4488,
   453.3289,
   478.72,
   531.8792,
   558.2955,
   583.5676,
   606.87,
   627.3884,
   636.3636,
   644.3658,
   651.3169,
   657.1476,
   661.7988,
   665.2227,
   667.3832,
   668.2567,
   667.8325,
   666.1132,
   663.1142,
   658.8636,
   653.4022,
   646.7821,
   639.0662,
   630.3274,
   610.1135,
   586.8706,
   561.4007,
   534.5321,
   479.7794,
   453.3104,
   428.2186,
   404.9317,
   383.75,
   364.8531,
   348.3121,
   334.1082,
   322.1556,
   312.3268,
   304.4516,
   298.4683,
   294.5112,
   291.8877,
   290.1495,
   288.3121,
   287.669,
   287.4746,
   287.2278,
   286.5827,
   285.338,
   283.4387,
   280.9636,
   278.0908,
   275.0469,
   272.0537,
   269.2869,
   266.8532,
   264.7893,
   263.0758,
   261.6619,
   260.5363,
   259.5707,
   258.6837,
   257.8414,
   257.0274,
   256.2328,
   255.4526,
   254.6834,
   253.9231,
   253.1703,
   252.424,
   251.6832,
   250.9476,
   250.2165,
   249.4896,
   248.7666,
   248.0472,
   247.3312,
   246.6184,
   245.9085,
   245.2015,
   244.4972,
   243.7955,
   243.0964,
   242.3997,
   241.7054,
   241.0136,
   240.3242,
   239.6372,
   238.9525,
   238.2702,
   237.5902,
   236.9125,
   236.2371,
   235.5638,
   234.8928,
   234.8928,
   234.8928,
   0};
   graph = new TGraph(135,totpdf_NormoBmasscB_fx15,totpdf_NormoBmasscB_fy15);
   graph->SetName("totpdf_NormoBmasscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB15 = new TH1F("Graph_totpdf_NormoBmasscB15","Projection of Total PDF",135,5044,5656);
   Graph_totpdf_NormoBmasscB15->SetMinimum(0);
   Graph_totpdf_NormoBmasscB15->SetMaximum(735.0824);
   Graph_totpdf_NormoBmasscB15->SetDirectory(0);
   Graph_totpdf_NormoBmasscB15->SetStats(0);
   Graph_totpdf_NormoBmasscB15->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB15->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB15->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB15->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB15->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB15->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB15->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB15->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB15->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB15->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB15->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB15->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB15->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB15->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB15->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB15->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB15->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB15->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB15->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB15);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3006[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3006[100] = {
   312,
   288,
   302,
   312,
   322,
   325,
   307,
   324,
   312,
   334,
   313,
   301,
   280,
   289,
   333,
   306,
   281,
   330,
   327,
   292,
   302,
   315,
   291,
   329,
   300,
   322,
   328,
   341,
   369,
   397,
   467,
   515,
   546,
   604,
   637,
   695,
   631,
   657,
   654,
   518,
   495,
   476,
   391,
   383,
   335,
   313,
   274,
   302,
   315,
   286,
   283,
   275,
   303,
   272,
   279,
   284,
   281,
   279,
   286,
   251,
   265,
   288,
   268,
   273,
   254,
   266,
   286,
   273,
   230,
   230,
   273,
   260,
   244,
   249,
   232,
   281,
   246,
   230,
   228,
   268,
   252,
   274,
   230,
   255,
   236,
   275,
   226,
   254,
   228,
   217,
   240,
   252,
   238,
   229,
   246,
   237,
   222,
   256,
   241,
   234};
   Double_t h_datahist_felx3006[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3006[100] = {
   17.1706,
   16.47793,
   16.88534,
   17.1706,
   17.45132,
   17.53469,
   17.02855,
   17.50694,
   17.1706,
   17.78251,
   17.19887,
   16.85655,
   16.24067,
   16.50735,
   17.75514,
   17,
   16.27051,
   17.67278,
   17.59005,
   16.59532,
   16.88534,
   17.25528,
   16.56605,
   17.64525,
   16.82772,
   17.45132,
   17.61767,
   17.97295,
   18.71588,
   19.43113,
   21.11597,
   22.19912,
   22.87199,
   24.0815,
   24.74381,
   25.86759,
   24.62469,
   25.13689,
   25.07831,
   22.2651,
   21.75421,
   21.32315,
   19.28004,
   19.07677,
   17.80983,
   17.19887,
   16.0605,
   16.88534,
   17.25528,
   16.41892,
   16.33003,
   16.09066,
   16.91407,
   16,
   16.21077,
   16.35972,
   16.27051,
   16.21077,
   16.41892,
   15.35087,
   15.7865,
   16.47793,
   15.87834,
   16.03028,
   15.44522,
   15.81717,
   16.41892,
   16.03028,
   14.67399,
   14.67399,
   16.03028,
   15.63227,
   15.1285,
   15.28765,
   14.73975,
   16.27051,
   15.19235,
   14.67399,
   14.60794,
   15.87834,
   15.38238,
   16.0605,
   14.67399,
   15.47655,
   14.87043,
   16.09066,
   14.54161,
   15.44522,
   14.60794,
   14.2394,
   15,
   15.38238,
   14.93535,
   14.641,
   15.19235,
   14.90292,
   14.40805,
   15.50781,
   15.03222,
   14.80523};
   Double_t h_datahist_fehx3006[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3006[100] = {
   18.1706,
   17.47793,
   17.88534,
   18.1706,
   18.45132,
   18.53469,
   18.02855,
   18.50694,
   18.1706,
   18.78251,
   18.19887,
   17.85655,
   17.24067,
   17.50735,
   18.75514,
   18,
   17.27051,
   18.67278,
   18.59005,
   17.59532,
   17.88534,
   18.25528,
   17.56605,
   18.64525,
   17.82772,
   18.45132,
   18.61767,
   18.97295,
   19.71588,
   20.43113,
   22.11597,
   23.19912,
   23.87199,
   25.0815,
   25.74381,
   26.86759,
   25.62469,
   26.13689,
   26.07831,
   23.2651,
   22.75421,
   22.32315,
   20.28004,
   20.07677,
   18.80983,
   18.19887,
   17.0605,
   17.88534,
   18.25528,
   17.41892,
   17.33003,
   17.09066,
   17.91407,
   17,
   17.21077,
   17.35972,
   17.27051,
   17.21077,
   17.41892,
   16.35087,
   16.7865,
   17.47793,
   16.87834,
   17.03028,
   16.44522,
   16.81717,
   17.41892,
   17.03028,
   15.67399,
   15.67399,
   17.03028,
   16.63227,
   16.1285,
   16.28765,
   15.73975,
   17.27051,
   16.19235,
   15.67399,
   15.60794,
   16.87834,
   16.38238,
   17.0605,
   15.67399,
   16.47655,
   15.87043,
   17.09066,
   15.54161,
   16.44522,
   15.60794,
   15.2394,
   16,
   16.38238,
   15.93535,
   15.641,
   16.19235,
   15.90292,
   15.40805,
   16.50781,
   16.03222,
   15.80523};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3006,h_datahist_fy3006,h_datahist_felx3006,h_datahist_fehx3006,h_datahist_fely3006,h_datahist_fehy3006);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3006 = new TH1F("Graph_h_datahist3006","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3006->SetMinimum(150.8499);
   Graph_h_datahist3006->SetMaximum(773.7783);
   Graph_h_datahist3006->SetDirectory(0);
   Graph_h_datahist3006->SetStats(0);
   Graph_h_datahist3006->SetLineWidth(2);
   Graph_h_datahist3006->SetMarkerStyle(20);
   Graph_h_datahist3006->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3006->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3006->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3006->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3006->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3006->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3006->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3006->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3006->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3006->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3006);
   
   grae->Draw("p");
   
   TH1D *frame_f1b5ee0__6 = new TH1D("frame_f1b5ee0__6","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f1b5ee0__6->SetBinContent(1,757.961);
   frame_f1b5ee0__6->SetMaximum(757.961);
   frame_f1b5ee0__6->SetEntries(1);
   frame_f1b5ee0__6->SetDirectory(0);
   frame_f1b5ee0__6->SetStats(0);
   frame_f1b5ee0__6->SetLineWidth(2);
   frame_f1b5ee0__6->SetMarkerStyle(20);
   frame_f1b5ee0__6->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f1b5ee0__6->GetXaxis()->SetNdivisions(505);
   frame_f1b5ee0__6->GetXaxis()->SetLabelFont(132);
   frame_f1b5ee0__6->GetXaxis()->SetLabelOffset(0.015);
   frame_f1b5ee0__6->GetXaxis()->SetLabelSize(0.06);
   frame_f1b5ee0__6->GetXaxis()->SetTitleSize(0.072);
   frame_f1b5ee0__6->GetXaxis()->SetTitleOffset(0.95);
   frame_f1b5ee0__6->GetXaxis()->SetTitleFont(132);
   frame_f1b5ee0__6->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f1b5ee0__6->GetYaxis()->SetNdivisions(3000510);
   frame_f1b5ee0__6->GetYaxis()->SetLabelFont(132);
   frame_f1b5ee0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_f1b5ee0__6->GetYaxis()->SetLabelSize(0.06);
   frame_f1b5ee0__6->GetYaxis()->SetTitleSize(0.072);
   frame_f1b5ee0__6->GetYaxis()->SetTitleOffset(0.95);
   frame_f1b5ee0__6->GetYaxis()->SetTitleFont(132);
   frame_f1b5ee0__6->GetZaxis()->SetLabelFont(132);
   frame_f1b5ee0__6->GetZaxis()->SetLabelSize(0.06);
   frame_f1b5ee0__6->GetZaxis()->SetTitleSize(0.072);
   frame_f1b5ee0__6->GetZaxis()->SetTitleOffset(1.2);
   frame_f1b5ee0__6->GetZaxis()->SetTitleFont(132);
   frame_f1b5ee0__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"0.3 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.55,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 2015","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig9_centre_left.pdf");
   c1->SaveAs("Fig9_centre_left.png");
   c1->SaveAs("Fig9_centre_left.eps");

}


==> figs/Fig9_centre_right.C <==
void Fig9_centre_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:28:32 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-892.3533,5630.864,4684.855);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f141390__7 = new TH1D("frame_f141390__7","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f141390__7->SetBinContent(1,4294.45);
   frame_f141390__7->SetMaximum(4294.45);
   frame_f141390__7->SetEntries(1);
   frame_f141390__7->SetDirectory(0);
   frame_f141390__7->SetStats(0);
   frame_f141390__7->SetLineWidth(2);
   frame_f141390__7->SetMarkerStyle(20);
   frame_f141390__7->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f141390__7->GetXaxis()->SetNdivisions(505);
   frame_f141390__7->GetXaxis()->SetLabelFont(132);
   frame_f141390__7->GetXaxis()->SetLabelOffset(0.015);
   frame_f141390__7->GetXaxis()->SetLabelSize(0.06);
   frame_f141390__7->GetXaxis()->SetTitleSize(0.072);
   frame_f141390__7->GetXaxis()->SetTitleOffset(0.95);
   frame_f141390__7->GetXaxis()->SetTitleFont(132);
   frame_f141390__7->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f141390__7->GetYaxis()->SetNdivisions(3000510);
   frame_f141390__7->GetYaxis()->SetLabelFont(132);
   frame_f141390__7->GetYaxis()->SetLabelOffset(0.01);
   frame_f141390__7->GetYaxis()->SetLabelSize(0.06);
   frame_f141390__7->GetYaxis()->SetTitleSize(0.072);
   frame_f141390__7->GetYaxis()->SetTitleOffset(0.95);
   frame_f141390__7->GetYaxis()->SetTitleFont(132);
   frame_f141390__7->GetZaxis()->SetLabelFont(132);
   frame_f141390__7->GetZaxis()->SetLabelSize(0.06);
   frame_f141390__7->GetZaxis()->SetTitleSize(0.072);
   frame_f141390__7->GetZaxis()->SetTitleOffset(1.2);
   frame_f141390__7->GetZaxis()->SetTitleFont(132);
   frame_f141390__7->Draw("FUNC");
   
   Double_t h_datahist_fx3007[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3007[100] = {
   2159,
   2123,
   2039,
   2052,
   2086,
   1970,
   2003,
   1987,
   1963,
   1963,
   1987,
   1960,
   1987,
   1928,
   1919,
   1847,
   1984,
   1851,
   1856,
   1905,
   1853,
   1909,
   1870,
   1831,
   1917,
   2033,
   2058,
   2208,
   2273,
   2410,
   2675,
   2934,
   3284,
   3463,
   3781,
   3823,
   4026,
   3707,
   3503,
   3169,
   2879,
   2525,
   2218,
   2161,
   1950,
   1893,
   1830,
   1852,
   1807,
   1787,
   1796,
   1928,
   1798,
   1801,
   1796,
   1808,
   1788,
   1755,
   1656,
   1668,
   1593,
   1586,
   1616,
   1613,
   1596,
   1552,
   1644,
   1584,
   1575,
   1613,
   1597,
   1536,
   1513,
   1588,
   1552,
   1533,
   1536,
   1528,
   1592,
   1567,
   1575,
   1491,
   1489,
   1563,
   1528,
   1404,
   1457,
   1544,
   1469,
   1444,
   1486,
   1394,
   1475,
   1498,
   1449,
   1390,
   1449,
   1490,
   1357,
   1376};
   Double_t h_datahist_felx3007[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3007[100] = {
   45.96773,
   45.57874,
   44.65806,
   44.80177,
   45.17549,
   43.8875,
   44.25768,
   44.07858,
   43.80858,
   43.80858,
   44.07858,
   43.77471,
   44.07858,
   43.41184,
   43.30925,
   42.47965,
   44.04492,
   42.52615,
   42.58422,
   43.14917,
   42.54939,
   43.19497,
   42.74639,
   42.29311,
   43.28641,
   44.59157,
   44.86794,
   46.49202,
   47.17861,
   48.5943,
   51.22282,
   53.66872,
   56.80838,
   58.34938,
   60.99187,
   61.33243,
   62.95274,
   60.38719,
   58.68826,
   55.79609,
   53.15864,
   49.75187,
   46.5983,
   45.98925,
   43.66163,
   43.01149,
   42.28142,
   42.53777,
   42.01176,
   41.77588,
   41.88219,
   43.41184,
   41.90578,
   41.94114,
   41.88219,
   42.02352,
   41.78771,
   41.3957,
   40.19705,
   40.34422,
   39.41554,
   39.32775,
   39.70261,
   39.66528,
   39.4531,
   38.8986,
   40.04935,
   39.30264,
   39.18942,
   39.66528,
   39.46561,
   38.69503,
   38.40051,
   39.35285,
   38.8986,
   38.65674,
   38.69503,
   38.59284,
   39.40301,
   39.08851,
   39.18942,
   38.11671,
   38.0908,
   39.03796,
   38.59284,
   36.97332,
   37.67394,
   38.79695,
   37.8308,
   37.50329,
   38.05191,
   36.83966,
   37.90898,
   38.20723,
   37.56902,
   36.78606,
   37.56902,
   38.10376,
   36.34087,
   36.59784};
   Double_t h_datahist_fehx3007[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3007[100] = {
   46.96773,
   46.57874,
   45.65806,
   45.80177,
   46.17549,
   44.8875,
   45.25768,
   45.07858,
   44.80858,
   44.80858,
   45.07858,
   44.77471,
   45.07858,
   44.41184,
   44.30925,
   43.47965,
   45.04492,
   43.52615,
   43.58422,
   44.14917,
   43.54939,
   44.19497,
   43.74639,
   43.29311,
   44.28641,
   45.59157,
   45.86794,
   47.49202,
   48.17861,
   49.5943,
   52.22282,
   54.66872,
   57.80838,
   59.34938,
   61.99187,
   62.33243,
   63.95274,
   61.38719,
   59.68826,
   56.79609,
   54.15864,
   50.75187,
   47.5983,
   46.98925,
   44.66163,
   44.01149,
   43.28142,
   43.53777,
   43.01176,
   42.77588,
   42.88219,
   44.41184,
   42.90578,
   42.94114,
   42.88219,
   43.02352,
   42.78771,
   42.3957,
   41.19705,
   41.34422,
   40.41554,
   40.32775,
   40.70261,
   40.66528,
   40.4531,
   39.8986,
   41.04935,
   40.30264,
   40.18942,
   40.66528,
   40.46561,
   39.69503,
   39.40051,
   40.35285,
   39.8986,
   39.65674,
   39.69503,
   39.59284,
   40.40301,
   40.08851,
   40.18942,
   39.11671,
   39.0908,
   40.03796,
   39.59284,
   37.97332,
   38.67394,
   39.79695,
   38.8308,
   38.50329,
   39.05191,
   37.83966,
   38.90898,
   39.20723,
   38.56902,
   37.78606,
   38.56902,
   39.10376,
   37.34087,
   37.59784};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3007,h_datahist_fy3007,h_datahist_felx3007,h_datahist_fehx3007,h_datahist_fely3007,h_datahist_fehy3007);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3007 = new TH1F("Graph_h_datahist3007","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3007->SetMinimum(1043.73);
   Graph_h_datahist3007->SetMaximum(4366.882);
   Graph_h_datahist3007->SetDirectory(0);
   Graph_h_datahist3007->SetStats(0);
   Graph_h_datahist3007->SetLineWidth(2);
   Graph_h_datahist3007->SetMarkerStyle(20);
   Graph_h_datahist3007->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3007->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3007->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3007->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3007->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3007->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3007->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3007->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3007->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3007->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3007);
   
   grae->Draw("p");
   
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fx16[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5238.75,
   5240,
   5241.25,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fy16[137] = {
   0,
   14.37747,
   14.37747,
   15.10494,
   15.89492,
   16.75515,
   17.69461,
   18.72386,
   19.8553,
   21.1036,
   22.48626,
   24.02431,
   25.74314,
   27.67374,
   29.85426,
   32.33209,
   35.16683,
   38.43424,
   42.23206,
   46.68817,
   51.97284,
   58.3172,
   66.04196,
   75.60375,
   87.67244,
   103.2665,
   124.0025,
   152.5863,
   193.8625,
   221.9094,
   257.3034,
   303.0268,
   331.1406,
   363.811,
   402.135,
   447.1011,
   548.6529,
   663.6604,
   791.3169,
   930.0607,
   1077.528,
   1385.261,
   1537.155,
   1681.357,
   1812.836,
   1872.262,
   1926.698,
   1975.603,
   2018.482,
   2054.892,
   2084.454,
   2106.855,
   2121.857,
   2129.299,
   2129.101,
   2121.265,
   2105.875,
   2083.097,
   2053.172,
   2016.417,
   1973.215,
   1924.011,
   1869.303,
   1809.635,
   1745.586,
   1606.791,
   1457.919,
   1303.959,
   999.0654,
   855.8415,
   722.685,
   601.5352,
   493.5479,
   399.1664,
   318.2254,
   250.076,
   193.716,
   147.9161,
   112.8723,
   88.88359,
   71.85219,
   49.8227,
   36.61862,
   28.07463,
   22.22468,
   18.04142,
   14.9451,
   12.58815,
   10.75186,
   9.292931,
   8.114258,
   7.148145,
   6.346206,
   5.673108,
   5.102553,
   4.614644,
   4.194094,
   3.829003,
   3.509991,
   3.229589,
   2.981781,
   2.761685,
   2.565301,
   2.389326,
   2.231016,
   2.088073,
   1.958562,
   1.840845,
   1.733525,
   1.635408,
   1.545467,
   1.462813,
   1.386678,
   1.316389,
   1.251361,
   1.191079,
   1.135091,
   1.082995,
   1.034439,
   0.9891066,
   0.9467177,
   0.9070217,
   0.8697943,
   0.834834,
   0.8019595,
   0.7710075,
   0.7418302,
   0.7142938,
   0.6882771,
   0.6636696,
   0.6403711,
   0.6182898,
   0.5973419,
   0.577451,
   0.577451,
   0.577451,
   0};
   TGraph *graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbdcB_fx16,totpdf_NormoBmasscB_CompoBbdcB_fy16);
   graph->SetName("totpdf_NormoBmasscB_CompoBbdcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB16 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB16","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->SetMaximum(2342.229);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB16);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBbscB_fx17[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5326.25,
   5327.5,
   5328.75,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5350,
   5352.5,
   5355,
   5356.25,
   5357.5,
   5358.75,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5380,
   5382.5,
   5385,
   5390,
   5392.5,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbscB_fy17[137] = {
   0,
   0.5972519,
   0.5972519,
   0.6165552,
   0.6369052,
   0.6583828,
   0.6810767,
   0.705085,
   0.730516,
   0.7574898,
   0.7861398,
   0.8166146,
   0.8490799,
   0.8837215,
   0.9207478,
   0.9603934,
   1.002924,
   1.048639,
   1.097881,
   1.151041,
   1.208566,
   1.27097,
   1.338851,
   1.4129,
   1.493926,
   1.582878,
   1.680878,
   1.789259,
   1.909619,
   2.043881,
   2.194386,
   2.364003,
   2.556286,
   2.77568,
   3.027813,
   3.319905,
   3.661347,
   4.064558,
   4.546266,
   5.129482,
   5.846628,
   6.744705,
   7.894143,
   9.404796,
   11.45659,
   14.36285,
   16.30282,
   18.71408,
   21.77256,
   25.7482,
   28.20591,
   31.07419,
   34.45015,
   38.19876,
   46.47797,
   55.7725,
   66.00369,
   77.03561,
   88.6727,
   100.6615,
   124.4331,
   135.4987,
   145.5155,
   150.0158,
   154.1198,
   157.7879,
   160.984,
   163.6763,
   165.8374,
   167.4453,
   168.4834,
   168.941,
   168.8134,
   168.1019,
   166.8138,
   164.9625,
   162.5669,
   159.6515,
   156.2455,
   152.3827,
   148.101,
   138.447,
   127.6392,
   116.054,
   92.03166,
   80.26728,
   69.04226,
   58.56884,
   48.99969,
   40.42921,
   32.89821,
   26.40125,
   20.89545,
   16.31001,
   12.55544,
   9.585965,
   7.519049,
   6.059421,
   4.989836,
   3.557503,
   2.6672,
   2.075639,
   1.662345,
   1.362064,
   1.13693,
   0.96373,
   0.827584,
   0.7185932,
   0.6299628,
   0.5569018,
   0.4959527,
   0.444569,
   0.4008413,
   0.3633151,
   0.3308662,
   0.3026146,
   0.2778637,
   0.2560556,
   0.2367399,
   0.2195491,
   0.2041814,
   0.1903866,
   0.1779563,
   0.1667156,
   0.1565168,
   0.1472343,
   0.1387612,
   0.1310056,
   0.1238883,
   0.117341,
   0.1113039,
   0.1057254,
   0.1005598,
   0.09576716,
   0.09576716,
   0.09576716,
   0};
   graph = new TGraph(137,totpdf_NormoBmasscB_CompoBbscB_fx17,totpdf_NormoBmasscB_CompoBbscB_fy17);
   graph->SetName("totpdf_NormoBmasscB_CompoBbscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB17 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB17","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->SetMaximum(185.8351);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB17);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fx18[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fy18[106] = {
   0,
   1939.705,
   1939.705,
   1933.718,
   1927.749,
   1921.799,
   1915.868,
   1909.954,
   1904.059,
   1898.182,
   1892.324,
   1886.483,
   1880.66,
   1874.856,
   1869.069,
   1863.3,
   1857.549,
   1851.815,
   1846.1,
   1840.402,
   1834.721,
   1829.058,
   1823.413,
   1817.785,
   1812.174,
   1806.581,
   1801.005,
   1795.446,
   1789.905,
   1784.38,
   1778.873,
   1773.382,
   1767.908,
   1762.452,
   1757.012,
   1751.589,
   1746.183,
   1740.793,
   1735.42,
   1730.064,
   1724.724,
   1719.4,
   1714.093,
   1708.803,
   1703.529,
   1698.271,
   1693.029,
   1687.803,
   1682.594,
   1677.401,
   1672.223,
   1667.062,
   1661.916,
   1656.787,
   1651.673,
   1646.575,
   1641.493,
   1636.427,
   1631.376,
   1626.34,
   1621.321,
   1616.317,
   1611.328,
   1606.354,
   1601.396,
   1596.454,
   1591.526,
   1586.614,
   1581.717,
   1576.835,
   1571.968,
   1567.116,
   1562.279,
   1557.457,
   1552.65,
   1547.858,
   1543.08,
   1538.317,
   1533.569,
   1528.836,
   1524.117,
   1519.413,
   1514.723,
   1510.048,
   1505.387,
   1500.741,
   1496.109,
   1491.491,
   1486.888,
   1482.298,
   1477.723,
   1473.162,
   1468.615,
   1464.082,
   1459.563,
   1455.058,
   1450.567,
   1446.09,
   1441.627,
   1437.177,
   1432.741,
   1428.319,
   1423.911,
   1423.911,
   1423.911,
   0};
   graph = new TGraph(106,totpdf_NormoBmasscB_CompoBcombcB_fx18,totpdf_NormoBmasscB_CompoBcombcB_fy18);
   graph->SetName("totpdf_NormoBmasscB_CompoBcombcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB18 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB18","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetMaximum(2133.675);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB18);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fx19[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fy19[114] = {
   0,
   137.7439,
   137.7439,
   137.6142,
   137.0261,
   135.9703,
   134.443,
   132.4456,
   129.9859,
   127.0774,
   123.7396,
   119.998,
   115.8833,
   111.4315,
   106.6828,
   96.47336,
   85.63634,
   74.56976,
   63.65854,
   53.24681,
   43.61595,
   34.97042,
   31.05854,
   27.43249,
   24.09525,
   21.04547,
   15.78397,
   11.56872,
   8.283741,
   5.7931,
   3.955675,
   2.636614,
   1.715098,
   1.088568,
   0.6740023,
   0.407032,
   0.2397093,
   0.1376459,
   0.07705526,
   0.04204794,
   0.02236354,
   0.01159131,
   0.005854214,
   0.002881087,
   0.001380916,
   0.0006449237,
   0.0002935368,
   0.0001300825,
   5.614588e-05,
   2.305829e-05,
   9.005459e-06,
   3.059604e-06,
   5.397498e-07,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_NormoBmasscB_CompoBpartrecocB_fx19,totpdf_NormoBmasscB_CompoBpartrecocB_fy19);
   graph->SetName("totpdf_NormoBmasscB_CompoBpartrecocB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB19 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB19","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->SetMaximum(151.5182);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB19);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_fx20[135] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5232.5,
   5235,
   5237.5,
   5240,
   5241.25,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5260,
   5262.5,
   5265,
   5267.5,
   5268.75,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5292.5,
   5295,
   5297.5,
   5300,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_fy20[135] = {
   0,
   2092.424,
   2092.424,
   2086.466,
   2078.725,
   2069.199,
   2057.983,
   2045.267,
   2031.328,
   2016.517,
   2001.233,
   1985.894,
   1970.911,
   1956.66,
   1943.46,
   1931.563,
   1921.152,
   1912.344,
   1905.214,
   1899.81,
   1896.187,
   1894.44,
   1894.75,
   1897.439,
   1903.057,
   1912.52,
   1927.363,
   1950.23,
   1985.917,
   2011.208,
   2043.866,
   2086.872,
   2144.956,
   2181.936,
   2225.561,
   2324.442,
   2436.792,
   2561.805,
   2697.918,
   2842.768,
   3145.308,
   3294.627,
   3436.27,
   3565.207,
   3623.368,
   3676.544,
   3724.195,
   3765.824,
   3800.99,
   3829.314,
   3850.482,
   3864.258,
   3870.48,
   3869.069,
   3860.028,
   3843.44,
   3819.473,
   3788.367,
   3750.441,
   3706.077,
   3655.723,
   3599.875,
   3473.918,
   3332.938,
   3181.948,
   3025.949,
   2717.275,
   2572.355,
   2437.672,
   2315.21,
   2206.184,
   2111.12,
   2029.971,
   1962.265,
   1907.27,
   1864.19,
   1833.668,
   1815.36,
   1805.029,
   1799.085,
   1804.346,
   1814.429,
   1824.532,
   1830.704,
   1830.01,
   1820.902,
   1803.431,
   1779.124,
   1750.518,
   1720.511,
   1691.717,
   1666.014,
   1644.37,
   1626.923,
   1613.223,
   1602.897,
   1595.14,
   1588.535,
   1582.521,
   1576.849,
   1571.397,
   1566.096,
   1560.907,
   1555.805,
   1550.777,
   1545.815,
   1540.917,
   1536.092,
   1531.342,
   1526.655,
   1522.027,
   1517.448,
   1512.904,
   1508.38,
   1503.854,
   1499.308,
   1494.726,
   1490.096,
   1485.413,
   1480.681,
   1475.91,
   1471.115,
   1466.315,
   1461.527,
   1456.766,
   1452.043,
   1447.367,
   1442.737,
   1438.155,
   1433.623,
   1429.132,
   1424.67,
   1424.67,
   1424.67,
   0};
   graph = new TGraph(135,totpdf_NormoBmasscB_fx20,totpdf_NormoBmasscB_fy20);
   graph->SetName("totpdf_NormoBmasscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB20 = new TH1F("Graph_totpdf_NormoBmasscB20","Projection of Total PDF",135,5044,5656);
   Graph_totpdf_NormoBmasscB20->SetMinimum(0);
   Graph_totpdf_NormoBmasscB20->SetMaximum(4257.528);
   Graph_totpdf_NormoBmasscB20->SetDirectory(0);
   Graph_totpdf_NormoBmasscB20->SetStats(0);
   Graph_totpdf_NormoBmasscB20->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB20->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB20->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB20->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB20->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB20->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB20->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB20->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB20->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB20->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB20->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB20->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB20->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB20->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB20->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB20->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB20->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB20->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB20->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB20);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3008[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3008[100] = {
   2159,
   2123,
   2039,
   2052,
   2086,
   1970,
   2003,
   1987,
   1963,
   1963,
   1987,
   1960,
   1987,
   1928,
   1919,
   1847,
   1984,
   1851,
   1856,
   1905,
   1853,
   1909,
   1870,
   1831,
   1917,
   2033,
   2058,
   2208,
   2273,
   2410,
   2675,
   2934,
   3284,
   3463,
   3781,
   3823,
   4026,
   3707,
   3503,
   3169,
   2879,
   2525,
   2218,
   2161,
   1950,
   1893,
   1830,
   1852,
   1807,
   1787,
   1796,
   1928,
   1798,
   1801,
   1796,
   1808,
   1788,
   1755,
   1656,
   1668,
   1593,
   1586,
   1616,
   1613,
   1596,
   1552,
   1644,
   1584,
   1575,
   1613,
   1597,
   1536,
   1513,
   1588,
   1552,
   1533,
   1536,
   1528,
   1592,
   1567,
   1575,
   1491,
   1489,
   1563,
   1528,
   1404,
   1457,
   1544,
   1469,
   1444,
   1486,
   1394,
   1475,
   1498,
   1449,
   1390,
   1449,
   1490,
   1357,
   1376};
   Double_t h_datahist_felx3008[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3008[100] = {
   45.96773,
   45.57874,
   44.65806,
   44.80177,
   45.17549,
   43.8875,
   44.25768,
   44.07858,
   43.80858,
   43.80858,
   44.07858,
   43.77471,
   44.07858,
   43.41184,
   43.30925,
   42.47965,
   44.04492,
   42.52615,
   42.58422,
   43.14917,
   42.54939,
   43.19497,
   42.74639,
   42.29311,
   43.28641,
   44.59157,
   44.86794,
   46.49202,
   47.17861,
   48.5943,
   51.22282,
   53.66872,
   56.80838,
   58.34938,
   60.99187,
   61.33243,
   62.95274,
   60.38719,
   58.68826,
   55.79609,
   53.15864,
   49.75187,
   46.5983,
   45.98925,
   43.66163,
   43.01149,
   42.28142,
   42.53777,
   42.01176,
   41.77588,
   41.88219,
   43.41184,
   41.90578,
   41.94114,
   41.88219,
   42.02352,
   41.78771,
   41.3957,
   40.19705,
   40.34422,
   39.41554,
   39.32775,
   39.70261,
   39.66528,
   39.4531,
   38.8986,
   40.04935,
   39.30264,
   39.18942,
   39.66528,
   39.46561,
   38.69503,
   38.40051,
   39.35285,
   38.8986,
   38.65674,
   38.69503,
   38.59284,
   39.40301,
   39.08851,
   39.18942,
   38.11671,
   38.0908,
   39.03796,
   38.59284,
   36.97332,
   37.67394,
   38.79695,
   37.8308,
   37.50329,
   38.05191,
   36.83966,
   37.90898,
   38.20723,
   37.56902,
   36.78606,
   37.56902,
   38.10376,
   36.34087,
   36.59784};
   Double_t h_datahist_fehx3008[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3008[100] = {
   46.96773,
   46.57874,
   45.65806,
   45.80177,
   46.17549,
   44.8875,
   45.25768,
   45.07858,
   44.80858,
   44.80858,
   45.07858,
   44.77471,
   45.07858,
   44.41184,
   44.30925,
   43.47965,
   45.04492,
   43.52615,
   43.58422,
   44.14917,
   43.54939,
   44.19497,
   43.74639,
   43.29311,
   44.28641,
   45.59157,
   45.86794,
   47.49202,
   48.17861,
   49.5943,
   52.22282,
   54.66872,
   57.80838,
   59.34938,
   61.99187,
   62.33243,
   63.95274,
   61.38719,
   59.68826,
   56.79609,
   54.15864,
   50.75187,
   47.5983,
   46.98925,
   44.66163,
   44.01149,
   43.28142,
   43.53777,
   43.01176,
   42.77588,
   42.88219,
   44.41184,
   42.90578,
   42.94114,
   42.88219,
   43.02352,
   42.78771,
   42.3957,
   41.19705,
   41.34422,
   40.41554,
   40.32775,
   40.70261,
   40.66528,
   40.4531,
   39.8986,
   41.04935,
   40.30264,
   40.18942,
   40.66528,
   40.46561,
   39.69503,
   39.40051,
   40.35285,
   39.8986,
   39.65674,
   39.69503,
   39.59284,
   40.40301,
   40.08851,
   40.18942,
   39.11671,
   39.0908,
   40.03796,
   39.59284,
   37.97332,
   38.67394,
   39.79695,
   38.8308,
   38.50329,
   39.05191,
   37.83966,
   38.90898,
   39.20723,
   38.56902,
   37.78606,
   38.56902,
   39.10376,
   37.34087,
   37.59784};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3008,h_datahist_fy3008,h_datahist_felx3008,h_datahist_fehx3008,h_datahist_fely3008,h_datahist_fehy3008);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3008 = new TH1F("Graph_h_datahist3008","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3008->SetMinimum(1043.73);
   Graph_h_datahist3008->SetMaximum(4366.882);
   Graph_h_datahist3008->SetDirectory(0);
   Graph_h_datahist3008->SetStats(0);
   Graph_h_datahist3008->SetLineWidth(2);
   Graph_h_datahist3008->SetMarkerStyle(20);
   Graph_h_datahist3008->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3008->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3008->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3008->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3008->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3008->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3008->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3008->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3008->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3008->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3008);
   
   grae->Draw("p");
   
   TH1D *frame_f141390__8 = new TH1D("frame_f141390__8","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f141390__8->SetBinContent(1,4294.45);
   frame_f141390__8->SetMaximum(4294.45);
   frame_f141390__8->SetEntries(1);
   frame_f141390__8->SetDirectory(0);
   frame_f141390__8->SetStats(0);
   frame_f141390__8->SetLineWidth(2);
   frame_f141390__8->SetMarkerStyle(20);
   frame_f141390__8->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f141390__8->GetXaxis()->SetNdivisions(505);
   frame_f141390__8->GetXaxis()->SetLabelFont(132);
   frame_f141390__8->GetXaxis()->SetLabelOffset(0.015);
   frame_f141390__8->GetXaxis()->SetLabelSize(0.06);
   frame_f141390__8->GetXaxis()->SetTitleSize(0.072);
   frame_f141390__8->GetXaxis()->SetTitleOffset(0.95);
   frame_f141390__8->GetXaxis()->SetTitleFont(132);
   frame_f141390__8->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f141390__8->GetYaxis()->SetNdivisions(3000510);
   frame_f141390__8->GetYaxis()->SetLabelFont(132);
   frame_f141390__8->GetYaxis()->SetLabelOffset(0.01);
   frame_f141390__8->GetYaxis()->SetLabelSize(0.06);
   frame_f141390__8->GetYaxis()->SetTitleSize(0.072);
   frame_f141390__8->GetYaxis()->SetTitleOffset(0.95);
   frame_f141390__8->GetYaxis()->SetTitleFont(132);
   frame_f141390__8->GetZaxis()->SetLabelFont(132);
   frame_f141390__8->GetZaxis()->SetLabelSize(0.06);
   frame_f141390__8->GetZaxis()->SetTitleSize(0.072);
   frame_f141390__8->GetZaxis()->SetTitleOffset(1.2);
   frame_f141390__8->GetZaxis()->SetTitleFont(132);
   frame_f141390__8->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"1.7 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.55,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 2016","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig9_centre_right.pdf");
   c1->SaveAs("Fig9_centre_right.png");
   c1->SaveAs("Fig9_centre_right.eps");

}


==> figs/Fig9_top_left.C <==
void Fig9_top_left()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:25:42 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-130.5738,5630.864,685.5127);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f3fc730__1 = new TH1D("frame_f3fc730__1","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f3fc730__1->SetBinContent(1,628.3867);
   frame_f3fc730__1->SetMaximum(628.3867);
   frame_f3fc730__1->SetEntries(1);
   frame_f3fc730__1->SetDirectory(0);
   frame_f3fc730__1->SetStats(0);
   frame_f3fc730__1->SetLineWidth(2);
   frame_f3fc730__1->SetMarkerStyle(20);
   frame_f3fc730__1->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f3fc730__1->GetXaxis()->SetNdivisions(505);
   frame_f3fc730__1->GetXaxis()->SetLabelFont(132);
   frame_f3fc730__1->GetXaxis()->SetLabelOffset(0.015);
   frame_f3fc730__1->GetXaxis()->SetLabelSize(0.06);
   frame_f3fc730__1->GetXaxis()->SetTitleSize(0.072);
   frame_f3fc730__1->GetXaxis()->SetTitleOffset(0.95);
   frame_f3fc730__1->GetXaxis()->SetTitleFont(132);
   frame_f3fc730__1->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f3fc730__1->GetYaxis()->SetNdivisions(3000510);
   frame_f3fc730__1->GetYaxis()->SetLabelFont(132);
   frame_f3fc730__1->GetYaxis()->SetLabelOffset(0.01);
   frame_f3fc730__1->GetYaxis()->SetLabelSize(0.06);
   frame_f3fc730__1->GetYaxis()->SetTitleSize(0.072);
   frame_f3fc730__1->GetYaxis()->SetTitleOffset(0.95);
   frame_f3fc730__1->GetYaxis()->SetTitleFont(132);
   frame_f3fc730__1->GetZaxis()->SetLabelFont(132);
   frame_f3fc730__1->GetZaxis()->SetLabelSize(0.06);
   frame_f3fc730__1->GetZaxis()->SetTitleSize(0.072);
   frame_f3fc730__1->GetZaxis()->SetTitleOffset(1.2);
   frame_f3fc730__1->GetZaxis()->SetTitleFont(132);
   frame_f3fc730__1->Draw("FUNC");
   
   Double_t h_datahist_fx3001[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3001[100] = {
   244,
   264,
   275,
   259,
   254,
   251,
   235,
   264,
   219,
   253,
   243,
   259,
   251,
   244,
   261,
   236,
   222,
   241,
   245,
   254,
   242,
   217,
   210,
   241,
   243,
   216,
   230,
   228,
   227,
   297,
   327,
   358,
   364,
   459,
   482,
   526,
   545,
   574,
   511,
   464,
   444,
   390,
   379,
   313,
   263,
   242,
   220,
   206,
   197,
   224,
   183,
   217,
   217,
   208,
   220,
   221,
   208,
   220,
   199,
   184,
   215,
   173,
   208,
   170,
   180,
   169,
   173,
   185,
   171,
   166,
   164,
   188,
   190,
   157,
   161,
   191,
   173,
   172,
   161,
   159,
   162,
   155,
   181,
   168,
   156,
   171,
   141,
   137,
   139,
   158,
   129,
   175,
   170,
   153,
   149,
   150,
   154,
   125,
   130,
   137};
   Double_t h_datahist_felx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3001[100] = {
   15.1285,
   15.75577,
   16.09066,
   15.60124,
   15.44522,
   15.35087,
   14.83786,
   15.75577,
   14.30709,
   15.41383,
   15.09647,
   15.60124,
   15.35087,
   15.1285,
   15.66323,
   14.87043,
   14.40805,
   15.03222,
   15.16046,
   15.44522,
   15.06438,
   14.2394,
   14,
   15.03222,
   15.09647,
   14.20544,
   14.67399,
   14.60794,
   14.57481,
   16.74094,
   17.59005,
   18.42749,
   18.58533,
   20.93012,
   21.46019,
   22.44014,
   22.85059,
   23.46351,
   22.11084,
   21.04646,
   20.57724,
   19.25475,
   18.97434,
   17.19887,
   15.72498,
   15.06438,
   14.34082,
   13.86141,
   13.54457,
   14.47498,
   13.03699,
   14.2394,
   14.2394,
   13.93087,
   14.34082,
   14.37447,
   13.93087,
   14.34082,
   13.61559,
   13.07387,
   14.1714,
   12.66245,
   13.93087,
   12.54799,
   12.92572,
   12.50961,
   12.66245,
   13.11066,
   12.58625,
   12.3938,
   12.31601,
   13.22042,
   13.29311,
   12.03994,
   12.19843,
   13.32932,
   12.66245,
   12.6244,
   12.19843,
   12.11943,
   12.23774,
   11.95994,
   12.96291,
   12.47112,
   12,
   12.58625,
   11.38486,
   11.21537,
   11.30042,
   12.07975,
   10.86882,
   12.7382,
   12.54799,
   11.87942,
   11.71679,
   11.75765,
   11.91974,
   10.69151,
   10.91271,
   11.21537};
   Double_t h_datahist_fehx3001[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3001[100] = {
   16.1285,
   16.75577,
   17.09066,
   16.60124,
   16.44522,
   16.35087,
   15.83786,
   16.75577,
   15.30709,
   16.41383,
   16.09647,
   16.60124,
   16.35087,
   16.1285,
   16.66323,
   15.87043,
   15.40805,
   16.03222,
   16.16046,
   16.44522,
   16.06438,
   15.2394,
   15,
   16.03222,
   16.09647,
   15.20544,
   15.67399,
   15.60794,
   15.57481,
   17.74094,
   18.59005,
   19.42749,
   19.58533,
   21.93012,
   22.46019,
   23.44014,
   23.85059,
   24.46351,
   23.11084,
   22.04646,
   21.57724,
   20.25475,
   19.97434,
   18.19887,
   16.72498,
   16.06438,
   15.34082,
   14.86141,
   14.54457,
   15.47498,
   14.03699,
   15.2394,
   15.2394,
   14.93087,
   15.34082,
   15.37447,
   14.93087,
   15.34082,
   14.61559,
   14.07387,
   15.1714,
   13.66245,
   14.93087,
   13.54799,
   13.92572,
   13.50961,
   13.66245,
   14.11066,
   13.58625,
   13.3938,
   13.31601,
   14.22042,
   14.29311,
   13.03994,
   13.19843,
   14.32932,
   13.66245,
   13.6244,
   13.19843,
   13.11943,
   13.23774,
   12.95994,
   13.96291,
   13.47112,
   13,
   13.58625,
   12.38486,
   12.21537,
   12.30042,
   13.07975,
   11.86882,
   13.7382,
   13.54799,
   12.87942,
   12.71679,
   12.75765,
   12.91974,
   11.69151,
   11.91271,
   12.21537};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3001,h_datahist_fy3001,h_datahist_felx3001,h_datahist_fehx3001,h_datahist_fely3001,h_datahist_fehy3001);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3001 = new TH1F("Graph_h_datahist3001","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3001->SetMinimum(65.89298);
   Graph_h_datahist3001->SetMaximum(646.879);
   Graph_h_datahist3001->SetDirectory(0);
   Graph_h_datahist3001->SetStats(0);
   Graph_h_datahist3001->SetLineWidth(2);
   Graph_h_datahist3001->SetMarkerStyle(20);
   Graph_h_datahist3001->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3001->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3001->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3001);
   
   grae->Draw("p");
   
   Double_t totpdf_Norm_mass__Comp_bd__fx1[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5243.75,
   5245,
   5246.25,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5300,
   5302.5,
   5305,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bd__fy1[137] = {
   0,
   2.140701,
   2.140701,
   2.234218,
   2.33508,
   2.444135,
   2.562366,
   2.690915,
   2.831115,
   2.984529,
   3.153008,
   3.338751,
   3.544394,
   3.77312,
   4.028807,
   4.316222,
   4.641289,
   5.011449,
   5.436177,
   5.9277,
   6.502059,
   7.180681,
   7.992791,
   8.979213,
   10.1986,
   11.7381,
   13.73244,
   16.40051,
   20.12079,
   25.60293,
   29.41389,
   34.33318,
   40.88469,
   45.0303,
   49.96627,
   55.90976,
   62.58906,
   77.58541,
   94.78545,
   114.1257,
   135.4269,
   158.3823,
   207.372,
   232.1624,
   256.1613,
   278.5578,
   288.8991,
   298.5363,
   307.3746,
   315.3253,
   322.307,
   328.2469,
   333.0823,
   336.7615,
   339.245,
   340.5057,
   340.5299,
   339.3174,
   336.8815,
   333.2484,
   328.4574,
   322.5596,
   315.6174,
   307.7031,
   298.8979,
   289.2902,
   268.0499,
   244.781,
   220.3026,
   170.8219,
   147.1721,
   124.9648,
   104.5754,
   86.24853,
   70.10577,
   56.16113,
   44.34023,
   34.50167,
   26.49978,
   20.5987,
   16.30795,
   13.11718,
   8.831304,
   6.209768,
   4.521221,
   3.387195,
   2.598838,
   2.034663,
   1.620826,
   1.310731,
   1.074023,
   0.890363,
   0.7457893,
   0.6305077,
   0.5375136,
   0.4617109,
   0.3993333,
   0.3475581,
   0.3042424,
   0.2677401,
   0.2367729,
   0.2103386,
   0.1876438,
   0.1680553,
   0.1510636,
   0.1362558,
   0.1232949,
   0.111904,
   0.1018545,
   0.09295617,
   0.0850502,
   0.07800319,
   0.07170257,
   0.06605292,
   0.06097301,
   0.05639342,
   0.05225457,
   0.04850514,
   0.04510079,
   0.04200305,
   0.03917849,
   0.03659789,
   0.03423571,
   0.03206952,
   0.03007959,
   0.02824851,
   0.02656089,
   0.02500306,
   0.0235629,
   0.0222296,
   0.02099353,
   0.01984605,
   0.01877945,
   0.01778678,
   0.01778678,
   0.01778678,
   0};
   TGraph *graph = new TGraph(137,totpdf_Norm_mass__Comp_bd__fx1,totpdf_Norm_mass__Comp_bd__fy1);
   graph->SetName("totpdf_Norm_mass__Comp_bd_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB1 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB1","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMaximum(374.5829);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB1);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_bs__fx2[137] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5331.25,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5355,
   5357.5,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5381.25,
   5382.5,
   5383.75,
   5385,
   5387.5,
   5390,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5427.5,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_bs__fy2[137] = {
   0,
   0.09626194,
   0.09626194,
   0.09895607,
   0.1017841,
   0.1047558,
   0.1078818,
   0.1111736,
   0.1146443,
   0.1183078,
   0.12218,
   0.126278,
   0.1306213,
   0.1352312,
   0.1401316,
   0.1453495,
   0.1509149,
   0.1568618,
   0.1632286,
   0.1700588,
   0.177402,
   0.185315,
   0.1938629,
   0.2031209,
   0.2131761,
   0.22413,
   0.2361017,
   0.2492314,
   0.2636857,
   0.2796635,
   0.2974043,
   0.317199,
   0.339404,
   0.3644604,
   0.3929201,
   0.4254822,
   0.4630442,
   0.5067765,
   0.558232,
   0.6195118,
   0.6935244,
   0.7844045,
   0.8982163,
   1.044193,
   1.237051,
   1.501622,
   1.883,
   2.142608,
   2.471523,
   2.899471,
   3.475157,
   3.842747,
   4.283699,
   5.337545,
   6.557951,
   7.945043,
   9.491304,
   11.18039,
   12.98643,
   14.87387,
   18.7067,
   20.54168,
   22.24213,
   23.02288,
   23.74752,
   24.40913,
   25.00125,
   25.518,
   25.95415,
   26.30525,
   26.56766,
   26.73866,
   26.81646,
   26.80023,
   26.69015,
   26.48737,
   26.19402,
   25.81314,
   25.34865,
   24.80529,
   24.18851,
   23.50441,
   22.75961,
   21.11651,
   19.31884,
   15.50255,
   13.59774,
   11.76066,
   10.02994,
   8.434633,
   6.994164,
   5.718826,
   4.610835,
   3.665673,
   2.873621,
   2.221423,
   1.726037,
   1.366018,
   1.098408,
   0.8955598,
   0.6166876,
   0.4414868,
   0.326185,
   0.2473668,
   0.1917567,
   0.151457,
   0.1215749,
   0.09897254,
   0.08157648,
   0.06798035,
   0.05720807,
   0.04856826,
   0.04156216,
   0.03582405,
   0.03108173,
   0.02712988,
   0.02381169,
   0.02100608,
   0.01861855,
   0.01657466,
   0.01481523,
   0.01329285,
   0.01196923,
   0.01081323,
   0.009799347,
   0.008906582,
   0.008117525,
   0.00741767,
   0.006794865,
   0.006238883,
   0.005741072,
   0.005294084,
   0.004891652,
   0.004528405,
   0.004528405,
   0.004528405,
   0};
   graph = new TGraph(137,totpdf_Norm_mass__Comp_bs__fx2,totpdf_Norm_mass__Comp_bs__fy2);
   graph->SetName("totpdf_Norm_mass__Comp_bs_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB2 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB2","Projection of Total PDF",137,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMaximum(29.4981);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB2);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_comb__fx3[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_comb__fy3[106] = {
   0,
   251.9132,
   251.9132,
   250.5243,
   249.143,
   247.7693,
   246.4032,
   245.0446,
   243.6935,
   242.3499,
   241.0137,
   239.6848,
   238.3633,
   237.049,
   235.742,
   234.4422,
   233.1496,
   231.8641,
   230.5857,
   229.3143,
   228.05,
   226.7926,
   225.5422,
   224.2986,
   223.0619,
   221.832,
   220.6089,
   219.3926,
   218.1829,
   216.9799,
   215.7836,
   214.5938,
   213.4107,
   212.234,
   211.0638,
   209.9001,
   208.7428,
   207.5919,
   206.4473,
   205.309,
   204.177,
   203.0512,
   201.9317,
   200.8183,
   199.7111,
   198.61,
   197.5149,
   196.4259,
   195.3429,
   194.2658,
   193.1947,
   192.1295,
   191.0702,
   190.0167,
   188.969,
   187.9271,
   186.8909,
   185.8605,
   184.8357,
   183.8166,
   182.8031,
   181.7952,
   180.7929,
   179.796,
   178.8047,
   177.8188,
   176.8384,
   175.8634,
   174.8938,
   173.9295,
   172.9705,
   172.0168,
   171.0683,
   170.1251,
   169.1871,
   168.2543,
   167.3266,
   166.404,
   165.4865,
   164.5741,
   163.6667,
   162.7643,
   161.8669,
   160.9744,
   160.0869,
   159.2042,
   158.3264,
   157.4535,
   156.5853,
   155.722,
   154.8634,
   154.0095,
   153.1604,
   152.3159,
   151.4761,
   150.6409,
   149.8103,
   148.9843,
   148.1629,
   147.346,
   146.5336,
   145.7256,
   144.9222,
   144.9222,
   144.9222,
   0};
   graph = new TGraph(106,totpdf_Norm_mass__Comp_comb__fx3,totpdf_Norm_mass__Comp_comb__fy3);
   graph->SetName("totpdf_Norm_mass__Comp_comb_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB3 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB3","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMaximum(277.1045);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB3);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__Comp_partreco__fx4[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__Comp_partreco__fy4[114] = {
   0,
   7.358668,
   7.358668,
   7.351739,
   7.320322,
   7.263921,
   7.182324,
   7.075621,
   6.944216,
   6.788835,
   6.610523,
   6.410634,
   6.190817,
   5.952987,
   5.699295,
   5.153881,
   4.574936,
   3.983728,
   3.40082,
   2.844596,
   2.330088,
   1.868219,
   1.659235,
   1.465521,
   1.287237,
   1.124309,
   0.8432243,
   0.618034,
   0.442541,
   0.3094838,
   0.2113234,
   0.1408554,
   0.09162539,
   0.05815437,
   0.03600711,
   0.0217448,
   0.01280595,
   0.007353434,
   0.004116511,
   0.00224632,
   0.001194724,
   0.0006192405,
   0.0003127487,
   0.0001539159,
   7.377247e-05,
   3.445365e-05,
   1.568157e-05,
   6.949377e-06,
   2.999472e-06,
   1.231839e-06,
   4.810972e-07,
   1.634527e-07,
   2.883497e-08,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_Norm_mass__Comp_partreco__fx4,totpdf_Norm_mass__Comp_partreco__fy4);
   graph->SetName("totpdf_Norm_mass__Comp_partreco_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB4 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB4","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMaximum(8.094534);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB4);
   
   graph->Draw("l");
   
   Double_t totpdf_Norm_mass__fx5[132] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5270,
   5272.5,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_Norm_mass__fy5[132] = {
   0,
   261.5088,
   261.5088,
   260.1778,
   258.7622,
   257.2624,
   255.684,
   254.0375,
   252.3386,
   250.6066,
   248.8638,
   247.1336,
   245.4391,
   243.802,
   242.2411,
   240.772,
   239.4073,
   238.1567,
   237.0283,
   236.0301,
   235.172,
   234.4681,
   233.9401,
   233.6218,
   233.5653,
   233.8524,
   234.6135,
   236.0641,
   238.5802,
   242.8699,
   246.0887,
   250.4183,
   256.3827,
   264.8796,
   276.9201,
   291.3367,
   307.9594,
   326.7247,
   347.4537,
   369.8394,
   417.6977,
   465.3672,
   487.2084,
   506.6349,
   515.1986,
   522.8756,
   529.5844,
   535.2524,
   539.817,
   543.2264,
   545.4411,
   546.4342,
   546.192,
   544.7144,
   542.0145,
   538.1189,
   533.0668,
   526.9095,
   519.7093,
   511.5387,
   492.6189,
   470.8798,
   447.1216,
   422.1651,
   371.77,
   347.6901,
   325.0763,
   304.3107,
   285.6464,
   269.218,
   255.0585,
   243.1233,
   233.3197,
   225.5871,
   220.202,
   216.5954,
   214.2569,
   212.1412,
   212.1538,
   213.2446,
   214.5983,
   215.5272,
   215.4933,
   214.1715,
   211.4951,
   207.6502,
   203.0123,
   198.0435,
   193.184,
   188.7682,
   184.9852,
   181.8839,
   179.4074,
   177.5337,
   176.0571,
   174.7829,
   173.6223,
   172.5306,
   171.4838,
   170.468,
   169.4749,
   168.4992,
   167.5375,
   166.5875,
   165.6475,
   164.7164,
   163.7934,
   162.8777,
   161.9689,
   161.0666,
   160.1706,
   159.2805,
   158.3961,
   157.5174,
   156.6441,
   155.7762,
   154.9135,
   154.0559,
   153.2034,
   152.3559,
   151.5134,
   150.6757,
   149.8428,
   149.0147,
   148.1914,
   147.3727,
   146.5587,
   145.7493,
   144.9445,
   144.9445,
   144.9445,
   0};
   graph = new TGraph(132,totpdf_Norm_mass__fx5,totpdf_Norm_mass__fy5);
   graph->SetName("totpdf_Norm_mass_");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB5 = new TH1F("Graph_totpdf_NormoBmasscB5","Projection of Total PDF",132,5044,5656);
   Graph_totpdf_NormoBmasscB5->SetMinimum(0);
   Graph_totpdf_NormoBmasscB5->SetMaximum(601.0776);
   Graph_totpdf_NormoBmasscB5->SetDirectory(0);
   Graph_totpdf_NormoBmasscB5->SetStats(0);
   Graph_totpdf_NormoBmasscB5->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB5->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB5->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB5->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB5);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3002[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3002[100] = {
   244,
   264,
   275,
   259,
   254,
   251,
   235,
   264,
   219,
   253,
   243,
   259,
   251,
   244,
   261,
   236,
   222,
   241,
   245,
   254,
   242,
   217,
   210,
   241,
   243,
   216,
   230,
   228,
   227,
   297,
   327,
   358,
   364,
   459,
   482,
   526,
   545,
   574,
   511,
   464,
   444,
   390,
   379,
   313,
   263,
   242,
   220,
   206,
   197,
   224,
   183,
   217,
   217,
   208,
   220,
   221,
   208,
   220,
   199,
   184,
   215,
   173,
   208,
   170,
   180,
   169,
   173,
   185,
   171,
   166,
   164,
   188,
   190,
   157,
   161,
   191,
   173,
   172,
   161,
   159,
   162,
   155,
   181,
   168,
   156,
   171,
   141,
   137,
   139,
   158,
   129,
   175,
   170,
   153,
   149,
   150,
   154,
   125,
   130,
   137};
   Double_t h_datahist_felx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3002[100] = {
   15.1285,
   15.75577,
   16.09066,
   15.60124,
   15.44522,
   15.35087,
   14.83786,
   15.75577,
   14.30709,
   15.41383,
   15.09647,
   15.60124,
   15.35087,
   15.1285,
   15.66323,
   14.87043,
   14.40805,
   15.03222,
   15.16046,
   15.44522,
   15.06438,
   14.2394,
   14,
   15.03222,
   15.09647,
   14.20544,
   14.67399,
   14.60794,
   14.57481,
   16.74094,
   17.59005,
   18.42749,
   18.58533,
   20.93012,
   21.46019,
   22.44014,
   22.85059,
   23.46351,
   22.11084,
   21.04646,
   20.57724,
   19.25475,
   18.97434,
   17.19887,
   15.72498,
   15.06438,
   14.34082,
   13.86141,
   13.54457,
   14.47498,
   13.03699,
   14.2394,
   14.2394,
   13.93087,
   14.34082,
   14.37447,
   13.93087,
   14.34082,
   13.61559,
   13.07387,
   14.1714,
   12.66245,
   13.93087,
   12.54799,
   12.92572,
   12.50961,
   12.66245,
   13.11066,
   12.58625,
   12.3938,
   12.31601,
   13.22042,
   13.29311,
   12.03994,
   12.19843,
   13.32932,
   12.66245,
   12.6244,
   12.19843,
   12.11943,
   12.23774,
   11.95994,
   12.96291,
   12.47112,
   12,
   12.58625,
   11.38486,
   11.21537,
   11.30042,
   12.07975,
   10.86882,
   12.7382,
   12.54799,
   11.87942,
   11.71679,
   11.75765,
   11.91974,
   10.69151,
   10.91271,
   11.21537};
   Double_t h_datahist_fehx3002[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3002[100] = {
   16.1285,
   16.75577,
   17.09066,
   16.60124,
   16.44522,
   16.35087,
   15.83786,
   16.75577,
   15.30709,
   16.41383,
   16.09647,
   16.60124,
   16.35087,
   16.1285,
   16.66323,
   15.87043,
   15.40805,
   16.03222,
   16.16046,
   16.44522,
   16.06438,
   15.2394,
   15,
   16.03222,
   16.09647,
   15.20544,
   15.67399,
   15.60794,
   15.57481,
   17.74094,
   18.59005,
   19.42749,
   19.58533,
   21.93012,
   22.46019,
   23.44014,
   23.85059,
   24.46351,
   23.11084,
   22.04646,
   21.57724,
   20.25475,
   19.97434,
   18.19887,
   16.72498,
   16.06438,
   15.34082,
   14.86141,
   14.54457,
   15.47498,
   14.03699,
   15.2394,
   15.2394,
   14.93087,
   15.34082,
   15.37447,
   14.93087,
   15.34082,
   14.61559,
   14.07387,
   15.1714,
   13.66245,
   14.93087,
   13.54799,
   13.92572,
   13.50961,
   13.66245,
   14.11066,
   13.58625,
   13.3938,
   13.31601,
   14.22042,
   14.29311,
   13.03994,
   13.19843,
   14.32932,
   13.66245,
   13.6244,
   13.19843,
   13.11943,
   13.23774,
   12.95994,
   13.96291,
   13.47112,
   13,
   13.58625,
   12.38486,
   12.21537,
   12.30042,
   13.07975,
   11.86882,
   13.7382,
   13.54799,
   12.87942,
   12.71679,
   12.75765,
   12.91974,
   11.69151,
   11.91271,
   12.21537};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3002,h_datahist_fy3002,h_datahist_felx3002,h_datahist_fehx3002,h_datahist_fely3002,h_datahist_fehy3002);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3002 = new TH1F("Graph_h_datahist3002","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3002->SetMinimum(65.89298);
   Graph_h_datahist3002->SetMaximum(646.879);
   Graph_h_datahist3002->SetDirectory(0);
   Graph_h_datahist3002->SetStats(0);
   Graph_h_datahist3002->SetLineWidth(2);
   Graph_h_datahist3002->SetMarkerStyle(20);
   Graph_h_datahist3002->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3002->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3002->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3002);
   
   grae->Draw("p");
   
   TH1D *frame_f3fc730__2 = new TH1D("frame_f3fc730__2","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f3fc730__2->SetBinContent(1,628.3867);
   frame_f3fc730__2->SetMaximum(628.3867);
   frame_f3fc730__2->SetEntries(1);
   frame_f3fc730__2->SetDirectory(0);
   frame_f3fc730__2->SetStats(0);
   frame_f3fc730__2->SetLineWidth(2);
   frame_f3fc730__2->SetMarkerStyle(20);
   frame_f3fc730__2->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f3fc730__2->GetXaxis()->SetNdivisions(505);
   frame_f3fc730__2->GetXaxis()->SetLabelFont(132);
   frame_f3fc730__2->GetXaxis()->SetLabelOffset(0.015);
   frame_f3fc730__2->GetXaxis()->SetLabelSize(0.06);
   frame_f3fc730__2->GetXaxis()->SetTitleSize(0.072);
   frame_f3fc730__2->GetXaxis()->SetTitleOffset(0.95);
   frame_f3fc730__2->GetXaxis()->SetTitleFont(132);
   frame_f3fc730__2->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f3fc730__2->GetYaxis()->SetNdivisions(3000510);
   frame_f3fc730__2->GetYaxis()->SetLabelFont(132);
   frame_f3fc730__2->GetYaxis()->SetLabelOffset(0.01);
   frame_f3fc730__2->GetYaxis()->SetLabelSize(0.06);
   frame_f3fc730__2->GetYaxis()->SetTitleSize(0.072);
   frame_f3fc730__2->GetYaxis()->SetTitleOffset(0.95);
   frame_f3fc730__2->GetYaxis()->SetTitleFont(132);
   frame_f3fc730__2->GetZaxis()->SetLabelFont(132);
   frame_f3fc730__2->GetZaxis()->SetLabelSize(0.06);
   frame_f3fc730__2->GetZaxis()->SetTitleSize(0.072);
   frame_f3fc730__2->GetZaxis()->SetTitleOffset(1.2);
   frame_f3fc730__2->GetZaxis()->SetTitleFont(132);
   frame_f3fc730__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"1.0 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.55,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 2011","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   
   c1->SaveAs("Fig9_top_left.pdf");
   c1->SaveAs("Fig9_top_left.png");
   c1->SaveAs("Fig9_top_left.eps");

}


==> figs/Fig9_top_right.C <==
void Fig9_top_right()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 21 16:26:26 2021) by ROOT version 6.16/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5013.58,-367.868,5630.864,1931.307);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_f1b6150__3 = new TH1D("frame_f1b6150__3","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f1b6150__3->SetBinContent(1,1770.365);
   frame_f1b6150__3->SetMaximum(1770.365);
   frame_f1b6150__3->SetEntries(1);
   frame_f1b6150__3->SetDirectory(0);
   frame_f1b6150__3->SetStats(0);
   frame_f1b6150__3->SetLineWidth(2);
   frame_f1b6150__3->SetMarkerStyle(20);
   frame_f1b6150__3->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f1b6150__3->GetXaxis()->SetNdivisions(505);
   frame_f1b6150__3->GetXaxis()->SetLabelFont(132);
   frame_f1b6150__3->GetXaxis()->SetLabelOffset(0.015);
   frame_f1b6150__3->GetXaxis()->SetLabelSize(0.06);
   frame_f1b6150__3->GetXaxis()->SetTitleSize(0.072);
   frame_f1b6150__3->GetXaxis()->SetTitleOffset(0.95);
   frame_f1b6150__3->GetXaxis()->SetTitleFont(132);
   frame_f1b6150__3->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f1b6150__3->GetYaxis()->SetNdivisions(3000510);
   frame_f1b6150__3->GetYaxis()->SetLabelFont(132);
   frame_f1b6150__3->GetYaxis()->SetLabelOffset(0.01);
   frame_f1b6150__3->GetYaxis()->SetLabelSize(0.06);
   frame_f1b6150__3->GetYaxis()->SetTitleSize(0.072);
   frame_f1b6150__3->GetYaxis()->SetTitleOffset(0.95);
   frame_f1b6150__3->GetYaxis()->SetTitleFont(132);
   frame_f1b6150__3->GetZaxis()->SetLabelFont(132);
   frame_f1b6150__3->GetZaxis()->SetLabelSize(0.06);
   frame_f1b6150__3->GetZaxis()->SetTitleSize(0.072);
   frame_f1b6150__3->GetZaxis()->SetTitleOffset(1.2);
   frame_f1b6150__3->GetZaxis()->SetTitleFont(132);
   frame_f1b6150__3->Draw("FUNC");
   
   Double_t h_datahist_fx3003[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3003[100] = {
   871,
   815,
   861,
   874,
   782,
   844,
   742,
   779,
   778,
   852,
   771,
   843,
   692,
   723,
   737,
   763,
   762,
   723,
   739,
   727,
   716,
   758,
   727,
   718,
   731,
   739,
   728,
   743,
   826,
   863,
   951,
   1063,
   1159,
   1240,
   1465,
   1591,
   1645,
   1573,
   1553,
   1455,
   1362,
   1126,
   968,
   858,
   766,
   780,
   679,
   659,
   658,
   688,
   646,
   674,
   656,
   627,
   627,
   622,
   627,
   627,
   625,
   560,
   572,
   601,
   576,
   597,
   533,
   587,
   542,
   530,
   554,
   542,
   552,
   497,
   530,
   508,
   521,
   531,
   522,
   494,
   513,
   532,
   547,
   537,
   474,
   486,
   510,
   497,
   463,
   513,
   483,
   514,
   518,
   430,
   492,
   451,
   468,
   490,
   454,
   486,
   440,
   428};
   Double_t h_datahist_felx3003[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3003[100] = {
   29.01694,
   28.05258,
   28.84706,
   29.06772,
   27.46873,
   28.55598,
   26.74427,
   27.41505,
   27.39713,
   28.69332,
   27.27139,
   28.53877,
   25.81064,
   26.39331,
   26.65235,
   27.12698,
   27.10888,
   26.39331,
   26.68915,
   26.46757,
   26.26285,
   27.03634,
   26.46757,
   26.30019,
   26.54163,
   26.68915,
   26.48611,
   26.76261,
   28.24456,
   28.88112,
   30.34234,
   32.10751,
   33.54776,
   34.71718,
   37.77858,
   39.39048,
   40.06168,
   39.16422,
   38.91129,
   37.64774,
   36.40867,
   33.05965,
   30.61672,
   28.7959,
   27.18122,
   27.43296,
   25.56243,
   25.17586,
   25.15638,
   25.73452,
   24.92145,
   25.46632,
   25.11738,
   24.54496,
   24.54496,
   24.44494,
   24.54496,
   24.54496,
   24.505,
   23.1696,
   23.42175,
   24.0204,
   23.50521,
   23.9387,
   22.59221,
   23.73324,
   22.78626,
   22.52716,
   23.04251,
   22.78626,
   23,
   21.7991,
   22.52716,
   22.0444,
   22.3309,
   22.54886,
   22.35279,
   21.73173,
   22.15502,
   22.57054,
   22.89338,
   22.67865,
   21.27728,
   21.55108,
   22.08871,
   21.7991,
   21.02324,
   22.15502,
   21.48295,
   22.17708,
   22.2651,
   20.24247,
   21.68671,
   20.74265,
   21.13909,
   21.64159,
   20.81314,
   21.55108,
   20.48214,
   20.1942};
   Double_t h_datahist_fehx3003[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3003[100] = {
   30.01694,
   29.05258,
   29.84706,
   30.06772,
   28.46873,
   29.55598,
   27.74427,
   28.41505,
   28.39713,
   29.69332,
   28.27139,
   29.53877,
   26.81064,
   27.39331,
   27.65235,
   28.12698,
   28.10888,
   27.39331,
   27.68915,
   27.46757,
   27.26285,
   28.03634,
   27.46757,
   27.30019,
   27.54163,
   27.68915,
   27.48611,
   27.76261,
   29.24456,
   29.88112,
   31.34234,
   33.10751,
   34.54776,
   35.71718,
   38.77858,
   40.39048,
   41.06168,
   40.16422,
   39.91129,
   38.64774,
   37.40867,
   34.05965,
   31.61672,
   29.7959,
   28.18122,
   28.43296,
   26.56243,
   26.17586,
   26.15638,
   26.73452,
   25.92145,
   26.46632,
   26.11738,
   25.54496,
   25.54496,
   25.44494,
   25.54496,
   25.54496,
   25.505,
   24.1696,
   24.42175,
   25.0204,
   24.50521,
   24.9387,
   23.59221,
   24.73324,
   23.78626,
   23.52716,
   24.04251,
   23.78626,
   24,
   22.7991,
   23.52716,
   23.0444,
   23.3309,
   23.54886,
   23.35279,
   22.73173,
   23.15502,
   23.57054,
   23.89338,
   23.67865,
   22.27728,
   22.55108,
   23.08871,
   22.7991,
   22.02324,
   23.15502,
   22.48295,
   23.17708,
   23.2651,
   21.24247,
   22.68671,
   21.74265,
   22.13909,
   22.64159,
   21.81314,
   22.55108,
   21.48214,
   21.1942};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_datahist_fx3003,h_datahist_fy3003,h_datahist_felx3003,h_datahist_fehx3003,h_datahist_fely3003,h_datahist_fehy3003);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3003 = new TH1F("Graph_h_datahist3003","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3003->SetMinimum(279.9802);
   Graph_h_datahist3003->SetMaximum(1813.887);
   Graph_h_datahist3003->SetDirectory(0);
   Graph_h_datahist3003->SetStats(0);
   Graph_h_datahist3003->SetLineWidth(2);
   Graph_h_datahist3003->SetMarkerStyle(20);
   Graph_h_datahist3003->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3003->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3003->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3003);
   
   grae->Draw("p");
   
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fx6[139] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5243.75,
   5245,
   5246.25,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5296.25,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbdcB_fy6[139] = {
   0,
   5.849388,
   5.849388,
   6.104829,
   6.380322,
   6.678184,
   7.001099,
   7.352181,
   7.735063,
   8.154018,
   8.614088,
   9.121275,
   9.682768,
   10.30725,
   11.00529,
   11.78988,
   12.67718,
   13.68747,
   14.84656,
   16.18777,
   17.75479,
   19.60597,
   21.82084,
   24.51051,
   27.83451,
   32.0297,
   37.46214,
   44.72601,
   54.84756,
   69.74854,
   80.09773,
   93.44589,
   111.2047,
   122.4315,
   135.7886,
   151.9022,
   170.8794,
   213.8851,
   263.5946,
   319.8583,
   382.1587,
   449.5676,
   520.7284,
   593.8717,
   666.8667,
   737.3106,
   802.6515,
   832.6063,
   860.337,
   885.5515,
   907.9779,
   927.3699,
   943.5111,
   956.2188,
   965.3477,
   970.7929,
   972.4911,
   970.4228,
   964.6118,
   955.1255,
   942.073,
   925.6034,
   905.9028,
   883.1908,
   857.7164,
   829.7537,
   799.5965,
   733.9444,
   663.316,
   590.2593,
   517.1664,
   446.1519,
   378.9661,
   316.9443,
   260.9941,
   211.6135,
   168.9356,
   132.7896,
   102.7714,
   78.35418,
   60.27822,
   47.30045,
   37.75433,
   30.58397,
   20.83507,
   14.78821,
   10.84954,
   8.17992,
   6.309735,
   4.962622,
   3.968932,
   3.220718,
   2.647134,
   2.200414,
   1.847584,
   1.565392,
   1.33714,
   1.150626,
   0.9968005,
   0.86886,
   0.7616224,
   0.6710964,
   0.5941749,
   0.5284156,
   0.471881,
   0.4230219,
   0.380589,
   0.3435684,
   0.3111309,
   0.2825946,
   0.257395,
   0.2350625,
   0.215204,
   0.197489,
   0.1816386,
   0.1674157,
   0.1546184,
   0.1430742,
   0.1326345,
   0.1231716,
   0.1145748,
   0.1067482,
   0.099608,
   0.09308137,
   0.08710433,
   0.08162074,
   0.07658116,
   0.07194195,
   0.06766446,
   0.06371445,
   0.06006143,
   0.05667825,
   0.05354069,
   0.05062704,
   0.04791787,
   0.0453957,
   0.0453957,
   0.0453957,
   0};
   TGraph *graph = new TGraph(139,totpdf_NormoBmasscB_CompoBbdcB_fx6,totpdf_NormoBmasscB_CompoBbdcB_fy6);
   graph->SetName("totpdf_NormoBmasscB_CompoBbdcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(46);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbdcB6 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbdcB6","Projection of Total PDF",139,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMaximum(1069.74);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbdcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbdcB6);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBbscB_fx7[136] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5331.25,
   5332.5,
   5335,
   5337.5,
   5340,
   5342.5,
   5345,
   5347.5,
   5350,
   5355,
   5357.5,
   5360,
   5361.25,
   5362.5,
   5363.75,
   5365,
   5366.25,
   5367.5,
   5368.75,
   5370,
   5371.25,
   5372.5,
   5373.75,
   5375,
   5376.25,
   5377.5,
   5378.75,
   5380,
   5381.25,
   5382.5,
   5383.75,
   5385,
   5387.5,
   5390,
   5395,
   5397.5,
   5400,
   5402.5,
   5405,
   5407.5,
   5410,
   5412.5,
   5415,
   5417.5,
   5420,
   5422.5,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBbscB_fy7[136] = {
   0,
   0.1908689,
   0.1908689,
   0.1962095,
   0.2018156,
   0.2077063,
   0.2139027,
   0.2204278,
   0.2273072,
   0.2345688,
   0.2422438,
   0.2503663,
   0.2589747,
   0.2681113,
   0.2778236,
   0.2881647,
   0.2991943,
   0.3109796,
   0.3235966,
   0.3371316,
   0.3516827,
   0.3673622,
   0.3842991,
   0.4026421,
   0.4225638,
   0.4442651,
   0.4679813,
   0.4939903,
   0.5226212,
   0.5542676,
   0.5894033,
   0.6286036,
   0.6725731,
   0.7221837,
   0.7785262,
   0.842982,
   0.9173243,
   1.003865,
   1.105669,
   1.226884,
   1.373247,
   1.552912,
   1.777829,
   2.06618,
   2.44692,
   2.96885,
   3.720461,
   4.23161,
   4.878677,
   5.719705,
   6.849589,
   7.570189,
   8.433751,
   10.60015,
   13.14504,
   16.0588,
   19.32704,
   22.91493,
   26.76536,
   30.79843,
   38.98909,
   42.89455,
   46.49028,
   48.12881,
   49.63904,
   51.00549,
   52.21385,
   53.25125,
   54.10647,
   54.77014,
   55.23493,
   55.49566,
   55.54943,
   55.39561,
   55.03595,
   54.47444,
   53.71733,
   52.77295,
   51.65157,
   50.36526,
   48.92759,
   47.35348,
   45.65887,
   41.97568,
   38.01643,
   29.81412,
   25.8166,
   22.02304,
   18.50788,
   15.32276,
   12.49737,
   10.04156,
   7.948498,
   6.198263,
   4.761635,
   3.662114,
   2.872773,
   2.292376,
   1.523287,
   1.060096,
   0.7654139,
   0.5694891,
   0.4344206,
   0.3384418,
   0.2684631,
   0.2163007,
   0.1766646,
   0.1460348,
   0.1220098,
   0.1029136,
   0.0875535,
   0.07506545,
   0.06481334,
   0.05632209,
   0.04923221,
   0.04326836,
   0.03821732,
   0.03391229,
   0.03022157,
   0.02704027,
   0.02428413,
   0.02188503,
   0.01978745,
   0.01794585,
   0.01632266,
   0.01488673,
   0.01361202,
   0.01247673,
   0.01146246,
   0.01055365,
   0.009737045,
   0.009001353,
   0.008336878,
   0.008336878,
   0.008336878,
   0};
   graph = new TGraph(136,totpdf_NormoBmasscB_CompoBbscB_fx7,totpdf_NormoBmasscB_CompoBbscB_fy7);
   graph->SetName("totpdf_NormoBmasscB_CompoBbscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBbscB7 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBbscB7","Projection of Total PDF",136,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMaximum(61.10437);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBbscB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBbscB7);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fx8[106] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBcombcB_fy8[106] = {
   0,
   792.8971,
   792.8971,
   788.4802,
   784.0879,
   779.7201,
   775.3766,
   771.0574,
   766.7622,
   762.4909,
   758.2434,
   754.0195,
   749.8192,
   745.6423,
   741.4887,
   737.3582,
   733.2507,
   729.1661,
   725.1042,
   721.065,
   717.0482,
   713.0539,
   709.0818,
   705.1318,
   701.2038,
   697.2977,
   693.4134,
   689.5507,
   685.7095,
   681.8897,
   678.0912,
   674.3139,
   670.5576,
   666.8222,
   663.1076,
   659.4138,
   655.7405,
   652.0876,
   648.4551,
   644.8429,
   641.2507,
   637.6786,
   634.1264,
   630.594,
   627.0812,
   623.588,
   620.1143,
   616.6599,
   613.2248,
   609.8088,
   606.4118,
   603.0337,
   599.6745,
   596.334,
   593.0121,
   589.7087,
   586.4237,
   583.157,
   579.9085,
   576.678,
   573.4656,
   570.2711,
   567.0944,
   563.9353,
   560.7939,
   557.67,
   554.5635,
   551.4742,
   548.4022,
   545.3473,
   542.3094,
   539.2885,
   536.2843,
   533.2969,
   530.3262,
   527.3719,
   524.4342,
   521.5128,
   518.6077,
   515.7188,
   512.8459,
   509.9891,
   507.1482,
   504.3231,
   501.5137,
   498.72,
   495.9418,
   493.1792,
   490.4319,
   487.6999,
   484.9832,
   482.2815,
   479.595,
   476.9233,
   474.2666,
   471.6247,
   468.9975,
   466.3849,
   463.7869,
   461.2033,
   458.6342,
   456.0793,
   453.5387,
   453.5387,
   453.5387,
   0};
   graph = new TGraph(106,totpdf_NormoBmasscB_CompoBcombcB_fx8,totpdf_NormoBmasscB_CompoBcombcB_fy8);
   graph->SetName("totpdf_NormoBmasscB_CompoBcombcB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBcombcB8 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBcombcB8","Projection of Total PDF",106,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMaximum(872.1868);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBcombcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBcombcB8);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fx9[114] = {
   5095,
   5095,
   5100,
   5102.5,
   5105,
   5107.5,
   5110,
   5112.5,
   5115,
   5117.5,
   5120,
   5122.5,
   5125,
   5127.5,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5167.5,
   5170,
   5172.5,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_CompoBpartrecocB_fy9[114] = {
   0,
   49.21218,
   49.21218,
   49.16585,
   48.95574,
   48.57855,
   48.03286,
   47.31927,
   46.44047,
   45.40134,
   44.20885,
   42.87207,
   41.40201,
   39.81149,
   38.11489,
   34.46734,
   30.59557,
   26.64178,
   22.74349,
   19.02366,
   15.58281,
   12.49399,
   11.09638,
   9.800891,
   8.608587,
   7.518983,
   5.639188,
   4.133194,
   2.959559,
   2.069719,
   1.413257,
   0.9419915,
   0.6127584,
   0.388916,
   0.2408029,
   0.1454216,
   0.0856417,
   0.04917718,
   0.02752978,
   0.0150226,
   0.007989893,
   0.004141263,
   0.002091554,
   0.001029335,
   0.0004933644,
   0.0002304139,
   0.0001048728,
   4.647499e-05,
   2.005942e-05,
   8.238107e-06,
   3.217409e-06,
   1.093114e-06,
   1.928381e-07,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(114,totpdf_NormoBmasscB_CompoBpartrecocB_fx9,totpdf_NormoBmasscB_CompoBpartrecocB_fy9);
   graph->SetName("totpdf_NormoBmasscB_CompoBpartrecocB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(42);
   graph->SetLineStyle(8);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB_CompoBpartrecocB9 = new TH1F("Graph_totpdf_NormoBmasscB_CompoBpartrecocB9","Projection of Total PDF",114,5044,5656);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMinimum(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMaximum(54.1334);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetDirectory(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetStats(0);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB_CompoBpartrecocB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB_CompoBpartrecocB9);
   
   graph->Draw("l");
   
   Double_t totpdf_NormoBmasscB_fx10[134] = {
   5095,
   5095,
   5100,
   5105,
   5110,
   5115,
   5120,
   5125,
   5130,
   5135,
   5140,
   5145,
   5150,
   5155,
   5160,
   5165,
   5170,
   5175,
   5180,
   5185,
   5190,
   5195,
   5200,
   5205,
   5210,
   5215,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5265,
   5267.5,
   5270,
   5272.5,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5291.25,
   5292.5,
   5293.75,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5332.5,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5520,
   5525,
   5530,
   5535,
   5540,
   5545,
   5550,
   5555,
   5560,
   5565,
   5570,
   5575,
   5580,
   5585,
   5590,
   5595,
   5600,
   5600,
   5605,
   5605};
   Double_t totpdf_NormoBmasscB_fy10[134] = {
   0,
   848.1506,
   848.1506,
   843.7381,
   838.7041,
   833.0477,
   826.8018,
   820.0333,
   812.8408,
   805.3482,
   797.6967,
   790.0345,
   782.5061,
   775.243,
   768.3563,
   761.932,
   756.0299,
   750.6855,
   745.9157,
   741.7253,
   738.1166,
   735.0993,
   732.7027,
   730.9896,
   730.0764,
   730.1636,
   731.5874,
   734.9194,
   741.1688,
   752.2454,
   760.6976,
   772.1579,
   788.0374,
   810.7501,
   825.9312,
   843.9776,
   885.1276,
   932.9887,
   987.4114,
   1047.878,
   1113.461,
   1254.135,
   1325.326,
   1393.974,
   1457.528,
   1513.435,
   1537.763,
   1559.305,
   1577.816,
   1593.078,
   1604.909,
   1613.164,
   1617.738,
   1618.568,
   1615.633,
   1608.959,
   1598.613,
   1584.704,
   1567.381,
   1546.831,
   1523.272,
   1496.955,
   1437.163,
   1369.857,
   1297.595,
   1222.928,
   1075.689,
   1006.994,
   943.5112,
   886.1611,
   835.4591,
   791.5632,
   754.3399,
   723.4432,
   698.4412,
   680.2396,
   667.7231,
   659.0216,
   653.0695,
   646.8001,
   645.279,
   646.1922,
   647.7038,
   648.2559,
   646.6474,
   642.1908,
   634.813,
   625.0201,
   613.7229,
   601.9784,
   590.7344,
   580.6539,
   572.0532,
   564.9422,
   559.1838,
   554.6324,
   550.7191,
   547.1469,
   543.7772,
   540.5405,
   537.4,
   534.3371,
   531.3439,
   528.4218,
   525.5811,
   522.8454,
   520.2611,
   517.8616,
   515.6099,
   513.4944,
   511.4868,
   509.5409,
   507.5948,
   505.5766,
   503.414,
   501.0447,
   498.4262,
   495.5436,
   492.4113,
   489.0712,
   485.5851,
   482.0248,
   478.4613,
   474.9558,
   471.5538,
   468.2822,
   465.1506,
   462.1558,
   459.3148,
   456.5867,
   453.9302,
   453.9302,
   453.9302,
   0};
   graph = new TGraph(134,totpdf_NormoBmasscB_fx10,totpdf_NormoBmasscB_fy10);
   graph->SetName("totpdf_NormoBmasscB");
   graph->SetTitle("Projection of Total PDF");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totpdf_NormoBmasscB10 = new TH1F("Graph_totpdf_NormoBmasscB10","Projection of Total PDF",134,5044,5656);
   Graph_totpdf_NormoBmasscB10->SetMinimum(0);
   Graph_totpdf_NormoBmasscB10->SetMaximum(1780.424);
   Graph_totpdf_NormoBmasscB10->SetDirectory(0);
   Graph_totpdf_NormoBmasscB10->SetStats(0);
   Graph_totpdf_NormoBmasscB10->SetLineWidth(2);
   Graph_totpdf_NormoBmasscB10->SetMarkerStyle(20);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetNdivisions(505);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB10->GetXaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetTitleOffset(0.95);
   Graph_totpdf_NormoBmasscB10->GetYaxis()->SetTitleFont(132);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetLabelFont(132);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetLabelSize(0.06);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetTitleSize(0.072);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_totpdf_NormoBmasscB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totpdf_NormoBmasscB10);
   
   graph->Draw("l");
   
   Double_t h_datahist_fx3004[100] = {
   5102.5,
   5107.5,
   5112.5,
   5117.5,
   5122.5,
   5127.5,
   5132.5,
   5137.5,
   5142.5,
   5147.5,
   5152.5,
   5157.5,
   5162.5,
   5167.5,
   5172.5,
   5177.5,
   5182.5,
   5187.5,
   5192.5,
   5197.5,
   5202.5,
   5207.5,
   5212.5,
   5217.5,
   5222.5,
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5,
   5517.5,
   5522.5,
   5527.5,
   5532.5,
   5537.5,
   5542.5,
   5547.5,
   5552.5,
   5557.5,
   5562.5,
   5567.5,
   5572.5,
   5577.5,
   5582.5,
   5587.5,
   5592.5,
   5597.5};
   Double_t h_datahist_fy3004[100] = {
   871,
   815,
   861,
   874,
   782,
   844,
   742,
   779,
   778,
   852,
   771,
   843,
   692,
   723,
   737,
   763,
   762,
   723,
   739,
   727,
   716,
   758,
   727,
   718,
   731,
   739,
   728,
   743,
   826,
   863,
   951,
   1063,
   1159,
   1240,
   1465,
   1591,
   1645,
   1573,
   1553,
   1455,
   1362,
   1126,
   968,
   858,
   766,
   780,
   679,
   659,
   658,
   688,
   646,
   674,
   656,
   627,
   627,
   622,
   627,
   627,
   625,
   560,
   572,
   601,
   576,
   597,
   533,
   587,
   542,
   530,
   554,
   542,
   552,
   497,
   530,
   508,
   521,
   531,
   522,
   494,
   513,
   532,
   547,
   537,
   474,
   486,
   510,
   497,
   463,
   513,
   483,
   514,
   518,
   430,
   492,
   451,
   468,
   490,
   454,
   486,
   440,
   428};
   Double_t h_datahist_felx3004[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fely3004[100] = {
   29.01694,
   28.05258,
   28.84706,
   29.06772,
   27.46873,
   28.55598,
   26.74427,
   27.41505,
   27.39713,
   28.69332,
   27.27139,
   28.53877,
   25.81064,
   26.39331,
   26.65235,
   27.12698,
   27.10888,
   26.39331,
   26.68915,
   26.46757,
   26.26285,
   27.03634,
   26.46757,
   26.30019,
   26.54163,
   26.68915,
   26.48611,
   26.76261,
   28.24456,
   28.88112,
   30.34234,
   32.10751,
   33.54776,
   34.71718,
   37.77858,
   39.39048,
   40.06168,
   39.16422,
   38.91129,
   37.64774,
   36.40867,
   33.05965,
   30.61672,
   28.7959,
   27.18122,
   27.43296,
   25.56243,
   25.17586,
   25.15638,
   25.73452,
   24.92145,
   25.46632,
   25.11738,
   24.54496,
   24.54496,
   24.44494,
   24.54496,
   24.54496,
   24.505,
   23.1696,
   23.42175,
   24.0204,
   23.50521,
   23.9387,
   22.59221,
   23.73324,
   22.78626,
   22.52716,
   23.04251,
   22.78626,
   23,
   21.7991,
   22.52716,
   22.0444,
   22.3309,
   22.54886,
   22.35279,
   21.73173,
   22.15502,
   22.57054,
   22.89338,
   22.67865,
   21.27728,
   21.55108,
   22.08871,
   21.7991,
   21.02324,
   22.15502,
   21.48295,
   22.17708,
   22.2651,
   20.24247,
   21.68671,
   20.74265,
   21.13909,
   21.64159,
   20.81314,
   21.55108,
   20.48214,
   20.1942};
   Double_t h_datahist_fehx3004[100] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_datahist_fehy3004[100] = {
   30.01694,
   29.05258,
   29.84706,
   30.06772,
   28.46873,
   29.55598,
   27.74427,
   28.41505,
   28.39713,
   29.69332,
   28.27139,
   29.53877,
   26.81064,
   27.39331,
   27.65235,
   28.12698,
   28.10888,
   27.39331,
   27.68915,
   27.46757,
   27.26285,
   28.03634,
   27.46757,
   27.30019,
   27.54163,
   27.68915,
   27.48611,
   27.76261,
   29.24456,
   29.88112,
   31.34234,
   33.10751,
   34.54776,
   35.71718,
   38.77858,
   40.39048,
   41.06168,
   40.16422,
   39.91129,
   38.64774,
   37.40867,
   34.05965,
   31.61672,
   29.7959,
   28.18122,
   28.43296,
   26.56243,
   26.17586,
   26.15638,
   26.73452,
   25.92145,
   26.46632,
   26.11738,
   25.54496,
   25.54496,
   25.44494,
   25.54496,
   25.54496,
   25.505,
   24.1696,
   24.42175,
   25.0204,
   24.50521,
   24.9387,
   23.59221,
   24.73324,
   23.78626,
   23.52716,
   24.04251,
   23.78626,
   24,
   22.7991,
   23.52716,
   23.0444,
   23.3309,
   23.54886,
   23.35279,
   22.73173,
   23.15502,
   23.57054,
   23.89338,
   23.67865,
   22.27728,
   22.55108,
   23.08871,
   22.7991,
   22.02324,
   23.15502,
   22.48295,
   23.17708,
   23.2651,
   21.24247,
   22.68671,
   21.74265,
   22.13909,
   22.64159,
   21.81314,
   22.55108,
   21.48214,
   21.1942};
   grae = new TGraphAsymmErrors(100,h_datahist_fx3004,h_datahist_fy3004,h_datahist_felx3004,h_datahist_fehx3004,h_datahist_fely3004,h_datahist_fehy3004);
   grae->SetName("h_datahist");
   grae->SetTitle("Histogram of datahist_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datahist3004 = new TH1F("Graph_h_datahist3004","Histogram of datahist_plot__mass",100,5050,5650);
   Graph_h_datahist3004->SetMinimum(279.9802);
   Graph_h_datahist3004->SetMaximum(1813.887);
   Graph_h_datahist3004->SetDirectory(0);
   Graph_h_datahist3004->SetStats(0);
   Graph_h_datahist3004->SetLineWidth(2);
   Graph_h_datahist3004->SetMarkerStyle(20);
   Graph_h_datahist3004->GetXaxis()->SetNdivisions(505);
   Graph_h_datahist3004->GetXaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetXaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datahist3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datahist3004->GetYaxis()->SetTitleFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelFont(132);
   Graph_h_datahist3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datahist3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datahist3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datahist3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datahist3004);
   
   grae->Draw("p");
   
   TH1D *frame_f1b6150__4 = new TH1D("frame_f1b6150__4","A RooPlot of \"M(KPi+PiK)\"",100,5100,5600);
   frame_f1b6150__4->SetBinContent(1,1770.365);
   frame_f1b6150__4->SetMaximum(1770.365);
   frame_f1b6150__4->SetEntries(1);
   frame_f1b6150__4->SetDirectory(0);
   frame_f1b6150__4->SetStats(0);
   frame_f1b6150__4->SetLineWidth(2);
   frame_f1b6150__4->SetMarkerStyle(20);
   frame_f1b6150__4->GetXaxis()->SetTitle("#it{m_{K^{+}#pi^{#minus}}} [MeV/#it{c}^{2}]");
   frame_f1b6150__4->GetXaxis()->SetNdivisions(505);
   frame_f1b6150__4->GetXaxis()->SetLabelFont(132);
   frame_f1b6150__4->GetXaxis()->SetLabelOffset(0.015);
   frame_f1b6150__4->GetXaxis()->SetLabelSize(0.06);
   frame_f1b6150__4->GetXaxis()->SetTitleSize(0.072);
   frame_f1b6150__4->GetXaxis()->SetTitleOffset(0.95);
   frame_f1b6150__4->GetXaxis()->SetTitleFont(132);
   frame_f1b6150__4->GetYaxis()->SetTitle("Candidates / ( 5 MeV/#it{c}^{2} )");
   frame_f1b6150__4->GetYaxis()->SetNdivisions(3000510);
   frame_f1b6150__4->GetYaxis()->SetLabelFont(132);
   frame_f1b6150__4->GetYaxis()->SetLabelOffset(0.01);
   frame_f1b6150__4->GetYaxis()->SetLabelSize(0.06);
   frame_f1b6150__4->GetYaxis()->SetTitleSize(0.072);
   frame_f1b6150__4->GetYaxis()->SetTitleOffset(0.95);
   frame_f1b6150__4->GetYaxis()->SetTitleFont(132);
   frame_f1b6150__4->GetZaxis()->SetLabelFont(132);
   frame_f1b6150__4->GetZaxis()->SetLabelSize(0.06);
   frame_f1b6150__4->GetZaxis()->SetTitleSize(0.072);
   frame_f1b6150__4->GetZaxis()->SetTitleOffset(1.2);
   frame_f1b6150__4->GetZaxis()->SetTitleFont(132);
   frame_f1b6150__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"2.0 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.055);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.63,0.55,0.9,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Data 2012","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1full","Total","l");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bd","#it{B}^{0} #rightarrow #it{K^{+}#pi^{#minus}}","l");
   entry->SetLineColor(46);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1bs","#it{#bar{B}_{s}}^{#kern[-0.6]{#lower[0.3]{0}}} #rightarrow #it{K^{+}#pi^{#minus}}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1comb","Combinatorial","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tf1partreco","Part. reco.","l");
   entry->SetLineColor(42);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);

   c1->SaveAs("Fig9_top_right.pdf");
   c1->SaveAs("Fig9_top_right.png");
   c1->SaveAs("Fig9_top_right.eps");

}


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()

